Gluon GPDs from hard-exclusive electroproduction of heavy quarkonium at NLO

Gluon tomography of the nucleon through hard-exclusive electroproduction of $J/\psi$ has been one of the key motivations for Electron-Ion Collider. However, the next-to-leading order (NLO) perturbative QCD calculations available in the literature were performed either in the collinear factorization limit where the heavy-quark mass is neglected, or in heavy-quark limit where the heavy quarkonia are approximately point-like. We present a full next-to-leading order collinear factorization for the hard exclusive production of heavy mesons that retains the meson mass as well as full light-cone distribution amplitude. We compare the full NLO result with the special limits and estimate the errors due to potentially-large corrections from $\alpha_s(M)$ and $M^2/Q^2$ at this order.

==> anc/QuarkoniumNLO.py <==
"""Standalone Python port of the unexpanded longitudinal quarkonium coefficient.

Numerical evaluation requires mpmath only; no Wolfram installation or data files:
    python -m pip install mpmath
    python QuarkoniumNLO.py --self-test
    python QuarkoniumNLO.py --r 1/4 --z 2/5 --Q2 4 --mQ2 72/125

From Python:
    from QuarkoniumNLO import EvaluateKernel
    result = EvaluateKernel(
        {"r": "1/4", "z": "2/5", "Q2": 4, "mQ2": "72/125"},
        {"muR2": "9/4", "muH2": 9, "muPhi2": "25/4", "muIC2": "49/4"})

All mass/scale inputs are squared; r=x/xi and kappa=mQ2/Q2. Default nLight=3;
the letter's production convention uses nLight=2. For either nucleon GPD H/E,
the gluon weight is BornWeight*(1+a_s*GluonRelativeNLO), with
a_s=alpha_s(muR)/(4*pi), multiplying F_g/[(x-xi+i0)(x+xi-i0)]. The light-quark
weight is -a_s*(4/3)*QuarkProductionNLO/xi multiplying the full-x light singlet.
The common prefactor is 2*pi*eQ*sqrt(4*pi*alphaEM)*fM*alpha_s/(Nc*Q).
External GPDs, negative-x crossing, the meson DA and convolution are not supplied.

The matching pair is on shell at fixed mQ: Mpair2=mQ2/[z*(1-z)]. Additional
relative-momentum operators are outside this projection. Massive z=1/2, r=1,
DA endpoints and other exact Gram surfaces require combined limits.
Positive-r real boundaries and the upper local crossover arc are supported;
global complex-contour continuation is not certified. The full complex cusp
is retained. GeneratedHeavy is the retained-Born zero-input prescription,
not an independently derived intrinsic-heavy coefficient.

References: Flett et al., JHEP 08 (2021) 150, arXiv:2105.07657v2 ancillary
(embedded original URL/hash, physical-current +8 CF and quark conversions);
Wang and Yang, JHEP 06 (2014) 121, arXiv:1401.0122v4 (perturbative DA);
Ivanov et al., JETP Lett. 80 (2004) 226, corrected hep-ph/0407207v2;
Duplancic et al., Phys. Lett. B 771 (2017) 603, arXiv:1612.01937 (-J conversion).

Optional symbolic KernelExpression requires SymPy. Precision controls working
digits, not a uniform error bound near singularities; use precision refinement.
Use a separate Evaluator instance per thread. See QuarkoniumNLO-Python/README.md
for the full validation report (not required to run this single file).
The exact tables below are generated; edit calculations/python_quarkonium instead.
"""

SOURCE_SHA256 = {'supplemental/QuarkoniumNLO/Data/MassiveCoefficients.wl': '2fd9d4824671c7b8ef751fb20a99dad54edd41a4c201818d8edc23e96221ad13',
 'supplemental/QuarkoniumNLO/Data/DAKernels.wl': '6494a295b10e3f93657255036f317564ad92bdc2f80568e2c1abb460ebad1a74',
 'supplemental/QuarkoniumNLO/References/CollinearCoefficients.wl': '0f7c138ef91fc9f2b18c24789ae4de5a1440c4f39d111dacbb4e2f58720b2097',
 'supplemental/QuarkoniumNLO/References/NRQCDCoefficients.wl': '4f326fb421a1881dce1b5f17b82bc1c4548c14b765ac2dd7cbe931606fe8bd29',
 'supplemental/QuarkoniumNLO/ScalarMasters.wl': 'f2c02e3fd7fe7e6c5e84fc7bc91862dd0321e7496bd9e1900872a8071cda7fc8',
 'supplemental/QuarkoniumNLO/QuarkoniumNLO.wl': '251e41a45170df0d82fa08295351ae3e3ab83a01033d6df56e19e1bf40649ded',
 'supplemental/QuarkoniumNLO/LimitReferences.wl': '0f8c06e4584d8a0407fb68741bd0c2e68882db8eff288d26c5ba24578f8dbb2f',
 'calculations/python_quarkonium/runtime.py': '60d08e2bbc4ed107040dfc12b3fc6a814ff18367b20e1800782f2107438e97f6',
 'calculations/python_quarkonium/export_tables.wls': '788780a458518c7fd53a0c203ee4d045403e4535a60620dc801b76238f2c396c',
 'calculations/python_quarkonium/build.py': 'b7898ce0ffd911545286620b467410dde7c1eb4a9da4944a0219053a448d8f36',
 'supplemental/QuarkoniumNLO-Python/wolfram_reference.json': '34076e4c996c6a51865ba5d69205fefc50054ed88adba164f330fae441ba10e1'}

_DATA = {'massive': {'GluonProduction': {'Rational': '((ctx.mpf(-1)/6)*ctx.power((-1+r),-1)*ctx.power((1+r),-1)*ctx.power((1+tau),-2)*ctx.power((-1+r+tau+(r*tau)+(-2*tau*z)),-1)*ctx.power((1+r+tau+(r*tau)+(-2*tau*z)),-1)*ctx.power((1+(-1*z)+(tau*z)),-2)*ctx.power(((-1*tau)+(-1*z)+(tau*z)),-2)*ctx.power((-1+r+(-1*tau)+(r*tau)+(2*tau*z)),-1)*ctx.power((1+r+(-1*tau)+(r*tau)+(2*tau*z)),-1)*ctx.power(((2*tau)+z+(r*z)+(-3*tau*z)+(r*tau*z)),-1)*ctx.power((-1+(-1*r)+tau+(-1*r*tau)+z+(r*z)+(-3*tau*z)+(r*tau*z)),-1)*ctx.power(((-2*tau)+(-1*z)+(r*z)+(3*tau*z)+(r*tau*z)),-1)*ctx.power((1+(-1*r)+(-1*tau)+(-1*r*tau)+(-1*z)+(r*z)+(3*tau*z)+(r*tau*z)),-1)*((96*ctx.power(tau,4))+(-384*ctx.power(r,2)*ctx.power(tau,4))+(576*ctx.power(r,4)*ctx.power(tau,4))+(-384*ctx.power(r,6)*ctx.power(tau,4))+(96*ctx.power(r,8)*ctx.power(tau,4))+(1088*ctx.power(tau,5))+(12*ctx.power(ctx.pi,2)*ctx.power(tau,5))+(-4288*ctx.power(r,2)*ctx.power(tau,5))+(-24*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,5))+(6336*ctx.power(r,4)*ctx.power(tau,5))+(-4160*ctx.power(r,6)*ctx.power(tau,5))+(24*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,5))+(1024*ctx.power(r,8)*ctx.power(tau,5))+(-12*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,5))+(-4800*ctx.power(tau,6))+(-36*ctx.power(ctx.pi,2)*ctx.power(tau,6))+(4544*ctx.power(r,2)*ctx.power(tau,6))+(24*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,6))+(9792*ctx.power(r,4)*ctx.power(tau,6))+(-48*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,6))+(-14016*ctx.power(r,6)*ctx.power(tau,6))+(168*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,6))+(4480*ctx.power(r,8)*ctx.power(tau,6))+(-108*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,6))+(3136*ctx.power(tau,7))+(12*ctx.power(ctx.pi,2)*ctx.power(tau,7))+(9280*ctx.power(r,2)*ctx.power(tau,7))+(-24*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,7))+(-2880*ctx.power(r,4)*ctx.power(tau,7))+(-20288*ctx.power(r,6)*ctx.power(tau,7))+(408*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,7))+(10752*ctx.power(r,8)*ctx.power(tau,7))+(-396*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,7))+(7424*ctx.power(tau,8))+(60*ctx.power(ctx.pi,2)*ctx.power(tau,8))+(-1600*ctx.power(r,2)*ctx.power(tau,8))+(24*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,8))+(-11584*ctx.power(r,4)*ctx.power(tau,8))+(144*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,8))+(-9920*ctx.power(r,6)*ctx.power(tau,8))+(552*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,8))+(15680*ctx.power(r,8)*ctx.power(tau,8))+(-780*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,8))+(-9536*ctx.power(tau,9))+(-60*ctx.power(ctx.pi,2)*ctx.power(tau,9))+(-4672*ctx.power(r,2)*ctx.power(tau,9))+(120*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,9))+(-7104*ctx.power(r,4)*ctx.power(tau,9))+(192*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,9))+(6976*ctx.power(r,6)*ctx.power(tau,9))+(648*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,9))+(14336*ctx.power(r,8)*ctx.power(tau,9))+(-900*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,9))+(-832*ctx.power(tau,10))+(-12*ctx.power(ctx.pi,2)*ctx.power(tau,10))+(-7872*ctx.power(r,2)*ctx.power(tau,10))+(-120*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,10))+(-10560*ctx.power(r,4)*ctx.power(tau,10))+(48*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,10))+(11200*ctx.power(r,6)*ctx.power(tau,10))+(696*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,10))+(8064*ctx.power(r,8)*ctx.power(tau,10))+(-612*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,10))+(5312*ctx.power(tau,11))+(36*ctx.power(ctx.pi,2)*ctx.power(tau,11))+(-320*ctx.power(r,2)*ctx.power(tau,11))+(-72*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,11))+(-12736*ctx.power(r,4)*ctx.power(tau,11))+(-192*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,11))+(5184*ctx.power(r,6)*ctx.power(tau,11))+(456*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,11))+(2560*ctx.power(r,8)*ctx.power(tau,11))+(-228*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,11))+(-1888*ctx.power(tau,12))+(-12*ctx.power(ctx.pi,2)*ctx.power(tau,12))+(5312*ctx.power(r,2)*ctx.power(tau,12))+(72*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,12))+(-4608*ctx.power(r,4)*ctx.power(tau,12))+(-144*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,12))+(832*ctx.power(r,6)*ctx.power(tau,12))+(120*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,12))+(352*ctx.power(r,8)*ctx.power(tau,12))+(-36*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,12))+(288*ctx.power(tau,3)*z)+(-1152*ctx.power(r,2)*ctx.power(tau,3)*z)+(1728*ctx.power(r,4)*ctx.power(tau,3)*z)+(-1152*ctx.power(r,6)*ctx.power(tau,3)*z)+(288*ctx.power(r,8)*ctx.power(tau,3)*z)+(2656*ctx.power(tau,4)*z)+(36*ctx.power(ctx.pi,2)*ctx.power(tau,4)*z)+(-9888*ctx.power(r,2)*ctx.power(tau,4)*z)+(-72*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,4)*z)+(13728*ctx.power(r,4)*ctx.power(tau,4)*z)+(-8416*ctx.power(r,6)*ctx.power(tau,4)*z)+(72*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,4)*z)+(1920*ctx.power(r,8)*ctx.power(tau,4)*z)+(-36*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,4)*z)+(-23712*ctx.power(tau,5)*z)+(-216*ctx.power(ctx.pi,2)*ctx.power(tau,5)*z)+(48960*ctx.power(r,2)*ctx.power(tau,5)*z)+(288*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,5)*z)+(-25088*ctx.power(r,4)*ctx.power(tau,5)*z)+(-144*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,5)*z)+(-1856*ctx.power(r,6)*ctx.power(tau,5)*z)+(288*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,5)*z)+(1696*ctx.power(r,8)*ctx.power(tau,5)*z)+(-216*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,5)*z)+(70848*ctx.power(tau,6)*z)+(528*ctx.power(ctx.pi,2)*ctx.power(tau,6)*z)+(-70976*ctx.power(r,2)*ctx.power(tau,6)*z)+(-768*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,6)*z)+(-35648*ctx.power(r,4)*ctx.power(tau,6)*z)+(960*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,6)*z)+(52544*ctx.power(r,6)*ctx.power(tau,6)*z)+(-576*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,6)*z)+(-16768*ctx.power(r,8)*ctx.power(tau,6)*z)+(-144*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,6)*z)+(-42624*ctx.power(tau,7)*z)+(-192*ctx.power(ctx.pi,2)*ctx.power(tau,7)*z)+(-99008*ctx.power(r,2)*ctx.power(tau,7)*z)+(528*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,7)*z)+(139584*ctx.power(r,4)*ctx.power(tau,7)*z)+(1104*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,7)*z)+(65984*ctx.power(r,6)*ctx.power(tau,7)*z)+(-3024*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,7)*z)+(-63936*ctx.power(r,8)*ctx.power(tau,7)*z)+(1584*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,7)*z)+(-140288*ctx.power(tau,8)*z)+(-1128*ctx.power(ctx.pi,2)*ctx.power(tau,8)*z)+(59008*ctx.power(r,2)*ctx.power(tau,8)*z)+(240*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,8)*z)+(208384*ctx.power(r,4)*ctx.power(tau,8)*z)+(-576*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,8)*z)+(-78720*ctx.power(r,6)*ctx.power(tau,8)*z)+(-5040*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,8)*z)+(-105728*ctx.power(r,8)*ctx.power(tau,8)*z)+(4968*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,8)*z)+(203008*ctx.power(tau,9)*z)+(1392*ctx.power(ctx.pi,2)*ctx.power(tau,9)*z)+(77504*ctx.power(r,2)*ctx.power(tau,9)*z)+(-2160*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,9)*z)+(136640*ctx.power(r,4)*ctx.power(tau,9)*z)+(-1680*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,9)*z)+(-233408*ctx.power(r,6)*ctx.power(tau,9)*z)+(-7248*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,9)*z)+(-93632*ctx.power(r,8)*ctx.power(tau,9)*z)+(6624*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,9)*z)+(6336*ctx.power(tau,10)*z)+(144*ctx.power(ctx.pi,2)*ctx.power(tau,10)*z)+(149312*ctx.power(r,2)*ctx.power(tau,10)*z)+(2496*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,10)*z)+(234048*ctx.power(r,4)*ctx.power(tau,10)*z)+(192*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,10)*z)+(-201536*ctx.power(r,6)*ctx.power(tau,10)*z)+(-8832*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,10)*z)+(-40704*ctx.power(r,8)*ctx.power(tau,10)*z)+(4464*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,10)*z)+(-133536*ctx.power(tau,11)*z)+(-960*ctx.power(ctx.pi,2)*ctx.power(tau,11)*z)+(-30656*ctx.power(r,2)*ctx.power(tau,11)*z)+(1200*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,11)*z)+(243456*ctx.power(r,4)*ctx.power(tau,11)*z)+(4080*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,11)*z)+(-77376*ctx.power(r,6)*ctx.power(tau,11)*z)+(-5616*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,11)*z)+(-1888*ctx.power(r,8)*ctx.power(tau,11)*z)+(1296*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,11)*z)+(60320*ctx.power(tau,12)*z)+(420*ctx.power(ctx.pi,2)*ctx.power(tau,12)*z)+(-122848*ctx.power(r,2)*ctx.power(tau,12)*z)+(-1896*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,12)*z)+(70240*ctx.power(r,4)*ctx.power(tau,12)*z)+(2496*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,12)*z)+(-13216*ctx.power(r,6)*ctx.power(tau,12)*z)+(-984*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,12)*z)+(5504*ctx.power(r,8)*ctx.power(tau,12)*z)+(-36*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,12)*z)+(-3424*ctx.power(tau,13)*z)+(-24*ctx.power(ctx.pi,2)*ctx.power(tau,13)*z)+(8448*ctx.power(r,2)*ctx.power(tau,13)*z)+(144*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,13)*z)+(-4800*ctx.power(r,4)*ctx.power(tau,13)*z)+(-288*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,13)*z)+(-2048*ctx.power(r,6)*ctx.power(tau,13)*z)+(240*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,13)*z)+(1824*ctx.power(r,8)*ctx.power(tau,13)*z)+(-72*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,13)*z)+(128*ctx.power(tau,14)*z)+(-512*ctx.power(r,2)*ctx.power(tau,14)*z)+(768*ctx.power(r,4)*ctx.power(tau,14)*z)+(-512*ctx.power(r,6)*ctx.power(tau,14)*z)+(128*ctx.power(r,8)*ctx.power(tau,14)*z)+(312*ctx.power(tau,2)*ctx.power(z,2))+(-1272*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,2))+(1968*ctx.power(r,4)*ctx.power(tau,2)*ctx.power(z,2))+(-1392*ctx.power(r,6)*ctx.power(tau,2)*ctx.power(z,2))+(408*ctx.power(r,8)*ctx.power(tau,2)*ctx.power(z,2))+(-24*ctx.power(r,10)*ctx.power(tau,2)*ctx.power(z,2))+(1648*ctx.power(tau,3)*ctx.power(z,2))+(39*ctx.power(ctx.pi,2)*ctx.power(tau,3)*ctx.power(z,2))+(-5872*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,2))+(-81*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,2))+(8032*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,2))+(6*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,2))+(-5344*ctx.power(r,6)*ctx.power(tau,3)*ctx.power(z,2))+(78*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,3)*ctx.power(z,2))+(1840*ctx.power(r,8)*ctx.power(tau,3)*ctx.power(z,2))+(-45*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,3)*ctx.power(z,2))+(-304*ctx.power(r,10)*ctx.power(tau,3)*ctx.power(z,2))+(3*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,3)*ctx.power(z,2))+(-38792*ctx.power(tau,4)*ctx.power(z,2))+(-399*ctx.power(ctx.pi,2)*ctx.power(tau,4)*ctx.power(z,2))+(100424*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,2))+(645*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,2))+(-89648*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,2))+(-150*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,2))+(31536*ctx.power(r,6)*ctx.power(tau,4)*ctx.power(z,2))+(-6*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,4)*ctx.power(z,2))+(-1864*ctx.power(r,8)*ctx.power(tau,4)*ctx.power(z,2))+(-123*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,4)*ctx.power(z,2))+(-1656*ctx.power(r,10)*ctx.power(tau,4)*ctx.power(z,2))+(33*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,4)*ctx.power(z,2))+(215264*ctx.power(tau,5)*ctx.power(z,2))+(1812*ctx.power(ctx.pi,2)*ctx.power(tau,5)*ctx.power(z,2))+(-369920*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,2))+(-2916*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,2))+(129536*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,2))+(2712*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,2))+(40768*ctx.power(r,6)*ctx.power(tau,5)*ctx.power(z,2))+(-2616*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,5)*ctx.power(z,2))+(-10464*ctx.power(r,8)*ctx.power(tau,5)*ctx.power(z,2))+(852*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,5)*ctx.power(z,2))+(-5184*ctx.power(r,10)*ctx.power(tau,5)*ctx.power(z,2))+(156*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,5)*ctx.power(z,2))+(-494096*ctx.power(tau,6)*ctx.power(z,2))+(-3684*ctx.power(ctx.pi,2)*ctx.power(tau,6)*ctx.power(z,2))+(432464*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,2))+(6804*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,2))+(222624*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,2))+(-4584*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,2))+(-189344*ctx.power(r,6)*ctx.power(tau,6)*ctx.power(z,2))+(-1848*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,6)*ctx.power(z,2))+(38768*ctx.power(r,8)*ctx.power(tau,6)*ctx.power(z,2))+(2892*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,6)*ctx.power(z,2))+(-10416*ctx.power(r,10)*ctx.power(tau,6)*ctx.power(z,2))+(420*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,6)*ctx.power(z,2))+(171040*ctx.power(tau,7)*ctx.power(z,2))+(630*ctx.power(ctx.pi,2)*ctx.power(tau,7)*ctx.power(z,2))+(441952*ctx.power(r,2)*ctx.power(tau,7)*ctx.power(z,2))+(-4950*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,7)*ctx.power(z,2))+(-793280*ctx.power(r,4)*ctx.power(tau,7)*ctx.power(z,2))+(-7692*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,7)*ctx.power(z,2))+(-221504*ctx.power(r,6)*ctx.power(tau,7)*ctx.power(z,2))+(7692*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,7)*ctx.power(z,2))+(209056*ctx.power(r,8)*ctx.power(tau,7)*ctx.power(z,2))+(-1002*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,7)*ctx.power(z,2))+(-14112*ctx.power(r,10)*ctx.power(tau,7)*ctx.power(z,2))+(714*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,7)*ctx.power(z,2))+(1314864*ctx.power(tau,8)*ctx.power(z,2))+(10482*ctx.power(ctx.pi,2)*ctx.power(tau,8)*ctx.power(z,2))+(-439344*ctx.power(r,2)*ctx.power(tau,8)*ctx.power(z,2))+(-5778*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,8)*ctx.power(z,2))+(-1010400*ctx.power(r,4)*ctx.power(tau,8)*ctx.power(z,2))+(972*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,8)*ctx.power(z,2))+(562784*ctx.power(r,6)*ctx.power(tau,8)*ctx.power(z,2))+(16116*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,8)*ctx.power(z,2))+(363440*ctx.power(r,8)*ctx.power(tau,8)*ctx.power(z,2))+(-14910*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,8)*ctx.power(z,2))+(-13104*ctx.power(r,10)*ctx.power(tau,8)*ctx.power(z,2))+(798*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,8)*ctx.power(z,2))+(-1927936*ctx.power(tau,9)*ctx.power(z,2))+(-14016*ctx.power(ctx.pi,2)*ctx.power(tau,9)*ctx.power(z,2))+(-471232*ctx.power(r,2)*ctx.power(tau,9)*ctx.power(z,2))+(20340*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,9)*ctx.power(z,2))+(-743296*ctx.power(r,4)*ctx.power(tau,9)*ctx.power(z,2))+(10008*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,9)*ctx.power(z,2))+(1298688*ctx.power(r,6)*ctx.power(tau,9)*ctx.power(z,2))+(31680*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,9)*ctx.power(z,2))+(283264*ctx.power(r,8)*ctx.power(tau,9)*ctx.power(z,2))+(-24024*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,9)*ctx.power(z,2))+(-8256*ctx.power(r,10)*ctx.power(tau,9)*ctx.power(z,2))+(588*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,9)*ctx.power(z,2))+(-28200*ctx.power(tau,10)*ctx.power(z,2))+(-840*ctx.power(ctx.pi,2)*ctx.power(tau,10)*ctx.power(z,2))+(-1319064*ctx.power(r,2)*ctx.power(tau,10)*ctx.power(z,2))+(-22692*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,10)*ctx.power(z,2))+(-1875600*ctx.power(r,4)*ctx.power(tau,10)*ctx.power(z,2))+(-2520*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,10)*ctx.power(z,2))+(992848*ctx.power(r,6)*ctx.power(tau,10)*ctx.power(z,2))+(47568*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,10)*ctx.power(z,2))+(46136*ctx.power(r,8)*ctx.power(tau,10)*ctx.power(z,2))+(-15648*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,10)*ctx.power(z,2))+(-3384*ctx.power(r,10)*ctx.power(tau,10)*ctx.power(z,2))+(276*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,10)*ctx.power(z,2))+(1548784*ctx.power(tau,11)*ctx.power(z,2))+(11595*ctx.power(ctx.pi,2)*ctx.power(tau,11)*ctx.power(z,2))+(601360*ctx.power(r,2)*ctx.power(tau,11)*ctx.power(z,2))+(-9729*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,11)*ctx.power(z,2))+(-1819040*ctx.power(r,4)*ctx.power(tau,11)*ctx.power(z,2))+(-34890*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,11)*ctx.power(z,2))+(324896*ctx.power(r,6)*ctx.power(tau,11)*ctx.power(z,2))+(29238*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,11)*ctx.power(z,2))+(-83792*ctx.power(r,8)*ctx.power(tau,11)*ctx.power(z,2))+(-2433*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,11)*ctx.power(z,2))+(-816*ctx.power(r,10)*ctx.power(tau,11)*ctx.power(z,2))+(75*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,11)*ctx.power(z,2))+(-852392*ctx.power(tau,12)*ctx.power(z,2))+(-6315*ctx.power(ctx.pi,2)*ctx.power(tau,12)*ctx.power(z,2))+(1217768*ctx.power(r,2)*ctx.power(tau,12)*ctx.power(z,2))+(21717*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,12)*ctx.power(z,2))+(-363504*ctx.power(r,4)*ctx.power(tau,12)*ctx.power(z,2))+(-18150*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,12)*ctx.power(z,2))+(59248*ctx.power(r,6)*ctx.power(tau,12)*ctx.power(z,2))+(1026*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,12)*ctx.power(z,2))+(-61032*ctx.power(r,8)*ctx.power(tau,12)*ctx.power(z,2))+(1713*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,12)*ctx.power(z,2))+(-88*ctx.power(r,10)*ctx.power(tau,12)*ctx.power(z,2))+(9*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,12)*ctx.power(z,2))+(93600*ctx.power(tau,13)*ctx.power(z,2))+(708*ctx.power(ctx.pi,2)*ctx.power(tau,13)*ctx.power(z,2))+(-192192*ctx.power(r,2)*ctx.power(tau,13)*ctx.power(z,2))+(-3432*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,13)*ctx.power(z,2))+(88704*ctx.power(r,4)*ctx.power(tau,13)*ctx.power(z,2))+(5280*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,13)*ctx.power(z,2))+(24768*ctx.power(r,6)*ctx.power(tau,13)*ctx.power(z,2))+(-3096*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,13)*ctx.power(z,2))+(-14880*ctx.power(r,8)*ctx.power(tau,13)*ctx.power(z,2))+(540*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,13)*ctx.power(z,2))+(-4096*ctx.power(tau,14)*ctx.power(z,2))+(-12*ctx.power(ctx.pi,2)*ctx.power(tau,14)*ctx.power(z,2))+(13120*ctx.power(r,2)*ctx.power(tau,14)*ctx.power(z,2))+(72*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,14)*ctx.power(z,2))+(-14784*ctx.power(r,4)*ctx.power(tau,14)*ctx.power(z,2))+(-144*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,14)*ctx.power(z,2))+(6592*ctx.power(r,6)*ctx.power(tau,14)*ctx.power(z,2))+(120*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,14)*ctx.power(z,2))+(-832*ctx.power(r,8)*ctx.power(tau,14)*ctx.power(z,2))+(-36*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,14)*ctx.power(z,2))+(144*tau*ctx.power(z,3))+(-624*ctx.power(r,2)*tau*ctx.power(z,3))+(1056*ctx.power(r,4)*tau*ctx.power(z,3))+(-864*ctx.power(r,6)*tau*ctx.power(z,3))+(336*ctx.power(r,8)*tau*ctx.power(z,3))+(-48*ctx.power(r,10)*tau*ctx.power(z,3))+(-264*ctx.power(tau,2)*ctx.power(z,3))+(18*ctx.power(ctx.pi,2)*ctx.power(tau,2)*ctx.power(z,3))+(1016*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,3))+(-42*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,3))+(-1072*ctx.power(r,4)*ctx.power(tau,2)*ctx.power(z,3))+(12*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,2)*ctx.power(z,3))+(-240*ctx.power(r,6)*ctx.power(tau,2)*ctx.power(z,3))+(36*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,2)*ctx.power(z,3))+(952*ctx.power(r,8)*ctx.power(tau,2)*ctx.power(z,3))+(-30*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,2)*ctx.power(z,3))+(-392*ctx.power(r,10)*ctx.power(tau,2)*ctx.power(z,3))+(6*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,2)*ctx.power(z,3))+(-24760*ctx.power(tau,3)*ctx.power(z,3))+(-312*ctx.power(ctx.pi,2)*ctx.power(tau,3)*ctx.power(z,3))+(72152*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,3))+(576*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,3))+(-74864*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,3))+(-96*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,3))+(31600*ctx.power(r,6)*ctx.power(tau,3)*ctx.power(z,3))+(-240*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,3)*ctx.power(z,3))+(-3416*ctx.power(r,8)*ctx.power(tau,3)*ctx.power(z,3))+(24*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,3)*ctx.power(z,3))+(-712*ctx.power(r,10)*ctx.power(tau,3)*ctx.power(z,3))+(48*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,3)*ctx.power(z,3))+(250696*ctx.power(tau,4)*ctx.power(z,3))+(2280*ctx.power(ctx.pi,2)*ctx.power(tau,4)*ctx.power(z,3))+(-550872*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,3))+(-4032*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,3))+(377424*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,3))+(2832*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,3))+(-82992*ctx.power(r,6)*ctx.power(tau,4)*ctx.power(z,3))+(-2208*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,4)*ctx.power(z,3))+(2664*ctx.power(r,8)*ctx.power(tau,4)*ctx.power(z,3))+(1032*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,4)*ctx.power(z,3))+(3080*ctx.power(r,10)*ctx.power(tau,4)*ctx.power(z,3))+(96*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,4)*ctx.power(z,3))+(-1085784*ctx.power(tau,5)*ctx.power(z,3))+(-8814*ctx.power(ctx.pi,2)*ctx.power(tau,5)*ctx.power(z,3))+(1713880*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,3))+(17130*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,3))+(-502768*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,3))+(-15468*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,3))+(-198608*ctx.power(r,6)*ctx.power(tau,5)*ctx.power(z,3))+(7668*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,5)*ctx.power(z,3))+(54472*ctx.power(r,8)*ctx.power(tau,5)*ctx.power(z,3))+(-294*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,5)*ctx.power(z,3))+(18808*ctx.power(r,10)*ctx.power(tau,5)*ctx.power(z,3))+(-222*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,5)*ctx.power(z,3))+(2047472*ctx.power(tau,6)*ctx.power(z,3))+(15456*ctx.power(ctx.pi,2)*ctx.power(tau,6)*ctx.power(z,3))+(-1787408*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,3))+(-34932*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,3))+(-1129600*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,3))+(11880*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,3))+(582912*ctx.power(r,6)*ctx.power(tau,6)*ctx.power(z,3))+(13920*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,6)*ctx.power(z,3))+(15888*ctx.power(r,8)*ctx.power(tau,6)*ctx.power(z,3))+(-9480*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,6)*ctx.power(z,3))+(45456*ctx.power(r,10)*ctx.power(tau,6)*ctx.power(z,3))+(-1452*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,6)*ctx.power(z,3))+(291536*ctx.power(tau,7)*ctx.power(z,3))+(4392*ctx.power(ctx.pi,2)*ctx.power(tau,7)*ctx.power(z,3))+(-1087888*ctx.power(r,2)*ctx.power(tau,7)*ctx.power(z,3))+(22008*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,7)*ctx.power(z,3))+(2316960*ctx.power(r,4)*ctx.power(tau,7)*ctx.power(z,3))+(25920*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,7)*ctx.power(z,3))+(949856*ctx.power(r,6)*ctx.power(tau,7)*ctx.power(z,3))+(-4992*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,7)*ctx.power(z,3))+(-342128*ctx.power(r,8)*ctx.power(tau,7)*ctx.power(z,3))+(-7272*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,7)*ctx.power(z,3))+(63024*ctx.power(r,10)*ctx.power(tau,7)*ctx.power(z,3))+(-3192*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,7)*ctx.power(z,3))+(-7970160*ctx.power(tau,8)*ctx.power(z,3))+(-63528*ctx.power(ctx.pi,2)*ctx.power(tau,8)*ctx.power(z,3))+(1081552*ctx.power(r,2)*ctx.power(tau,8)*ctx.power(z,3))+(43176*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,8)*ctx.power(z,3))+(2075808*ctx.power(r,4)*ctx.power(tau,8)*ctx.power(z,3))+(1680*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,8)*ctx.power(z,3))+(-1362784*ctx.power(r,6)*ctx.power(tau,8)*ctx.power(z,3))+(-14352*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,8)*ctx.power(z,3))+(-704816*ctx.power(r,8)*ctx.power(tau,8)*ctx.power(z,3))+(29208*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,8)*ctx.power(z,3))+(52368*ctx.power(r,10)*ctx.power(tau,8)*ctx.power(z,3))+(-3864*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,8)*ctx.power(z,3))+(10931296*ctx.power(tau,9)*ctx.power(z,3))+(83052*ctx.power(ctx.pi,2)*ctx.power(tau,9)*ctx.power(z,3))+(1480640*ctx.power(r,2)*ctx.power(tau,9)*ctx.power(z,3))+(-121476*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,9)*ctx.power(z,3))+(1790016*ctx.power(r,4)*ctx.power(tau,9)*ctx.power(z,3))+(-48312*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,9)*ctx.power(z,3))+(-3539968*ctx.power(r,6)*ctx.power(tau,9)*ctx.power(z,3))+(-72792*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,9)*ctx.power(z,3))+(-446880*ctx.power(r,8)*ctx.power(tau,9)*ctx.power(z,3))+(59340*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,9)*ctx.power(z,3))+(22848*ctx.power(r,10)*ctx.power(tau,9)*ctx.power(z,3))+(-2724*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,9)*ctx.power(z,3))+(638296*ctx.power(tau,10)*ctx.power(z,3))+(6906*ctx.power(ctx.pi,2)*ctx.power(tau,10)*ctx.power(z,3))+(7466200*ctx.power(r,2)*ctx.power(tau,10)*ctx.power(z,3))+(122262*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,10)*ctx.power(z,3))+(8278736*ctx.power(r,4)*ctx.power(tau,10)*ctx.power(z,3))+(-2484*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,10)*ctx.power(z,3))+(-2484208*ctx.power(r,6)*ctx.power(tau,10)*ctx.power(z,3))+(-156204*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,10)*ctx.power(z,3))+(196952*ctx.power(r,8)*ctx.power(tau,10)*ctx.power(z,3))+(36666*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,10)*ctx.power(z,3))+(408*ctx.power(r,10)*ctx.power(tau,10)*ctx.power(z,3))+(-1002*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,10)*ctx.power(z,3))+(-11153304*ctx.power(tau,11)*ctx.power(z,3))+(-86016*ctx.power(ctx.pi,2)*ctx.power(tau,11)*ctx.power(z,3))+(-4961480*ctx.power(r,2)*ctx.power(tau,11)*ctx.power(z,3))+(56376*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,11)*ctx.power(z,3))+(7417040*ctx.power(r,4)*ctx.power(tau,11)*ctx.power(z,3))+(172608*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,11)*ctx.power(z,3))+(-690384*ctx.power(r,6)*ctx.power(tau,11)*ctx.power(z,3))+(-91248*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,11)*ctx.power(z,3))+(445512*ctx.power(r,8)*ctx.power(tau,11)*ctx.power(z,3))+(-960*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,11)*ctx.power(z,3))+(-5096*ctx.power(r,10)*ctx.power(tau,11)*ctx.power(z,3))+(-72*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,11)*ctx.power(z,3))+(7155624*ctx.power(tau,12)*ctx.power(z,3))+(55440*ctx.power(ctx.pi,2)*ctx.power(tau,12)*ctx.power(z,3))+(-6936696*ctx.power(r,2)*ctx.power(tau,12)*ctx.power(z,3))+(-147864*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,12)*ctx.power(z,3))+(578576*ctx.power(r,4)*ctx.power(tau,12)*ctx.power(z,3))+(75648*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,12)*ctx.power(z,3))+(-227184*ctx.power(r,6)*ctx.power(tau,12)*ctx.power(z,3))+(16080*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,12)*ctx.power(z,3))+(245320*ctx.power(r,8)*ctx.power(tau,12)*ctx.power(z,3))+(-8592*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,12)*ctx.power(z,3))+(-2584*ctx.power(r,10)*ctx.power(tau,12)*ctx.power(z,3))+(72*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,12)*ctx.power(z,3))+(-1150488*ctx.power(tau,13)*ctx.power(z,3))+(-9198*ctx.power(ctx.pi,2)*ctx.power(tau,13)*ctx.power(z,3))+(1898584*ctx.power(r,2)*ctx.power(tau,13)*ctx.power(z,3))+(36138*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,13)*ctx.power(z,3))+(-633712*ctx.power(r,4)*ctx.power(tau,13)*ctx.power(z,3))+(-42492*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,13)*ctx.power(z,3))+(-164304*ctx.power(r,6)*ctx.power(tau,13)*ctx.power(z,3))+(17220*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,13)*ctx.power(z,3))+(50440*ctx.power(r,8)*ctx.power(tau,13)*ctx.power(z,3))+(-1686*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,13)*ctx.power(z,3))+(-520*ctx.power(r,10)*ctx.power(tau,13)*ctx.power(z,3))+(18*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,13)*ctx.power(z,3))+(61504*ctx.power(tau,14)*ctx.power(z,3))+(324*ctx.power(ctx.pi,2)*ctx.power(tau,14)*ctx.power(z,3))+(-158528*ctx.power(r,2)*ctx.power(tau,14)*ctx.power(z,3))+(-1608*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,14)*ctx.power(z,3))+(133856*ctx.power(r,4)*ctx.power(tau,14)*ctx.power(z,3))+(2592*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,14)*ctx.power(z,3))+(-38176*ctx.power(r,6)*ctx.power(tau,14)*ctx.power(z,3))+(-1656*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,14)*ctx.power(z,3))+(1376*ctx.power(r,8)*ctx.power(tau,14)*ctx.power(z,3))+(348*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,14)*ctx.power(z,3))+(-32*ctx.power(r,10)*ctx.power(tau,14)*ctx.power(z,3))+(24*ctx.power(z,4))+(-120*ctx.power(r,2)*ctx.power(z,4))+(240*ctx.power(r,4)*ctx.power(z,4))+(-240*ctx.power(r,6)*ctx.power(z,4))+(120*ctx.power(r,8)*ctx.power(z,4))+(-24*ctx.power(r,10)*ctx.power(z,4))+(-472*tau*ctx.power(z,4))+(3*ctx.power(ctx.pi,2)*tau*ctx.power(z,4))+(1864*ctx.power(r,2)*tau*ctx.power(z,4))+(-9*ctx.power(ctx.pi,2)*ctx.power(r,2)*tau*ctx.power(z,4))+(-2736*ctx.power(r,4)*tau*ctx.power(z,4))+(6*ctx.power(ctx.pi,2)*ctx.power(r,4)*tau*ctx.power(z,4))+(1744*ctx.power(r,6)*tau*ctx.power(z,4))+(6*ctx.power(ctx.pi,2)*ctx.power(r,6)*tau*ctx.power(z,4))+(-376*ctx.power(r,8)*tau*ctx.power(z,4))+(-9*ctx.power(ctx.pi,2)*ctx.power(r,8)*tau*ctx.power(z,4))+(-24*ctx.power(r,10)*tau*ctx.power(z,4))+(3*ctx.power(ctx.pi,2)*ctx.power(r,10)*tau*ctx.power(z,4))+(-4928*ctx.power(tau,2)*ctx.power(z,4))+(-105*ctx.power(ctx.pi,2)*ctx.power(tau,2)*ctx.power(z,4))+(16656*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,4))+(231*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,4))+(-21408*ctx.power(r,4)*ctx.power(tau,2)*ctx.power(z,4))+(-66*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,2)*ctx.power(z,4))+(13568*ctx.power(r,6)*ctx.power(tau,2)*ctx.power(z,4))+(-138*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,2)*ctx.power(z,4))+(-4896*ctx.power(r,8)*ctx.power(tau,2)*ctx.power(z,4))+(75*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,2)*ctx.power(z,4))+(1008*ctx.power(r,10)*ctx.power(tau,2)*ctx.power(z,4))+(3*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,2)*ctx.power(z,4))+(123880*ctx.power(tau,3)*ctx.power(z,4))+(1251*ctx.power(ctx.pi,2)*ctx.power(tau,3)*ctx.power(z,4))+(-327464*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,4))+(-2481*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,4))+(295184*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,4))+(1446*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,4))+(-99920*ctx.power(r,6)*ctx.power(tau,3)*ctx.power(z,4))+(-618*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,3)*ctx.power(z,4))+(4744*ctx.power(r,8)*ctx.power(tau,3)*ctx.power(z,4))+(567*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,3)*ctx.power(z,4))+(3576*ctx.power(r,10)*ctx.power(tau,3)*ctx.power(z,4))+(-165*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,3)*ctx.power(z,4))+(-946408*ctx.power(tau,4)*ctx.power(z,4))+(-8031*ctx.power(ctx.pi,2)*ctx.power(tau,4)*ctx.power(z,4))+(1933848*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,4))+(16845*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,4))+(-1144080*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,4))+(-15510*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,4))+(138544*ctx.power(r,6)*ctx.power(tau,4)*ctx.power(z,4))+(9546*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,4)*ctx.power(z,4))+(21752*ctx.power(r,8)*ctx.power(tau,4)*ctx.power(z,4))+(-2091*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,4)*ctx.power(z,4))+(-3656*ctx.power(r,10)*ctx.power(tau,4)*ctx.power(z,4))+(-759*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,4)*ctx.power(z,4))+(3483664*ctx.power(tau,5)*ctx.power(z,4))+(27915*ctx.power(ctx.pi,2)*ctx.power(tau,5)*ctx.power(z,4))+(-5308480*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,4))+(-63429*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,4))+(1243040*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,4))+(49134*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,4))+(635904*ctx.power(r,6)*ctx.power(tau,5)*ctx.power(z,4))+(-10554*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,5)*ctx.power(z,4))+(-83504*ctx.power(r,8)*ctx.power(tau,5)*ctx.power(z,4))+(-3705*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,5)*ctx.power(z,4))+(-46400*ctx.power(r,10)*ctx.power(tau,5)*ctx.power(z,4))+(-897*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,5)*ctx.power(z,4))+(-5171408*ctx.power(tau,6)*ctx.power(z,4))+(-39801*ctx.power(ctx.pi,2)*ctx.power(tau,6)*ctx.power(z,4))+(5465904*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,4))+(115323*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,4))+(3278272*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,4))+(-22986*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,4))+(-1163200*ctx.power(r,6)*ctx.power(tau,6)*ctx.power(z,4))+(-33066*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,6)*ctx.power(z,4))+(-162928*ctx.power(r,8)*ctx.power(tau,6)*ctx.power(z,4))+(17187*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,6)*ctx.power(z,4))+(-120816*ctx.power(r,10)*ctx.power(tau,6)*ctx.power(z,4))+(1743*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,6)*ctx.power(z,4))+(-5797936*ctx.power(tau,7)*ctx.power(z,4))+(-50034*ctx.power(ctx.pi,2)*ctx.power(tau,7)*ctx.power(z,4))+(512816*ctx.power(r,2)*ctx.power(tau,7)*ctx.power(z,4))+(-52638*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,7)*ctx.power(z,4))+(-4611360*ctx.power(r,4)*ctx.power(tau,7)*ctx.power(z,4))+(-50412*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,7)*ctx.power(z,4))+(-2706656*ctx.power(r,6)*ctx.power(tau,7)*ctx.power(z,4))+(-11604*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,7)*ctx.power(z,4))+(323408*ctx.power(r,8)*ctx.power(tau,7)*ctx.power(z,4))+(27294*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,7)*ctx.power(z,4))+(-157776*ctx.power(r,10)*ctx.power(tau,7)*ctx.power(z,4))+(6834*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,7)*ctx.power(z,4))+(33734088*ctx.power(tau,8)*ctx.power(z,4))+(271410*ctx.power(ctx.pi,2)*ctx.power(tau,8)*ctx.power(z,4))+(1588792*ctx.power(r,2)*ctx.power(tau,8)*ctx.power(z,4))+(-194826*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,8)*ctx.power(z,4))+(-9840*ctx.power(r,4)*ctx.power(tau,8)*ctx.power(z,4))+(-29556*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,8)*ctx.power(z,4))+(1762096*ctx.power(r,6)*ctx.power(tau,8)*ctx.power(z,4))+(-51516*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,8)*ctx.power(z,4))+(953640*ctx.power(r,8)*ctx.power(tau,8)*ctx.power(z,4))+(-41598*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,8)*ctx.power(z,4))+(-99816*ctx.power(r,10)*ctx.power(tau,8)*ctx.power(z,4))+(9222*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,8)*ctx.power(z,4))+(-41216056*ctx.power(tau,9)*ctx.power(z,4))+(-324903*ctx.power(ctx.pi,2)*ctx.power(tau,9)*ctx.power(z,4))+(-2987448*ctx.power(r,2)*ctx.power(tau,9)*ctx.power(z,4))+(485673*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,9)*ctx.power(z,4))+(-827568*ctx.power(r,4)*ctx.power(tau,9)*ctx.power(z,4))+(176106*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,9)*ctx.power(z,4))+(6186640*ctx.power(r,6)*ctx.power(tau,9)*ctx.power(z,4))+(91122*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,9)*ctx.power(z,4))+(464104*ctx.power(r,8)*ctx.power(tau,9)*ctx.power(z,4))+(-111363*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,9)*ctx.power(z,4))+(2856*ctx.power(r,10)*ctx.power(tau,9)*ctx.power(z,4))+(5925*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,9)*ctx.power(z,4))+(-8130976*ctx.power(tau,10)*ctx.power(z,4))+(-66291*ctx.power(ctx.pi,2)*ctx.power(tau,10)*ctx.power(z,4))+(-30407376*ctx.power(r,2)*ctx.power(tau,10)*ctx.power(z,4))+(-430671*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,10)*ctx.power(z,4))+(-23641568*ctx.power(r,4)*ctx.power(tau,10)*ctx.power(z,4))+(95106*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,10)*ctx.power(z,4))+(4019904*ctx.power(r,6)*ctx.power(tau,10)*ctx.power(z,4))+(371922*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,10)*ctx.power(z,4))+(-749184*ctx.power(r,8)*ctx.power(tau,10)*ctx.power(z,4))+(-64815*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,10)*ctx.power(z,4))+(55824*ctx.power(r,10)*ctx.power(tau,10)*ctx.power(z,4))+(1053*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,10)*ctx.power(z,4))+(56345672*ctx.power(tau,11)*ctx.power(z,4))+(445047*ctx.power(ctx.pi,2)*ctx.power(tau,11)*ctx.power(z,4))+(24302328*ctx.power(r,2)*ctx.power(tau,11)*ctx.power(z,4))+(-273081*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,11)*ctx.power(z,4))+(-19008240*ctx.power(r,4)*ctx.power(tau,11)*ctx.power(z,4))+(-581034*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,11)*ctx.power(z,4))+(1143856*ctx.power(r,6)*ctx.power(tau,11)*ctx.power(z,4))+(202542*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,11)*ctx.power(z,4))+(-1092312*ctx.power(r,8)*ctx.power(tau,11)*ctx.power(z,4))+(15411*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,11)*ctx.power(z,4))+(43608*ctx.power(r,10)*ctx.power(tau,11)*ctx.power(z,4))+(-885*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,11)*ctx.power(z,4))+(-40306552*ctx.power(tau,12)*ctx.power(z,4))+(-323067*ctx.power(ctx.pi,2)*ctx.power(tau,12)*ctx.power(z,4))+(25583784*ctx.power(r,2)*ctx.power(tau,12)*ctx.power(z,4))+(685413*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,12)*ctx.power(z,4))+(1712272*ctx.power(r,4)*ctx.power(tau,12)*ctx.power(z,4))+(-209286*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,12)*ctx.power(z,4))+(901776*ctx.power(r,6)*ctx.power(tau,12)*ctx.power(z,4))+(-91710*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,12)*ctx.power(z,4))+(-533016*ctx.power(r,8)*ctx.power(tau,12)*ctx.power(z,4))+(23649*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,12)*ctx.power(z,4))+(15816*ctx.power(r,10)*ctx.power(tau,12)*ctx.power(z,4))+(-519*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,12)*ctx.power(z,4))+(8450560*ctx.power(tau,13)*ctx.power(z,4))+(70449*ctx.power(ctx.pi,2)*ctx.power(tau,13)*ctx.power(z,4))+(-10868816*ctx.power(r,2)*ctx.power(tau,13)*ctx.power(z,4))+(-225363*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,13)*ctx.power(z,4))+(2374336*ctx.power(r,4)*ctx.power(tau,13)*ctx.power(z,4))+(202002*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,13)*ctx.power(z,4))+(630176*ctx.power(r,6)*ctx.power(tau,13)*ctx.power(z,4))+(-55854*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,13)*ctx.power(z,4))+(-87104*ctx.power(r,8)*ctx.power(tau,13)*ctx.power(z,4))+(2685*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,13)*ctx.power(z,4))+(2608*ctx.power(r,10)*ctx.power(tau,13)*ctx.power(z,4))+(-63*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,13)*ctx.power(z,4))+(-554960*ctx.power(tau,14)*ctx.power(z,4))+(-3843*ctx.power(ctx.pi,2)*ctx.power(tau,14)*ctx.power(z,4))+(1143312*ctx.power(r,2)*ctx.power(tau,14)*ctx.power(z,4))+(15813*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,14)*ctx.power(z,4))+(-711232*ctx.power(r,4)*ctx.power(tau,14)*ctx.power(z,4))+(-20454*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,14)*ctx.power(z,4))+(119296*ctx.power(r,6)*ctx.power(tau,14)*ctx.power(z,4))+(10002*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,14)*ctx.power(z,4))+(3472*ctx.power(r,8)*ctx.power(tau,14)*ctx.power(z,4))+(-1527*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,14)*ctx.power(z,4))+(112*ctx.power(r,10)*ctx.power(tau,14)*ctx.power(z,4))+(9*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,14)*ctx.power(z,4))+(-96*ctx.power(z,5))+(480*ctx.power(r,2)*ctx.power(z,5))+(-960*ctx.power(r,4)*ctx.power(z,5))+(960*ctx.power(r,6)*ctx.power(z,5))+(-480*ctx.power(r,8)*ctx.power(z,5))+(96*ctx.power(r,10)*ctx.power(z,5))+(464*tau*ctx.power(z,5))+(-12*ctx.power(ctx.pi,2)*tau*ctx.power(z,5))+(-1328*ctx.power(r,2)*tau*ctx.power(z,5))+(36*ctx.power(ctx.pi,2)*ctx.power(r,2)*tau*ctx.power(z,5))+(672*ctx.power(r,4)*tau*ctx.power(z,5))+(-24*ctx.power(ctx.pi,2)*ctx.power(r,4)*tau*ctx.power(z,5))+(1312*ctx.power(r,6)*tau*ctx.power(z,5))+(-24*ctx.power(ctx.pi,2)*ctx.power(r,6)*tau*ctx.power(z,5))+(-1648*ctx.power(r,8)*tau*ctx.power(z,5))+(36*ctx.power(ctx.pi,2)*ctx.power(r,8)*tau*ctx.power(z,5))+(528*ctx.power(r,10)*tau*ctx.power(z,5))+(-12*ctx.power(ctx.pi,2)*ctx.power(r,10)*tau*ctx.power(z,5))+(22296*ctx.power(tau,2)*ctx.power(z,5))+(282*ctx.power(ctx.pi,2)*ctx.power(tau,2)*ctx.power(z,5))+(-73448*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,5))+(-666*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,5))+(86992*ctx.power(r,4)*ctx.power(tau,2)*ctx.power(z,5))+(396*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,2)*ctx.power(z,5))+(-43248*ctx.power(r,6)*ctx.power(tau,2)*ctx.power(z,5))+(-12*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,2)*ctx.power(z,5))+(7832*ctx.power(r,8)*ctx.power(tau,2)*ctx.power(z,5))+(90*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,2)*ctx.power(z,5))+(-424*ctx.power(r,10)*ctx.power(tau,2)*ctx.power(z,5))+(-90*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,2)*ctx.power(z,5))+(-351944*ctx.power(tau,3)*ctx.power(z,5))+(-3102*ctx.power(ctx.pi,2)*ctx.power(tau,3)*ctx.power(z,5))+(892328*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,5))+(7314*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,5))+(-749584*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,5))+(-6972*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,5))+(224784*ctx.power(r,6)*ctx.power(tau,3)*ctx.power(z,5))+(4500*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,3)*ctx.power(z,5))+(-10408*ctx.power(r,8)*ctx.power(tau,3)*ctx.power(z,5))+(-1830*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,3)*ctx.power(z,5))+(-5176*ctx.power(r,10)*ctx.power(tau,3)*ctx.power(z,5))+(90*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,3)*ctx.power(z,5))+(2309448*ctx.power(tau,4)*ctx.power(z,5))+(18822*ctx.power(ctx.pi,2)*ctx.power(tau,4)*ctx.power(z,5))+(-4588920*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,5))+(-46506*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,5))+(2479568*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,5))+(45180*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,5))+(-90864*ctx.power(r,6)*ctx.power(tau,4)*ctx.power(z,5))+(-20244*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,4)*ctx.power(z,5))+(-116248*ctx.power(r,8)*ctx.power(tau,4)*ctx.power(z,5))+(1086*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,4)*ctx.power(z,5))+(7016*ctx.power(r,10)*ctx.power(tau,4)*ctx.power(z,5))+(1662*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,4)*ctx.power(z,5))+(-7392616*ctx.power(tau,5)*ctx.power(z,5))+(-59406*ctx.power(ctx.pi,2)*ctx.power(tau,5)*ctx.power(z,5))+(11496040*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,5))+(155826*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,5))+(-2110224*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,5))+(-103212*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,5))+(-1375280*ctx.power(r,6)*ctx.power(tau,5)*ctx.power(z,5))+(6372*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,5)*ctx.power(z,5))+(-67336*ctx.power(r,8)*ctx.power(tau,5)*ctx.power(z,5))+(9018*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,5)*ctx.power(z,5))+(88392*ctx.power(r,10)*ctx.power(tau,5)*ctx.power(z,5))+(3690*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,5)*ctx.power(z,5))+(6939536*ctx.power(tau,6)*ctx.power(z,5))+(55068*ctx.power(ctx.pi,2)*ctx.power(tau,6)*ctx.power(z,5))+(-12650384*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,5))+(-252072*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,5))+(-5377152*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,5))+(46272*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,5))+(1344960*ctx.power(r,6)*ctx.power(tau,6)*ctx.power(z,5))+(36600*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,6)*ctx.power(z,5))+(156784*ctx.power(r,8)*ctx.power(tau,6)*ctx.power(z,5))+(-23196*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,6)*ctx.power(z,5))+(226896*ctx.power(r,10)*ctx.power(tau,6)*ctx.power(z,5))+(624*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,6)*ctx.power(z,5))+(28634544*ctx.power(tau,7)*ctx.power(z,5))+(235452*ctx.power(ctx.pi,2)*ctx.power(tau,7)*ctx.power(z,5))+(7305744*ctx.power(r,2)*ctx.power(tau,7)*ctx.power(z,5))+(50676*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,7)*ctx.power(z,5))+(7948640*ctx.power(r,4)*ctx.power(tau,7)*ctx.power(z,5))+(40824*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,7)*ctx.power(z,5))+(4682144*ctx.power(r,6)*ctx.power(tau,7)*ctx.power(z,5))+(16872*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,7)*ctx.power(z,5))+(-298000*ctx.power(r,8)*ctx.power(tau,7)*ctx.power(z,5))+(-57012*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,7)*ctx.power(z,5))+(270672*ctx.power(r,10)*ctx.power(tau,7)*ctx.power(z,5))+(-8796*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,7)*ctx.power(z,5))+(-102333264*ctx.power(tau,8)*ctx.power(z,5))+(-835932*ctx.power(ctx.pi,2)*ctx.power(tau,8)*ctx.power(z,5))+(-19665424*ctx.power(r,2)*ctx.power(tau,8)*ctx.power(z,5))+(601404*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,8)*ctx.power(z,5))+(-10759456*ctx.power(r,4)*ctx.power(tau,8)*ctx.power(z,5))+(166968*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,8)*ctx.power(z,5))+(-1600800*ctx.power(r,6)*ctx.power(tau,8)*ctx.power(z,5))+(219720*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,8)*ctx.power(z,5))+(-1151888*ctx.power(r,8)*ctx.power(tau,8)*ctx.power(z,5))+(43044*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,8)*ctx.power(z,5))+(111408*ctx.power(r,10)*ctx.power(tau,8)*ctx.power(z,5))+(-13956*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,8)*ctx.power(z,5))+(106831872*ctx.power(tau,9)*ctx.power(z,5))+(871200*ctx.power(ctx.pi,2)*ctx.power(tau,9)*ctx.power(z,5))+(5453472*ctx.power(r,2)*ctx.power(tau,9)*ctx.power(z,5))+(-1336920*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,9)*ctx.power(z,5))+(-6394496*ctx.power(r,4)*ctx.power(tau,9)*ctx.power(z,5))+(-458016*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,9)*ctx.power(z,5))+(-7979840*ctx.power(r,6)*ctx.power(tau,9)*ctx.power(z,5))+(-28656*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,9)*ctx.power(z,5))+(-512128*ctx.power(r,8)*ctx.power(tau,9)*ctx.power(z,5))+(164352*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,9)*ctx.power(z,5))+(-110688*ctx.power(r,10)*ctx.power(tau,9)*ctx.power(z,5))+(-7608*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,9)*ctx.power(z,5))+(54098232*ctx.power(tau,10)*ctx.power(z,5))+(428298*ctx.power(ctx.pi,2)*ctx.power(tau,10)*ctx.power(z,5))+(92480120*ctx.power(r,2)*ctx.power(tau,10)*ctx.power(z,5))+(987558*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,10)*ctx.power(z,5))+(48619472*ctx.power(r,4)*ctx.power(tau,10)*ctx.power(z,5))+(-486324*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,10)*ctx.power(z,5))+(-4799600*ctx.power(r,6)*ctx.power(tau,10)*ctx.power(z,5))+(-696684*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,10)*ctx.power(z,5))+(1231224*ctx.power(r,8)*ctx.power(tau,10)*ctx.power(z,5))+(89898*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,10)*ctx.power(z,5))+(-186504*ctx.power(r,10)*ctx.power(tau,10)*ctx.power(z,5))+(1350*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,10)*ctx.power(z,5))+(-212291688*ctx.power(tau,11)*ctx.power(z,5))+(-1712478*ctx.power(ctx.pi,2)*ctx.power(tau,11)*ctx.power(z,5))+(-80619064*ctx.power(r,2)*ctx.power(tau,11)*ctx.power(z,5))+(1105626*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,11)*ctx.power(z,5))+(33613232*ctx.power(r,4)*ctx.power(tau,11)*ctx.power(z,5))+(1462212*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,11)*ctx.power(z,5))+(-1983152*ctx.power(r,6)*ctx.power(tau,11)*ctx.power(z,5))+(-349500*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,11)*ctx.power(z,5))+(1661752*ctx.power(r,8)*ctx.power(tau,11)*ctx.power(z,5))+(-42342*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,11)*ctx.power(z,5))+(-116632*ctx.power(r,10)*ctx.power(tau,11)*ctx.power(z,5))+(3426*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,11)*ctx.power(z,5))+(162616040*ctx.power(tau,12)*ctx.power(z,5))+(1338966*ctx.power(ctx.pi,2)*ctx.power(tau,12)*ctx.power(z,5))+(-65152216*ctx.power(r,2)*ctx.power(tau,12)*ctx.power(z,5))+(-2335218*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,12)*ctx.power(z,5))+(-10326000*ctx.power(r,4)*ctx.power(tau,12)*ctx.power(z,5))+(425100*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,12)*ctx.power(z,5))+(-2460848*ctx.power(r,6)*ctx.power(tau,12)*ctx.power(z,5))+(265548*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,12)*ctx.power(z,5))+(739848*ctx.power(r,8)*ctx.power(tau,12)*ctx.power(z,5))+(-44322*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,12)*ctx.power(z,5))+(-35704*ctx.power(r,10)*ctx.power(tau,12)*ctx.power(z,5))+(1254*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,12)*ctx.power(z,5))+(-41534184*ctx.power(tau,13)*ctx.power(z,5))+(-357702*ctx.power(ctx.pi,2)*ctx.power(tau,13)*ctx.power(z,5))+(40456872*ctx.power(r,2)*ctx.power(tau,13)*ctx.power(z,5))+(939042*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,13)*ctx.power(z,5))+(-5200912*ctx.power(r,4)*ctx.power(tau,13)*ctx.power(z,5))+(-642972*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,13)*ctx.power(z,5))+(-1417904*ctx.power(r,6)*ctx.power(tau,13)*ctx.power(z,5))+(120036*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,13)*ctx.power(z,5))+(75640*ctx.power(r,8)*ctx.power(tau,13)*ctx.power(z,5))+(-1566*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,13)*ctx.power(z,5))+(-4216*ctx.power(r,10)*ctx.power(tau,13)*ctx.power(z,5))+(-6*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,13)*ctx.power(z,5))+(3311520*ctx.power(tau,14)*ctx.power(z,5))+(26688*ctx.power(ctx.pi,2)*ctx.power(tau,14)*ctx.power(z,5))+(-5366144*ctx.power(r,2)*ctx.power(tau,14)*ctx.power(z,5))+(-91140*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,14)*ctx.power(z,5))+(2384864*ctx.power(r,4)*ctx.power(tau,14)*ctx.power(z,5))+(94248*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,14)*ctx.power(z,5))+(-198496*ctx.power(r,6)*ctx.power(tau,14)*ctx.power(z,5))+(-35328*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,14)*ctx.power(z,5))+(-19200*ctx.power(r,8)*ctx.power(tau,14)*ctx.power(z,5))+(4056*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,14)*ctx.power(z,5))+(96*ctx.power(r,10)*ctx.power(tau,14)*ctx.power(z,5))+(-60*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,14)*ctx.power(z,5))+(144*ctx.power(z,6))+(-720*ctx.power(r,2)*ctx.power(z,6))+(1440*ctx.power(r,4)*ctx.power(z,6))+(-1440*ctx.power(r,6)*ctx.power(z,6))+(720*ctx.power(r,8)*ctx.power(z,6))+(-144*ctx.power(r,10)*ctx.power(z,6))+(256*tau*ctx.power(z,6))+(18*ctx.power(ctx.pi,2)*tau*ctx.power(z,6))+(-1984*ctx.power(r,2)*tau*ctx.power(z,6))+(-54*ctx.power(ctx.pi,2)*ctx.power(r,2)*tau*ctx.power(z,6))+(5376*ctx.power(r,4)*tau*ctx.power(z,6))+(36*ctx.power(ctx.pi,2)*ctx.power(r,4)*tau*ctx.power(z,6))+(-6784*ctx.power(r,6)*tau*ctx.power(z,6))+(36*ctx.power(ctx.pi,2)*ctx.power(r,6)*tau*ctx.power(z,6))+(4096*ctx.power(r,8)*tau*ctx.power(z,6))+(-54*ctx.power(ctx.pi,2)*ctx.power(r,8)*tau*ctx.power(z,6))+(-960*ctx.power(r,10)*tau*ctx.power(z,6))+(18*ctx.power(ctx.pi,2)*ctx.power(r,10)*tau*ctx.power(z,6))+(-48200*ctx.power(tau,2)*ctx.power(z,6))+(-444*ctx.power(ctx.pi,2)*ctx.power(tau,2)*ctx.power(z,6))+(159032*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,6))+(1272*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,6))+(-187888*ctx.power(r,4)*ctx.power(tau,2)*ctx.power(z,6))+(-1392*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,2)*ctx.power(z,6))+(91472*ctx.power(r,6)*ctx.power(tau,2)*ctx.power(z,6))+(984*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,2)*ctx.power(z,6))+(-14408*ctx.power(r,8)*ctx.power(tau,2)*ctx.power(z,6))+(-660*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,2)*ctx.power(z,6))+(-8*ctx.power(r,10)*ctx.power(tau,2)*ctx.power(z,6))+(240*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,2)*ctx.power(z,6))+(636344*ctx.power(tau,3)*ctx.power(z,6))+(5094*ctx.power(ctx.pi,2)*ctx.power(tau,3)*ctx.power(z,6))+(-1601368*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,6))+(-14562*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,6))+(1302640*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,6))+(17052*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,6))+(-338032*ctx.power(r,6)*ctx.power(tau,3)*ctx.power(z,6))+(-10404*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,3)*ctx.power(z,6))+(-8104*ctx.power(r,8)*ctx.power(tau,3)*ctx.power(z,6))+(2430*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,3)*ctx.power(z,6))+(8520*ctx.power(r,10)*ctx.power(tau,3)*ctx.power(z,6))+(390*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,3)*ctx.power(z,6))+(-3763976*ctx.power(tau,4)*ctx.power(z,6))+(-30078*ctx.power(ctx.pi,2)*ctx.power(tau,4)*ctx.power(z,6))+(7468568*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,6))+(85146*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,6))+(-3787088*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,6))+(-81756*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,6))+(-114640*ctx.power(r,6)*ctx.power(tau,4)*ctx.power(z,6))+(27012*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,4)*ctx.power(z,6))+(197720*ctx.power(r,8)*ctx.power(tau,4)*ctx.power(z,6))+(1434*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,4)*ctx.power(z,6))+(-584*ctx.power(r,10)*ctx.power(tau,4)*ctx.power(z,6))+(-1758*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,4)*ctx.power(z,6))+(10133704*ctx.power(tau,5)*ctx.power(z,6))+(82956*ctx.power(ctx.pi,2)*ctx.power(tau,5)*ctx.power(z,6))+(-17633064*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,6))+(-256980*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,6))+(3084624*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,6))+(155304*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,6))+(1910320*ctx.power(r,6)*ctx.power(tau,5)*ctx.power(z,6))+(-2904*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,5)*ctx.power(z,6))+(340584*ctx.power(r,8)*ctx.power(tau,5)*ctx.power(z,6))+(-12084*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,5)*ctx.power(z,6))+(-101256*ctx.power(r,10)*ctx.power(tau,5)*ctx.power(z,6))+(-6228*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,5)*ctx.power(z,6))+(570096*ctx.power(tau,6)*ctx.power(z,6))+(1386*ctx.power(ctx.pi,2)*ctx.power(tau,6)*ctx.power(z,6))+(22431184*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,6))+(357606*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,6))+(4358080*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,6))+(-99924*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,6))+(-1107456*ctx.power(r,6)*ctx.power(tau,6)*ctx.power(z,6))+(-5580*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,6)*ctx.power(z,6))+(122064*ctx.power(r,8)*ctx.power(tau,6)*ctx.power(z,6))+(25962*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,6)*ctx.power(z,6))+(-278352*ctx.power(r,10)*ctx.power(tau,6)*ctx.power(z,6))+(-4506*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,6)*ctx.power(z,6))+(-83155152*ctx.power(tau,7)*ctx.power(z,6))+(-683628*ctx.power(ctx.pi,2)*ctx.power(tau,7)*ctx.power(z,6))+(-32284528*ctx.power(r,2)*ctx.power(tau,7)*ctx.power(z,6))+(83196*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,7)*ctx.power(z,6))+(-13223328*ctx.power(r,4)*ctx.power(tau,7)*ctx.power(z,6))+(85800*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,7)*ctx.power(z,6))+(-5650272*ctx.power(r,6)*ctx.power(tau,7)*ctx.power(z,6))+(28536*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,7)*ctx.power(z,6))+(463216*ctx.power(r,8)*ctx.power(tau,7)*ctx.power(z,6))+(83652*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,7)*ctx.power(z,6))+(-316464*ctx.power(r,10)*ctx.power(tau,7)*ctx.power(z,6))+(7692*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,7)*ctx.power(z,6))+(223970304*ctx.power(tau,8)*ctx.power(z,6))+(1863180*ctx.power(ctx.pi,2)*ctx.power(tau,8)*ctx.power(z,6))+(70854496*ctx.power(r,2)*ctx.power(tau,8)*ctx.power(z,6))+(-1300524*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,8)*ctx.power(z,6))+(31109888*ctx.power(r,4)*ctx.power(tau,8)*ctx.power(z,6))+(-552504*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,8)*ctx.power(z,6))+(1244864*ctx.power(r,6)*ctx.power(tau,8)*ctx.power(z,6))+(-455880*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,8)*ctx.power(z,6))+(1348096*ctx.power(r,8)*ctx.power(tau,8)*ctx.power(z,6))+(-33492*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,8)*ctx.power(z,6))+(-75552*ctx.power(r,10)*ctx.power(tau,8)*ctx.power(z,6))+(15348*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,8)*ctx.power(z,6))+(-184388720*ctx.power(tau,9)*ctx.power(z,6))+(-1558542*ctx.power(ctx.pi,2)*ctx.power(tau,9)*ctx.power(z,6))+(-12953360*ctx.power(r,2)*ctx.power(tau,9)*ctx.power(z,6))+(2518050*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,9)*ctx.power(z,6))+(19494304*ctx.power(r,4)*ctx.power(tau,9)*ctx.power(z,6))+(856452*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,9)*ctx.power(z,6))+(7666912*ctx.power(r,6)*ctx.power(tau,9)*ctx.power(z,6))+(-130860*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,9)*ctx.power(z,6))+(611280*ctx.power(r,8)*ctx.power(tau,9)*ctx.power(z,6))+(-195702*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,9)*ctx.power(z,6))+(220464*ctx.power(r,10)*ctx.power(tau,9)*ctx.power(z,6))+(6666*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,9)*ctx.power(z,6))+(-225709288*ctx.power(tau,10)*ctx.power(z,6))+(-1812912*ctx.power(ctx.pi,2)*ctx.power(tau,10)*ctx.power(z,6))+(-211756328*ctx.power(r,2)*ctx.power(tau,10)*ctx.power(z,6))+(-1236300*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,10)*ctx.power(z,6))+(-76878704*ctx.power(r,4)*ctx.power(tau,10)*ctx.power(z,6))+(1399848*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,10)*ctx.power(z,6))+(3960400*ctx.power(r,6)*ctx.power(tau,10)*ctx.power(z,6))+(1048752*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,10)*ctx.power(z,6))+(-1439016*ctx.power(r,8)*ctx.power(tau,10)*ctx.power(z,6))+(-99384*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,10)*ctx.power(z,6))+(281688*ctx.power(r,10)*ctx.power(tau,10)*ctx.power(z,6))+(-5028*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,10)*ctx.power(z,6))+(614312344*ctx.power(tau,11)*ctx.power(z,6))+(5052870*ctx.power(ctx.pi,2)*ctx.power(tau,11)*ctx.power(z,6))+(193628232*ctx.power(r,2)*ctx.power(tau,11)*ctx.power(z,6))+(-3560250*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,11)*ctx.power(z,6))+(-43734992*ctx.power(r,4)*ctx.power(tau,11)*ctx.power(z,6))+(-2880516*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,11)*ctx.power(z,6))+(2903248*ctx.power(r,6)*ctx.power(tau,11)*ctx.power(z,6))+(482988*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,11)*ctx.power(z,6))+(-1908552*ctx.power(r,8)*ctx.power(tau,11)*ctx.power(z,6))+(72126*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,11)*ctx.power(z,6))+(149608*ctx.power(r,10)*ctx.power(tau,11)*ctx.power(z,6))+(-5874*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,11)*ctx.power(z,6))+(-488007944*ctx.power(tau,12)*ctx.power(z,6))+(-4108302*ctx.power(ctx.pi,2)*ctx.power(tau,12)*ctx.power(z,6))+(118941400*ctx.power(r,2)*ctx.power(tau,12)*ctx.power(z,6))+(6113202*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,12)*ctx.power(z,6))+(24445360*ctx.power(r,4)*ctx.power(tau,12)*ctx.power(z,6))+(-677868*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,12)*ctx.power(z,6))+(4199856*ctx.power(r,6)*ctx.power(tau,12)*ctx.power(z,6))+(-512892*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,12)*ctx.power(z,6))+(-767656*ctx.power(r,8)*ctx.power(tau,12)*ctx.power(z,6))+(61242*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,12)*ctx.power(z,6))+(33144*ctx.power(r,10)*ctx.power(tau,12)*ctx.power(z,6))+(-1398*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,12)*ctx.power(z,6))+(144749608*ctx.power(tau,13)*ctx.power(z,6))+(1279152*ctx.power(ctx.pi,2)*ctx.power(tau,13)*ctx.power(z,6))+(-103930760*ctx.power(r,2)*ctx.power(tau,13)*ctx.power(z,6))+(-2790648*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,13)*ctx.power(z,6))+(6930704*ctx.power(r,4)*ctx.power(tau,13)*ctx.power(z,6))+(1467888*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,13)*ctx.power(z,6))+(1903216*ctx.power(r,6)*ctx.power(tau,13)*ctx.power(z,6))+(-183072*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,13)*ctx.power(z,6))+(-14520*ctx.power(r,8)*ctx.power(tau,13)*ctx.power(z,6))+(-2592*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,13)*ctx.power(z,6))+(-872*ctx.power(r,10)*ctx.power(tau,13)*ctx.power(z,6))+(408*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,13)*ctx.power(z,6))+(-13747776*ctx.power(tau,14)*ctx.power(z,6))+(-121470*ctx.power(ctx.pi,2)*ctx.power(tau,14)*ctx.power(z,6))+(17125536*ctx.power(r,2)*ctx.power(tau,14)*ctx.power(z,6))+(344910*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,14)*ctx.power(z,6))+(-5201760*ctx.power(r,4)*ctx.power(tau,14)*ctx.power(z,6))+(-284388*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,14)*ctx.power(z,6))+(115552*ctx.power(r,6)*ctx.power(tau,14)*ctx.power(z,6))+(81924*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,14)*ctx.power(z,6))+(40480*ctx.power(r,8)*ctx.power(tau,14)*ctx.power(z,6))+(-7326*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,14)*ctx.power(z,6))+(-1152*ctx.power(r,10)*ctx.power(tau,14)*ctx.power(z,6))+(174*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,14)*ctx.power(z,6))+(-96*ctx.power(z,7))+(480*ctx.power(r,2)*ctx.power(z,7))+(-960*ctx.power(r,4)*ctx.power(z,7))+(960*ctx.power(r,6)*ctx.power(z,7))+(-480*ctx.power(r,8)*ctx.power(z,7))+(96*ctx.power(r,10)*ctx.power(z,7))+(-1120*tau*ctx.power(z,7))+(-12*ctx.power(ctx.pi,2)*tau*ctx.power(z,7))+(5152*ctx.power(r,2)*tau*ctx.power(z,7))+(36*ctx.power(ctx.pi,2)*ctx.power(r,2)*tau*ctx.power(z,7))+(-9408*ctx.power(r,4)*tau*ctx.power(z,7))+(-24*ctx.power(ctx.pi,2)*ctx.power(r,4)*tau*ctx.power(z,7))+(8512*ctx.power(r,6)*tau*ctx.power(z,7))+(-24*ctx.power(ctx.pi,2)*ctx.power(r,6)*tau*ctx.power(z,7))+(-3808*ctx.power(r,8)*tau*ctx.power(z,7))+(36*ctx.power(ctx.pi,2)*ctx.power(r,8)*tau*ctx.power(z,7))+(672*ctx.power(r,10)*tau*ctx.power(z,7))+(-12*ctx.power(ctx.pi,2)*ctx.power(r,10)*tau*ctx.power(z,7))+(62400*ctx.power(tau,2)*ctx.power(z,7))+(444*ctx.power(ctx.pi,2)*ctx.power(tau,2)*ctx.power(z,7))+(-208256*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,7))+(-1620*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,7))+(251776*ctx.power(r,4)*ctx.power(tau,2)*ctx.power(z,7))+(2520*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,2)*ctx.power(z,7))+(-129792*ctx.power(r,6)*ctx.power(tau,2)*ctx.power(z,7))+(-2280*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,2)*ctx.power(z,7))+(25280*ctx.power(r,8)*ctx.power(tau,2)*ctx.power(z,7))+(1260*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,2)*ctx.power(z,7))+(-1408*ctx.power(r,10)*ctx.power(tau,2)*ctx.power(z,7))+(-324*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,2)*ctx.power(z,7))+(-752576*ctx.power(tau,3)*ctx.power(z,7))+(-5640*ctx.power(ctx.pi,2)*ctx.power(tau,3)*ctx.power(z,7))+(1913408*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,7))+(19032*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,7))+(-1543552*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,7))+(-24432*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,7))+(342144*ctx.power(r,6)*ctx.power(tau,3)*ctx.power(z,7))+(13392*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,3)*ctx.power(z,7))+(55616*ctx.power(r,8)*ctx.power(tau,3)*ctx.power(z,7))+(-1416*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,3)*ctx.power(z,7))+(-15040*ctx.power(r,10)*ctx.power(tau,3)*ctx.power(z,7))+(-936*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,3)*ctx.power(z,7))+(4029792*ctx.power(tau,4)*ctx.power(z,7))+(32232*ctx.power(ctx.pi,2)*ctx.power(tau,4)*ctx.power(z,7))+(-8229984*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,7))+(-102072*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,7))+(4100288*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,7))+(96336*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,7))+(272448*ctx.power(r,6)*ctx.power(tau,4)*ctx.power(z,7))+(-25392*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,4)*ctx.power(z,7))+(-152608*ctx.power(r,8)*ctx.power(tau,4)*ctx.power(z,7))+(-1848*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,4)*ctx.power(z,7))+(-19936*ctx.power(r,10)*ctx.power(tau,4)*ctx.power(z,7))+(744*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,4)*ctx.power(z,7))+(-7732128*ctx.power(tau,5)*ctx.power(z,7))+(-66948*ctx.power(ctx.pi,2)*ctx.power(tau,5)*ctx.power(z,7))+(18806240*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,7))+(275148*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,7))+(-4509248*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,7))+(-172872*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,7))+(-1741376*ctx.power(r,6)*ctx.power(tau,5)*ctx.power(z,7))+(13752*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,5)*ctx.power(z,7))+(-433696*ctx.power(r,8)*ctx.power(tau,5)*ctx.power(z,7))+(12492*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,5)*ctx.power(z,7))+(58464*ctx.power(r,10)*ctx.power(tau,5)*ctx.power(z,7))+(6012*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,5)*ctx.power(z,7))+(-22317824*ctx.power(tau,6)*ctx.power(z,7))+(-173292*ctx.power(ctx.pi,2)*ctx.power(tau,6)*ctx.power(z,7))+(-30903104*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,7))+(-293724*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,7))+(1065728*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,7))+(187752*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,7))+(1170560*ctx.power(r,6)*ctx.power(tau,6)*ctx.power(z,7))+(-44568*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,6)*ctx.power(z,7))+(-381440*ctx.power(r,8)*ctx.power(tau,6)*ctx.power(z,7))+(-26364*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,6)*ctx.power(z,7))+(215232*ctx.power(r,10)*ctx.power(tau,6)*ctx.power(z,7))+(6132*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,6)*ctx.power(z,7))+(160524416*ctx.power(tau,7)*ctx.power(z,7))+(1335120*ctx.power(ctx.pi,2)*ctx.power(tau,7)*ctx.power(z,7))+(76380288*ctx.power(r,2)*ctx.power(tau,7)*ctx.power(z,7))+(-370800*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,7)*ctx.power(z,7))+(19416576*ctx.power(r,4)*ctx.power(tau,7)*ctx.power(z,7))+(-380832*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,7)*ctx.power(z,7))+(5211648*ctx.power(r,6)*ctx.power(tau,7)*ctx.power(z,7))+(-118560*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,7)*ctx.power(z,7))+(-707200*ctx.power(r,8)*ctx.power(tau,7)*ctx.power(z,7))+(-94128*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,7)*ctx.power(z,7))+(249216*ctx.power(r,10)*ctx.power(tau,7)*ctx.power(z,7))+(-5232*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,7)*ctx.power(z,7))+(-349092512*ctx.power(tau,8)*ctx.power(z,7))+(-2963856*ctx.power(ctx.pi,2)*ctx.power(tau,8)*ctx.power(z,7))+(-157239264*ctx.power(r,2)*ctx.power(tau,8)*ctx.power(z,7))+(1915056*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,8)*ctx.power(z,7))+(-52085568*ctx.power(r,4)*ctx.power(tau,8)*ctx.power(z,7))+(1204704*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,8)*ctx.power(z,7))+(-1271488*ctx.power(r,6)*ctx.power(tau,8)*ctx.power(z,7))+(644832*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,8)*ctx.power(z,7))+(-1410080*ctx.power(r,8)*ctx.power(tau,8)*ctx.power(z,7))+(20400*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,8)*ctx.power(z,7))+(32928*ctx.power(r,10)*ctx.power(tau,8)*ctx.power(z,7))+(-13200*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,8)*ctx.power(z,7))+(174084960*ctx.power(tau,9)*ctx.power(z,7))+(1560684*ctx.power(ctx.pi,2)*ctx.power(tau,9)*ctx.power(z,7))+(32319200*ctx.power(r,2)*ctx.power(tau,9)*ctx.power(z,7))+(-2989380*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,9)*ctx.power(z,7))+(-30223936*ctx.power(r,4)*ctx.power(tau,9)*ctx.power(z,7))+(-1188840*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,9)*ctx.power(z,7))+(-5358656*ctx.power(r,6)*ctx.power(tau,9)*ctx.power(z,7))+(310680*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,9)*ctx.power(z,7))+(-514336*ctx.power(r,8)*ctx.power(tau,9)*ctx.power(z,7))+(188796*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,9)*ctx.power(z,7))+(-212640*ctx.power(r,10)*ctx.power(tau,9)*ctx.power(z,7))+(-4692*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,9)*ctx.power(z,7))+(646872000*ctx.power(tau,10)*ctx.power(z,7))+(5304036*ctx.power(ctx.pi,2)*ctx.power(tau,10)*ctx.power(z,7))+(364888576*ctx.power(r,2)*ctx.power(tau,10)*ctx.power(z,7))+(-312972*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,10)*ctx.power(z,7))+(95366784*ctx.power(r,4)*ctx.power(tau,10)*ctx.power(z,7))+(-2730648*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,10)*ctx.power(z,7))+(-1600256*ctx.power(r,6)*ctx.power(tau,10)*ctx.power(z,7))+(-1268184*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,10)*ctx.power(z,7))+(1527744*ctx.power(r,8)*ctx.power(tau,10)*ctx.power(z,7))+(85812*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,10)*ctx.power(z,7))+(-229632*ctx.power(r,10)*ctx.power(tau,10)*ctx.power(z,7))+(6372*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,10)*ctx.power(z,7))+(-1379626176*ctx.power(tau,11)*ctx.power(z,7))+(-11553096*ctx.power(ctx.pi,2)*ctx.power(tau,11)*ctx.power(z,7))+(-348017344*ctx.power(r,2)*ctx.power(tau,11)*ctx.power(z,7))+(8838936*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,11)*ctx.power(z,7))+(42861440*ctx.power(r,4)*ctx.power(tau,11)*ctx.power(z,7))+(4491408*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,11)*ctx.power(z,7))+(-3224192*ctx.power(r,6)*ctx.power(tau,11)*ctx.power(z,7))+(-535728*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,11)*ctx.power(z,7))+(1860928*ctx.power(r,8)*ctx.power(tau,11)*ctx.power(z,7))+(-89160*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,11)*ctx.power(z,7))+(-91840*ctx.power(r,10)*ctx.power(tau,11)*ctx.power(z,7))+(5784*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,11)*ctx.power(z,7))+(1112128928*ctx.power(tau,12)*ctx.power(z,7))+(9539496*ctx.power(ctx.pi,2)*ctx.power(tau,12)*ctx.power(z,7))+(-158336416*ctx.power(r,2)*ctx.power(tau,12)*ctx.power(z,7))+(-12559608*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,12)*ctx.power(z,7))+(-35669440*ctx.power(r,4)*ctx.power(tau,12)*ctx.power(z,7))+(870480*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,12)*ctx.power(z,7))+(-4905280*ctx.power(r,6)*ctx.power(tau,12)*ctx.power(z,7))+(717264*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,12)*ctx.power(z,7))+(644640*ctx.power(r,8)*ctx.power(tau,12)*ctx.power(z,7))+(-64248*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,12)*ctx.power(z,7))+(224*ctx.power(r,10)*ctx.power(tau,12)*ctx.power(z,7))+(552*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,12)*ctx.power(z,7))+(-369218400*ctx.power(tau,13)*ctx.power(z,7))+(-3330780*ctx.power(ctx.pi,2)*ctx.power(tau,13)*ctx.power(z,7))+(190527264*ctx.power(r,2)*ctx.power(tau,13)*ctx.power(z,7))+(6146388*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,13)*ctx.power(z,7))+(-5544640*ctx.power(r,4)*ctx.power(tau,13)*ctx.power(z,7))+(-2497080*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,13)*ctx.power(z,7))+(-1513152*ctx.power(r,6)*ctx.power(tau,13)*ctx.power(z,7))+(205896*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,13)*ctx.power(z,7))+(-60896*ctx.power(r,8)*ctx.power(tau,13)*ctx.power(z,7))+(7956*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,13)*ctx.power(z,7))+(11168*ctx.power(r,10)*ctx.power(tau,13)*ctx.power(z,7))+(-924*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,13)*ctx.power(z,7))+(40868736*ctx.power(tau,14)*ctx.power(z,7))+(383052*ctx.power(ctx.pi,2)*ctx.power(tau,14)*ctx.power(z,7))+(-38037824*ctx.power(r,2)*ctx.power(tau,14)*ctx.power(z,7))+(-908484*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,14)*ctx.power(z,7))+(7418624*ctx.power(r,4)*ctx.power(tau,14)*ctx.power(z,7))+(596184*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,14)*ctx.power(z,7))+(187776*ctx.power(r,6)*ctx.power(tau,14)*ctx.power(z,7))+(-132264*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,14)*ctx.power(z,7))+(-56448*ctx.power(r,8)*ctx.power(tau,14)*ctx.power(z,7))+(9564*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,14)*ctx.power(z,7))+(2496*ctx.power(r,10)*ctx.power(tau,14)*ctx.power(z,7))+(-276*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,14)*ctx.power(z,7))+(24*ctx.power(z,8))+(-120*ctx.power(r,2)*ctx.power(z,8))+(240*ctx.power(r,4)*ctx.power(z,8))+(-240*ctx.power(r,6)*ctx.power(z,8))+(120*ctx.power(r,8)*ctx.power(z,8))+(-24*ctx.power(r,10)*ctx.power(z,8))+(1240*tau*ctx.power(z,8))+(3*ctx.power(ctx.pi,2)*tau*ctx.power(z,8))+(-5128*ctx.power(r,2)*tau*ctx.power(z,8))+(-9*ctx.power(ctx.pi,2)*ctx.power(r,2)*tau*ctx.power(z,8))+(8112*ctx.power(r,4)*tau*ctx.power(z,8))+(6*ctx.power(ctx.pi,2)*ctx.power(r,4)*tau*ctx.power(z,8))+(-5968*ctx.power(r,6)*tau*ctx.power(z,8))+(6*ctx.power(ctx.pi,2)*ctx.power(r,6)*tau*ctx.power(z,8))+(1912*ctx.power(r,8)*tau*ctx.power(z,8))+(-9*ctx.power(ctx.pi,2)*ctx.power(r,8)*tau*ctx.power(z,8))+(-168*ctx.power(r,10)*tau*ctx.power(z,8))+(3*ctx.power(ctx.pi,2)*ctx.power(r,10)*tau*ctx.power(z,8))+(-49920*ctx.power(tau,2)*ctx.power(z,8))+(-291*ctx.power(ctx.pi,2)*ctx.power(tau,2)*ctx.power(z,8))+(168224*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,8))+(1305*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,8))+(-207424*ctx.power(r,4)*ctx.power(tau,2)*ctx.power(z,8))+(-2430*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,2)*ctx.power(z,8))+(112128*ctx.power(r,6)*ctx.power(tau,2)*ctx.power(z,8))+(2370*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,2)*ctx.power(z,8))+(-25280*ctx.power(r,8)*ctx.power(tau,2)*ctx.power(z,8))+(-1215*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,2)*ctx.power(z,8))+(2272*ctx.power(r,10)*ctx.power(tau,2)*ctx.power(z,8))+(261*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,2)*ctx.power(z,8))+(565520*ctx.power(tau,3)*ctx.power(z,8))+(4110*ctx.power(ctx.pi,2)*ctx.power(tau,3)*ctx.power(z,8))+(-1465808*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,8))+(-15558*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,8))+(1194592*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,8))+(20868*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,8))+(-238560*ctx.power(r,6)*ctx.power(tau,3)*ctx.power(z,8))+(-10548*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,3)*ctx.power(z,8))+(-71024*ctx.power(r,8)*ctx.power(tau,3)*ctx.power(z,8))+(174*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,3)*ctx.power(z,8))+(15280*ctx.power(r,10)*ctx.power(tau,3)*ctx.power(z,8))+(954*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,3)*ctx.power(z,8))+(-2586840*ctx.power(tau,4)*ctx.power(z,8))+(-21486*ctx.power(ctx.pi,2)*ctx.power(tau,4)*ctx.power(z,8))+(5811672*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,8))+(75774*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,8))+(-3170288*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,8))+(-73044*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,8))+(-126672*ctx.power(r,6)*ctx.power(tau,4)*ctx.power(z,8))+(19092*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,4)*ctx.power(z,8))+(44104*ctx.power(r,8)*ctx.power(tau,4)*ctx.power(z,8))+(-510*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,4)*ctx.power(z,8))+(28024*ctx.power(r,10)*ctx.power(tau,4)*ctx.power(z,8))+(174*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,4)*ctx.power(z,8))+(458568*ctx.power(tau,5)*ctx.power(z,8))+(11373*ctx.power(ctx.pi,2)*ctx.power(tau,5)*ctx.power(z,8))+(-13185272*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,8))+(-168939*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,8))+(5958992*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,8))+(143010*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,8))+(1126160*ctx.power(r,6)*ctx.power(tau,5)*ctx.power(z,8))+(-33030*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,5)*ctx.power(z,8))+(251752*ctx.power(r,8)*ctx.power(tau,5)*ctx.power(z,8))+(-11727*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,5)*ctx.power(z,8))+(-10776*ctx.power(r,10)*ctx.power(tau,5)*ctx.power(z,8))+(-3663*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,5)*ctx.power(z,8))+(47123504*ctx.power(tau,6)*ctx.power(z,8))+(376179*ctx.power(ctx.pi,2)*ctx.power(tau,6)*ctx.power(z,8))+(33366224*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,8))+(63171*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,8))+(-7478240*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,8))+(-267690*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,8))+(-1674272*ctx.power(r,6)*ctx.power(tau,6)*ctx.power(z,8))+(79182*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,6)*ctx.power(z,8))+(341936*ctx.power(r,8)*ctx.power(tau,6)*ctx.power(z,8))+(24087*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,6)*ctx.power(z,8))+(-105648*ctx.power(r,10)*ctx.power(tau,6)*ctx.power(z,8))+(-4593*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,6)*ctx.power(z,8))+(-211089824*ctx.power(tau,7)*ctx.power(z,8))+(-1783500*ctx.power(ctx.pi,2)*ctx.power(tau,7)*ctx.power(z,8))+(-119545440*ctx.power(r,2)*ctx.power(tau,7)*ctx.power(z,8))+(594540*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,7)*ctx.power(z,8))+(-21861312*ctx.power(r,4)*ctx.power(tau,7)*ctx.power(z,8))+(733416*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,7)*ctx.power(z,8))+(-3875904*ctx.power(r,6)*ctx.power(tau,7)*ctx.power(z,8))+(188760*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,7)*ctx.power(z,8))+(786784*ctx.power(r,8)*ctx.power(tau,7)*ctx.power(z,8))+(82788*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,7)*ctx.power(z,8))+(-131424*ctx.power(r,10)*ctx.power(tau,7)*ctx.power(z,8))+(2748*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,7)*ctx.power(z,8))+(368564072*ctx.power(tau,8)*ctx.power(z,8))+(3208332*ctx.power(ctx.pi,2)*ctx.power(tau,8)*ctx.power(z,8))+(242302776*ctx.power(r,2)*ctx.power(tau,8)*ctx.power(z,8))+(-1697724*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,8)*ctx.power(z,8))+(60764688*ctx.power(r,4)*ctx.power(tau,8)*ctx.power(z,8))+(-1830024*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,8)*ctx.power(z,8))+(1686640*ctx.power(r,6)*ctx.power(tau,8)*ctx.power(z,8))+(-672984*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,8)*ctx.power(z,8))+(1284872*ctx.power(r,8)*ctx.power(tau,8)*ctx.power(z,8))+(-12804*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,8)*ctx.power(z,8))+(-8232*ctx.power(r,10)*ctx.power(tau,8)*ctx.power(z,8))+(8340*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,8)*ctx.power(z,8))+(41558760*ctx.power(tau,9)*ctx.power(z,8))+(174093*ctx.power(ctx.pi,2)*ctx.power(tau,9)*ctx.power(z,8))+(-63415928*ctx.power(r,2)*ctx.power(tau,9)*ctx.power(z,8))+(1350417*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,9)*ctx.power(z,8))+(29977936*ctx.power(r,4)*ctx.power(tau,9)*ctx.power(z,8))+(1267338*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,9)*ctx.power(z,8))+(2561744*ctx.power(r,6)*ctx.power(tau,9)*ctx.power(z,8))+(-389574*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,9)*ctx.power(z,8))+(299464*ctx.power(r,8)*ctx.power(tau,9)*ctx.power(z,8))+(-148503*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,9)*ctx.power(z,8))+(122280*ctx.power(r,10)*ctx.power(tau,9)*ctx.power(z,8))+(2613*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,9)*ctx.power(z,8))+(-1329903840*ctx.power(tau,10)*ctx.power(z,8))+(-11116461*ctx.power(ctx.pi,2)*ctx.power(tau,10)*ctx.power(z,8))+(-471228928*ctx.power(r,2)*ctx.power(tau,10)*ctx.power(z,8))+(4917039*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,10)*ctx.power(z,8))+(-92002944*ctx.power(r,4)*ctx.power(tau,10)*ctx.power(z,8))+(3836910*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,10)*ctx.power(z,8))+(-706240*ctx.power(r,6)*ctx.power(tau,10)*ctx.power(z,8))+(1219998*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,10)*ctx.power(z,8))+(-1392288*ctx.power(r,8)*ctx.power(tau,10)*ctx.power(z,8))+(-57057*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,10)*ctx.power(z,8))+(109248*ctx.power(r,10)*ctx.power(tau,10)*ctx.power(z,8))+(-4653*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,10)*ctx.power(z,8))+(2401180560*ctx.power(tau,11)*ctx.power(z,8))+(20431614*ctx.power(ctx.pi,2)*ctx.power(tau,11)*ctx.power(z,8))+(473432368*ctx.power(r,2)*ctx.power(tau,11)*ctx.power(z,8))+(-16694118*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,11)*ctx.power(z,8))+(-30753440*ctx.power(r,4)*ctx.power(tau,11)*ctx.power(z,8))+(-5508300*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,11)*ctx.power(z,8))+(3039776*ctx.power(r,6)*ctx.power(tau,11)*ctx.power(z,8))+(469308*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,11)*ctx.power(z,8))+(-1455856*ctx.power(r,8)*ctx.power(tau,11)*ctx.power(z,8))+(82446*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,11)*ctx.power(z,8))+(19120*ctx.power(r,10)*ctx.power(tau,11)*ctx.power(z,8))+(-3606*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,11)*ctx.power(z,8))+(-1939731368*ctx.power(tau,12)*ctx.power(z,8))+(-16905438*ctx.power(ctx.pi,2)*ctx.power(tau,12)*ctx.power(z,8))+(152506984*ctx.power(r,2)*ctx.power(tau,12)*ctx.power(z,8))+(20321406*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,12)*ctx.power(z,8))+(35559664*ctx.power(r,4)*ctx.power(tau,12)*ctx.power(z,8))+(-893124*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,12)*ctx.power(z,8))+(4437328*ctx.power(r,6)*ctx.power(tau,12)*ctx.power(z,8))+(-750492*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,12)*ctx.power(z,8))+(-365256*ctx.power(r,8)*ctx.power(tau,12)*ctx.power(z,8))+(50658*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,12)*ctx.power(z,8))+(-23096*ctx.power(r,10)*ctx.power(tau,12)*ctx.power(z,8))+(222*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,12)*ctx.power(z,8))+(700020216*ctx.power(tau,13)*ctx.power(z,8))+(6420291*ctx.power(ctx.pi,2)*ctx.power(tau,13)*ctx.power(z,8))+(-253524360*ctx.power(r,2)*ctx.power(tau,13)*ctx.power(z,8))+(-10242909*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,13)*ctx.power(z,8))+(2204080*ctx.power(r,4)*ctx.power(tau,13)*ctx.power(z,8))+(3217710*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,13)*ctx.power(z,8))+(620400*ctx.power(r,6)*ctx.power(tau,13)*ctx.power(z,8))+(-174234*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,13)*ctx.power(z,8))+(137816*ctx.power(r,8)*ctx.power(tau,13)*ctx.power(z,8))+(-11313*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,13)*ctx.power(z,8))+(-14312*ctx.power(r,10)*ctx.power(tau,13)*ctx.power(z,8))+(951*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,13)*ctx.power(z,8))+(-88251216*ctx.power(tau,14)*ctx.power(z,8))+(-860259*ctx.power(ctx.pi,2)*ctx.power(tau,14)*ctx.power(z,8))+(59363600*ctx.power(r,2)*ctx.power(tau,14)*ctx.power(z,8))+(1719861*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,14)*ctx.power(z,8))+(-6736736*ctx.power(r,4)*ctx.power(tau,14)*ctx.power(z,8))+(-896550*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,14)*ctx.power(z,8))+(-501024*ctx.power(r,6)*ctx.power(tau,14)*ctx.power(z,8))+(153522*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,14)*ctx.power(z,8))+(62640*ctx.power(r,8)*ctx.power(tau,14)*ctx.power(z,8))+(-9303*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,14)*ctx.power(z,8))+(-2544*ctx.power(r,10)*ctx.power(tau,14)*ctx.power(z,8))+(249*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,14)*ctx.power(z,8))+(-640*tau*ctx.power(z,9))+(2560*ctx.power(r,2)*tau*ctx.power(z,9))+(-3840*ctx.power(r,4)*tau*ctx.power(z,9))+(2560*ctx.power(r,6)*tau*ctx.power(z,9))+(-640*ctx.power(r,8)*tau*ctx.power(z,9))+(22880*ctx.power(tau,2)*ctx.power(z,9))+(120*ctx.power(ctx.pi,2)*ctx.power(tau,2)*ctx.power(z,9))+(-77440*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,9))+(-600*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,9))+(96320*ctx.power(r,4)*ctx.power(tau,2)*ctx.power(z,9))+(1200*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,2)*ctx.power(z,9))+(-53120*ctx.power(r,6)*ctx.power(tau,2)*ctx.power(z,9))+(-1200*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,2)*ctx.power(z,9))+(12640*ctx.power(r,8)*ctx.power(tau,2)*ctx.power(z,9))+(600*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,2)*ctx.power(z,9))+(-1280*ctx.power(r,10)*ctx.power(tau,2)*ctx.power(z,9))+(-120*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,2)*ctx.power(z,9))+(-240320*ctx.power(tau,3)*ctx.power(z,9))+(-1800*ctx.power(ctx.pi,2)*ctx.power(tau,3)*ctx.power(z,9))+(647040*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,9))+(7200*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,9))+(-550400*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,9))+(-9840*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,9))+(113280*ctx.power(r,6)*ctx.power(tau,3)*ctx.power(z,9))+(4800*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,3)*ctx.power(z,9))+(38080*ctx.power(r,8)*ctx.power(tau,3)*ctx.power(z,9))+(120*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,3)*ctx.power(z,9))+(-7680*ctx.power(r,10)*ctx.power(tau,3)*ctx.power(z,9))+(-480*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,3)*ctx.power(z,9))+(664320*ctx.power(tau,4)*ctx.power(z,9))+(6840*ctx.power(ctx.pi,2)*ctx.power(tau,4)*ctx.power(z,9))+(-2238080*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,9))+(-29280*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,9))+(1728640*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,9))+(32640*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,9))+(-158080*ctx.power(r,6)*ctx.power(tau,4)*ctx.power(z,9))+(-12720*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,4)*ctx.power(z,9))+(18560*ctx.power(r,8)*ctx.power(tau,4)*ctx.power(z,9))+(2760*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,4)*ctx.power(z,9))+(-15360*ctx.power(r,10)*ctx.power(tau,4)*ctx.power(z,9))+(-240*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,4)*ctx.power(z,9))+(5512512*ctx.power(tau,5)*ctx.power(z,9))+(36840*ctx.power(ctx.pi,2)*ctx.power(tau,5)*ctx.power(z,9))+(5319296*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,9))+(29280*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,9))+(-5954048*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,9))+(-87120*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,9))+(-568960*ctx.power(r,6)*ctx.power(tau,5)*ctx.power(z,9))+(40320*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,5)*ctx.power(z,9))+(-5440*ctx.power(r,8)*ctx.power(tau,5)*ctx.power(z,9))+(9960*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,5)*ctx.power(z,9))+(-2560*ctx.power(r,10)*ctx.power(tau,5)*ctx.power(z,9))+(1440*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,5)*ctx.power(z,9))+(-53176608*ctx.power(tau,6)*ctx.power(z,9))+(-432576*ctx.power(ctx.pi,2)*ctx.power(tau,6)*ctx.power(z,9))+(-28125312*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,9))+(128808*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,9))+(10035776*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,9))+(275472*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,9))+(1860224*ctx.power(r,6)*ctx.power(tau,6)*ctx.power(z,9))+(-78624*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,6)*ctx.power(z,9))+(-96800*ctx.power(r,8)*ctx.power(tau,6)*ctx.power(z,9))+(-18000*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,6)*ctx.power(z,9))+(34560*ctx.power(r,10)*ctx.power(tau,6)*ctx.power(z,9))+(2040*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,6)*ctx.power(z,9))+(183888128*ctx.power(tau,7)*ctx.power(z,9))+(1585296*ctx.power(ctx.pi,2)*ctx.power(tau,7)*ctx.power(z,9))+(130507136*ctx.power(r,2)*ctx.power(tau,7)*ctx.power(z,9))+(-463392*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,7)*ctx.power(z,9))+(17206656*ctx.power(r,4)*ctx.power(tau,7)*ctx.power(z,9))+(-892224*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,7)*ctx.power(z,9))+(2334848*ctx.power(r,6)*ctx.power(tau,7)*ctx.power(z,9))+(-180000*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,7)*ctx.power(z,9))+(-586880*ctx.power(r,8)*ctx.power(tau,7)*ctx.power(z,9))+(-56400*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,7)*ctx.power(z,9))+(46080*ctx.power(r,10)*ctx.power(tau,7)*ctx.power(z,9))+(-960*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,7)*ctx.power(z,9))+(-222772352*ctx.power(tau,8)*ctx.power(z,9))+(-2031408*ctx.power(ctx.pi,2)*ctx.power(tau,8)*ctx.power(z,9))+(-268593024*ctx.power(r,2)*ctx.power(tau,8)*ctx.power(z,9))+(367008*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,8)*ctx.power(z,9))+(-51732352*ctx.power(r,4)*ctx.power(tau,8)*ctx.power(z,9))+(1992864*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,8)*ctx.power(z,9))+(-1689728*ctx.power(r,6)*ctx.power(tau,8)*ctx.power(z,9))+(533376*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,8)*ctx.power(z,9))+(-936960*ctx.power(r,8)*ctx.power(tau,8)*ctx.power(z,9))+(9360*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,8)*ctx.power(z,9))+(-3360*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,8)*ctx.power(z,9))+(-421445504*ctx.power(tau,9)*ctx.power(z,9))+(-3395280*ctx.power(ctx.pi,2)*ctx.power(tau,9)*ctx.power(z,9))+(91050880*ctx.power(r,2)*ctx.power(tau,9)*ctx.power(z,9))+(2287584*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,9)*ctx.power(z,9))+(-18791808*ctx.power(r,4)*ctx.power(tau,9)*ctx.power(z,9))+(-1065984*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,9)*ctx.power(z,9))+(-445824*ctx.power(r,6)*ctx.power(tau,9)*ctx.power(z,9))+(323040*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,9)*ctx.power(z,9))+(-113920*ctx.power(r,8)*ctx.power(tau,9)*ctx.power(z,9))+(92880*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,9)*ctx.power(z,9))+(-46080*ctx.power(r,10)*ctx.power(tau,9)*ctx.power(z,9))+(-960*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,9)*ctx.power(z,9))+(1992968096*ctx.power(tau,10)*ctx.power(z,9))+(16929624*ctx.power(ctx.pi,2)*ctx.power(tau,10)*ctx.power(z,9))+(451992576*ctx.power(r,2)*ctx.power(tau,10)*ctx.power(z,9))+(-11127912*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,10)*ctx.power(z,9))+(67870272*ctx.power(r,4)*ctx.power(tau,10)*ctx.power(z,9))+(-3951888*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,10)*ctx.power(z,9))+(1635840*ctx.power(r,6)*ctx.power(tau,10)*ctx.power(z,9))+(-919824*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,10)*ctx.power(z,9))+(988960*ctx.power(r,8)*ctx.power(tau,10)*ctx.power(z,9))+(27960*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,10)*ctx.power(z,9))+(-34560*ctx.power(r,10)*ctx.power(tau,10)*ctx.power(z,9))+(2040*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,10)*ctx.power(z,9))+(-3205743680*ctx.power(tau,11)*ctx.power(z,9))+(-27651720*ctx.power(ctx.pi,2)*ctx.power(tau,11)*ctx.power(z,9))+(-486311680*ctx.power(r,2)*ctx.power(tau,11)*ctx.power(z,9))+(23736960*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,11)*ctx.power(z,9))+(14428800*ctx.power(r,4)*ctx.power(tau,11)*ctx.power(z,9))+(5244720*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,11)*ctx.power(z,9))+(-2626816*ctx.power(r,6)*ctx.power(tau,11)*ctx.power(z,9))+(-314400*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,11)*ctx.power(z,9))+(840640*ctx.power(r,8)*ctx.power(tau,11)*ctx.power(z,9))+(-57000*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,11)*ctx.power(z,9))+(2560*ctx.power(r,10)*ctx.power(tau,11)*ctx.power(z,9))+(1440*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,11)*ctx.power(z,9))+(2580032384*ctx.power(tau,12)*ctx.power(z,9))+(22787448*ctx.power(ctx.pi,2)*ctx.power(tau,12)*ctx.power(z,9))+(-101003264*ctx.power(r,2)*ctx.power(tau,12)*ctx.power(z,9))+(-25640640*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,12)*ctx.power(z,9))+(-24593152*ctx.power(r,4)*ctx.power(tau,12)*ctx.power(z,9))+(714336*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,12)*ctx.power(z,9))+(-3295232*ctx.power(r,6)*ctx.power(tau,12)*ctx.power(z,9))+(594096*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,12)*ctx.power(z,9))+(68480*ctx.power(r,8)*ctx.power(tau,12)*ctx.power(z,9))+(-29400*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,12)*ctx.power(z,9))+(15360*ctx.power(r,10)*ctx.power(tau,12)*ctx.power(z,9))+(-240*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,12)*ctx.power(z,9))+(-989107520*ctx.power(tau,13)*ctx.power(z,9))+(-9191448*ctx.power(ctx.pi,2)*ctx.power(tau,13)*ctx.power(z,9))+(245718528*ctx.power(r,2)*ctx.power(tau,13)*ctx.power(z,9))+(12989760*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,13)*ctx.power(z,9))+(545920*ctx.power(r,4)*ctx.power(tau,13)*ctx.power(z,9))+(-3143472*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,13)*ctx.power(z,9))+(84992*ctx.power(r,6)*ctx.power(tau,13)*ctx.power(z,9))+(110880*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,13)*ctx.power(z,9))+(-171840*ctx.power(r,8)*ctx.power(tau,13)*ctx.power(z,9))+(10440*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,13)*ctx.power(z,9))+(7680*ctx.power(r,10)*ctx.power(tau,13)*ctx.power(z,9))+(-480*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,13)*ctx.power(z,9))+(138737184*ctx.power(tau,14)*ctx.power(z,9))+(1388784*ctx.power(ctx.pi,2)*ctx.power(tau,14)*ctx.power(z,9))+(-65021696*ctx.power(r,2)*ctx.power(tau,14)*ctx.power(z,9))+(-2376936*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,14)*ctx.power(z,9))+(3475776*ctx.power(r,4)*ctx.power(tau,14)*ctx.power(z,9))+(981456*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,14)*ctx.power(z,9))+(594176*ctx.power(r,6)*ctx.power(tau,14)*ctx.power(z,9))+(-130464*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,14)*ctx.power(z,9))+(-54880*ctx.power(r,8)*ctx.power(tau,14)*ctx.power(z,9))+(6720*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,14)*ctx.power(z,9))+(1280*ctx.power(r,10)*ctx.power(tau,14)*ctx.power(z,9))+(-120*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,14)*ctx.power(z,9))+(128*tau*ctx.power(z,10))+(-512*ctx.power(r,2)*tau*ctx.power(z,10))+(768*ctx.power(r,4)*tau*ctx.power(z,10))+(-512*ctx.power(r,6)*tau*ctx.power(z,10))+(128*ctx.power(r,8)*tau*ctx.power(z,10))+(-4576*ctx.power(tau,2)*ctx.power(z,10))+(-24*ctx.power(ctx.pi,2)*ctx.power(tau,2)*ctx.power(z,10))+(15488*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,10))+(120*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,10))+(-19264*ctx.power(r,4)*ctx.power(tau,2)*ctx.power(z,10))+(-240*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,2)*ctx.power(z,10))+(10624*ctx.power(r,6)*ctx.power(tau,2)*ctx.power(z,10))+(240*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,2)*ctx.power(z,10))+(-2528*ctx.power(r,8)*ctx.power(tau,2)*ctx.power(z,10))+(-120*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,2)*ctx.power(z,10))+(256*ctx.power(r,10)*ctx.power(tau,2)*ctx.power(z,10))+(24*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,2)*ctx.power(z,10))+(36800*ctx.power(tau,3)*ctx.power(z,10))+(360*ctx.power(ctx.pi,2)*ctx.power(tau,3)*ctx.power(z,10))+(-118144*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,10))+(-1440*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,10))+(121344*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,10))+(1968*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,10))+(-33920*ctx.power(r,6)*ctx.power(tau,3)*ctx.power(z,10))+(-960*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,3)*ctx.power(z,10))+(-7616*ctx.power(r,8)*ctx.power(tau,3)*ctx.power(z,10))+(-24*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,3)*ctx.power(z,10))+(1536*ctx.power(r,10)*ctx.power(tau,3)*ctx.power(z,10))+(96*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,3)*ctx.power(z,10))+(255744*ctx.power(tau,4)*ctx.power(z,10))+(744*ctx.power(ctx.pi,2)*ctx.power(tau,4)*ctx.power(z,10))+(182912*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,10))+(1632*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,10))+(-644224*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,10))+(-6528*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,10))+(228736*ctx.power(r,6)*ctx.power(tau,4)*ctx.power(z,10))+(6768*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,4)*ctx.power(z,10))+(-26240*ctx.power(r,8)*ctx.power(tau,4)*ctx.power(z,10))+(-2664*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,4)*ctx.power(z,10))+(3072*ctx.power(r,10)*ctx.power(tau,4)*ctx.power(z,10))+(48*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,4)*ctx.power(z,10))+(-5602752*ctx.power(tau,5)*ctx.power(z,10))+(-40632*ctx.power(ctx.pi,2)*ctx.power(tau,5)*ctx.power(z,10))+(-785920*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,10))+(31632*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,10))+(3953024*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,10))+(38016*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,10))+(222208*ctx.power(r,6)*ctx.power(tau,5)*ctx.power(z,10))+(-28656*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,5)*ctx.power(z,10))+(-89024*ctx.power(r,8)*ctx.power(tau,5)*ctx.power(z,10))+(-6216*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,5)*ctx.power(z,10))+(512*ctx.power(r,10)*ctx.power(tau,5)*ctx.power(z,10))+(-288*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,5)*ctx.power(z,10))+(35120160*ctx.power(tau,6)*ctx.power(z,10))+(291696*ctx.power(ctx.pi,2)*ctx.power(tau,6)*ctx.power(z,10))+(18238208*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,10))+(-131256*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,10))+(-7879360*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,10))+(-199872*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,10))+(-1252608*ctx.power(r,6)*ctx.power(tau,6)*ctx.power(z,10))+(54480*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,6)*ctx.power(z,10))+(-48224*ctx.power(r,8)*ctx.power(tau,6)*ctx.power(z,10))+(9936*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,6)*ctx.power(z,10))+(-6912*ctx.power(r,10)*ctx.power(tau,6)*ctx.power(z,10))+(-408*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,6)*ctx.power(z,10))+(-94861568*ctx.power(tau,7)*ctx.power(z,10))+(-848016*ctx.power(ctx.pi,2)*ctx.power(tau,7)*ctx.power(z,10))+(-100536192*ctx.power(r,2)*ctx.power(tau,7)*ctx.power(z,10))+(45792*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,7)*ctx.power(z,10))+(-8489856*ctx.power(r,4)*ctx.power(tau,7)*ctx.power(z,10))+(733056*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,7)*ctx.power(z,10))+(-969344*ctx.power(r,6)*ctx.power(tau,7)*ctx.power(z,10))+(109920*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,7)*ctx.power(z,10))+(297600*ctx.power(r,8)*ctx.power(tau,7)*ctx.power(z,10))+(28176*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,7)*ctx.power(z,10))+(-9216*ctx.power(r,10)*ctx.power(tau,7)*ctx.power(z,10))+(192*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,7)*ctx.power(z,10))+(7872128*ctx.power(tau,8)*ctx.power(z,10))+(199728*ctx.power(ctx.pi,2)*ctx.power(tau,8)*ctx.power(z,10))+(215917952*ctx.power(r,2)*ctx.power(tau,8)*ctx.power(z,10))+(1184928*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,8)*ctx.power(z,10))+(32124288*ctx.power(r,4)*ctx.power(tau,8)*ctx.power(z,10))+(-1569888*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,8)*ctx.power(z,10))+(998016*ctx.power(r,6)*ctx.power(tau,8)*ctx.power(z,10))+(-320832*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,8)*ctx.power(z,10))+(502784*ctx.power(r,8)*ctx.power(tau,8)*ctx.power(z,10))+(-6096*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,8)*ctx.power(z,10))+(672*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,8)*ctx.power(z,10))+(704333440*ctx.power(tau,9)*ctx.power(z,10))+(5894640*ctx.power(ctx.pi,2)*ctx.power(tau,9)*ctx.power(z,10))+(-94627968*ctx.power(r,2)*ctx.power(tau,9)*ctx.power(z,10))+(-5431488*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,9)*ctx.power(z,10))+(5435008*ctx.power(r,4)*ctx.power(tau,9)*ctx.power(z,10))+(720288*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,9)*ctx.power(z,10))+(-631168*ctx.power(r,6)*ctx.power(tau,9)*ctx.power(z,10))+(-179712*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,9)*ctx.power(z,10))+(22784*ctx.power(r,8)*ctx.power(tau,9)*ctx.power(z,10))+(-43920*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,9)*ctx.power(z,10))+(9216*ctx.power(r,10)*ctx.power(tau,9)*ctx.power(z,10))+(192*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,9)*ctx.power(z,10))+(-2168392736*ctx.power(tau,10)*ctx.power(z,10))+(-18653784*ctx.power(ctx.pi,2)*ctx.power(tau,10)*ctx.power(z,10))+(-316933888*ctx.power(r,2)*ctx.power(tau,10)*ctx.power(z,10))+(14619432*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,10)*ctx.power(z,10))+(-37292096*ctx.power(r,4)*ctx.power(tau,10)*ctx.power(z,10))+(2979888*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,10)*ctx.power(z,10))+(-1225472*ctx.power(r,6)*ctx.power(tau,10)*ctx.power(z,10))+(534768*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,10)*ctx.power(z,10))+(-513184*ctx.power(r,8)*ctx.power(tau,10)*ctx.power(z,10))+(-9816*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,10)*ctx.power(z,10))+(6912*ctx.power(r,10)*ctx.power(tau,10)*ctx.power(z,10))+(-408*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,10)*ctx.power(z,10))+(3219331904*ctx.power(tau,11)*ctx.power(z,10))+(28075944*ctx.power(ctx.pi,2)*ctx.power(tau,11)*ctx.power(z,10))+(373399296*ctx.power(r,2)*ctx.power(tau,11)*ctx.power(z,10))+(-24978240*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,11)*ctx.power(z,10))+(-2198656*ctx.power(r,4)*ctx.power(tau,11)*ctx.power(z,10))+(-3809328*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,11)*ctx.power(z,10))+(2014464*ctx.power(r,6)*ctx.power(tau,11)*ctx.power(z,10))+(153696*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,11)*ctx.power(z,10))+(-348352*ctx.power(r,8)*ctx.power(tau,11)*ctx.power(z,10))+(28296*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,11)*ctx.power(z,10))+(-512*ctx.power(r,10)*ctx.power(tau,11)*ctx.power(z,10))+(-288*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,11)*ctx.power(z,10))+(-2576544640*ctx.power(tau,12)*ctx.power(z,10))+(-23002008*ctx.power(ctx.pi,2)*ctx.power(tau,12)*ctx.power(z,10))+(38541824*ctx.power(r,2)*ctx.power(tau,12)*ctx.power(z,10))+(24695808*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,12)*ctx.power(z,10))+(11281664*ctx.power(r,4)*ctx.power(tau,12)*ctx.power(z,10))+(-428832*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,12)*ctx.power(z,10))+(1930752*ctx.power(r,6)*ctx.power(tau,12)*ctx.power(z,10))+(-354096*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,12)*ctx.power(z,10))+(53888*ctx.power(r,8)*ctx.power(tau,12)*ctx.power(z,10))+(12216*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,12)*ctx.power(z,10))+(-3072*ctx.power(r,10)*ctx.power(tau,12)*ctx.power(z,10))+(48*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,12)*ctx.power(z,10))+(1030866112*ctx.power(tau,13)*ctx.power(z,10))+(9676872*ctx.power(ctx.pi,2)*ctx.power(tau,13)*ctx.power(z,10))+(-171833728*ctx.power(r,2)*ctx.power(tau,13)*ctx.power(z,10))+(-12419280*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,13)*ctx.power(z,10))+(-1639680*ctx.power(r,4)*ctx.power(tau,13)*ctx.power(z,10))+(2306784*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,13)*ctx.power(z,10))+(-380544*ctx.power(r,6)*ctx.power(tau,13)*ctx.power(z,10))+(-51216*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,13)*ctx.power(z,10))+(124480*ctx.power(r,8)*ctx.power(tau,13)*ctx.power(z,10))+(-6312*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,13)*ctx.power(z,10))+(-1536*ctx.power(r,10)*ctx.power(tau,13)*ctx.power(z,10))+(96*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,13)*ctx.power(z,10))+(-157161504*ctx.power(tau,14)*ctx.power(z,10))+(-1601664*ctx.power(ctx.pi,2)*ctx.power(tau,14)*ctx.power(z,10))+(49534336*ctx.power(r,2)*ctx.power(tau,14)*ctx.power(z,10))+(2400792*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,14)*ctx.power(z,10))+(-389056*ctx.power(r,4)*ctx.power(tau,14)*ctx.power(z,10))+(-783744*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,14)*ctx.power(z,10))+(-468864*ctx.power(r,6)*ctx.power(tau,14)*ctx.power(z,10))+(81744*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,14)*ctx.power(z,10))+(33504*ctx.power(r,8)*ctx.power(tau,14)*ctx.power(z,10))+(-3456*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,14)*ctx.power(z,10))+(-256*ctx.power(r,10)*ctx.power(tau,14)*ctx.power(z,10))+(24*ctx.power(ctx.pi,2)*ctx.power(r,10)*ctx.power(tau,14)*ctx.power(z,10))+(6144*ctx.power(tau,3)*ctx.power(z,11))+(-6144*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,11))+(-6144*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,11))+(6144*ctx.power(r,6)*ctx.power(tau,3)*ctx.power(z,11))+(-211968*ctx.power(tau,4)*ctx.power(z,11))+(-1152*ctx.power(ctx.pi,2)*ctx.power(tau,4)*ctx.power(z,11))+(144384*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,11))+(2304*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,11))+(162816*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,11))+(-107520*ctx.power(r,6)*ctx.power(tau,4)*ctx.power(z,11))+(-2304*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,4)*ctx.power(z,11))+(12288*ctx.power(r,8)*ctx.power(tau,4)*ctx.power(z,11))+(1152*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,4)*ctx.power(z,11))+(2417408*ctx.power(tau,5)*ctx.power(z,11))+(18144*ctx.power(ctx.pi,2)*ctx.power(tau,5)*ctx.power(z,11))+(-77056*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,11))+(-20448*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,11))+(-1543936*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,11))+(-11232*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,11))+(-59136*ctx.power(r,6)*ctx.power(tau,5)*ctx.power(z,11))+(11232*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,5)*ctx.power(z,11))+(49152*ctx.power(r,8)*ctx.power(tau,5)*ctx.power(z,11))+(2304*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,5)*ctx.power(z,11))+(-12088064*ctx.power(tau,6)*ctx.power(z,11))+(-104928*ctx.power(ctx.pi,2)*ctx.power(tau,6)*ctx.power(z,11))+(-8892672*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,11))+(36576*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,11))+(4023040*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,11))+(99936*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,11))+(405760*ctx.power(r,6)*ctx.power(tau,6)*ctx.power(z,11))+(-28128*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,6)*ctx.power(z,11))+(36864*ctx.power(r,8)*ctx.power(tau,6)*ctx.power(z,11))+(-3456*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,6)*ctx.power(z,11))+(16623616*ctx.power(tau,7)*ctx.power(z,11))+(177792*ctx.power(ctx.pi,2)*ctx.power(tau,7)*ctx.power(z,11))+(54466560*ctx.power(r,2)*ctx.power(tau,7)*ctx.power(z,11))+(249216*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,7)*ctx.power(z,11))+(1710080*ctx.power(r,4)*ctx.power(tau,7)*ctx.power(z,11))+(-414336*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,7)*ctx.power(z,11))+(124928*ctx.power(r,6)*ctx.power(tau,7)*ctx.power(z,11))+(-40320*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,7)*ctx.power(z,11))+(-98304*ctx.power(r,8)*ctx.power(tau,7)*ctx.power(z,11))+(-9216*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,7)*ctx.power(z,11))+(111552512*ctx.power(tau,8)*ctx.power(z,11))+(867456*ctx.power(ctx.pi,2)*ctx.power(tau,8)*ctx.power(z,11))+(-125298688*ctx.power(r,2)*ctx.power(tau,8)*ctx.power(z,11))+(-1720704*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,8)*ctx.power(z,11))+(-14264320*ctx.power(r,4)*ctx.power(tau,8)*ctx.power(z,11))+(890496*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,8)*ctx.power(z,11))+(-210944*ctx.power(r,6)*ctx.power(tau,8)*ctx.power(z,11))+(144768*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,8)*ctx.power(z,11))+(-172032*ctx.power(r,8)*ctx.power(tau,8)*ctx.power(z,11))+(2304*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,8)*ctx.power(z,11))+(-663157248*ctx.power(tau,9)*ctx.power(z,11))+(-5640384*ctx.power(ctx.pi,2)*ctx.power(tau,9)*ctx.power(z,11))+(70010368*ctx.power(r,2)*ctx.power(tau,9)*ctx.power(z,11))+(5620416*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,9)*ctx.power(z,11))+(1843712*ctx.power(r,4)*ctx.power(tau,9)*ctx.power(z,11))+(-388416*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,9)*ctx.power(z,11))+(840192*ctx.power(r,6)*ctx.power(tau,9)*ctx.power(z,11))+(62784*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,9)*ctx.power(z,11))+(13824*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,9)*ctx.power(z,11))+(1672499712*ctx.power(tau,10)*ctx.power(z,11))+(14520000*ctx.power(ctx.pi,2)*ctx.power(tau,10)*ctx.power(z,11))+(159049216*ctx.power(r,2)*ctx.power(tau,10)*ctx.power(z,11))+(-12477120*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,10)*ctx.power(z,11))+(14577152*ctx.power(r,4)*ctx.power(tau,10)*ctx.power(z,11))+(-1627584*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,10)*ctx.power(z,11))+(489984*ctx.power(r,6)*ctx.power(tau,10)*ctx.power(z,11))+(-233280*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,10)*ctx.power(z,11))+(172032*ctx.power(r,8)*ctx.power(tau,10)*ctx.power(z,11))+(2304*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,10)*ctx.power(z,11))+(-2352285696*ctx.power(tau,11)*ctx.power(z,11))+(-20684160*ctx.power(ctx.pi,2)*ctx.power(tau,11)*ctx.power(z,11))+(-211003392*ctx.power(r,2)*ctx.power(tau,11)*ctx.power(z,11))+(18862464*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,11)*ctx.power(z,11))+(-2611200*ctx.power(r,4)*ctx.power(tau,11)*ctx.power(z,11))+(2064768*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,11)*ctx.power(z,11))+(-1259520*ctx.power(r,6)*ctx.power(tau,11)*ctx.power(z,11))+(-49536*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,11)*ctx.power(z,11))+(98304*ctx.power(r,8)*ctx.power(tau,11)*ctx.power(z,11))+(-9216*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,11)*ctx.power(z,11))+(1872681984*ctx.power(tau,12)*ctx.power(z,11))+(16853760*ctx.power(ctx.pi,2)*ctx.power(tau,12)*ctx.power(z,11))+(-611328*ctx.power(r,2)*ctx.power(tau,12)*ctx.power(z,11))+(-17522304*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,12)*ctx.power(z,11))+(-2874368*ctx.power(r,4)*ctx.power(tau,12)*ctx.power(z,11))+(183936*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,12)*ctx.power(z,11))+(-842752*ctx.power(r,6)*ctx.power(tau,12)*ctx.power(z,11))+(156288*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,12)*ctx.power(z,11))+(-36864*ctx.power(r,8)*ctx.power(tau,12)*ctx.power(z,11))+(-3456*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,12)*ctx.power(z,11))+(-771399936*ctx.power(tau,13)*ctx.power(z,11))+(-7294752*ctx.power(ctx.pi,2)*ctx.power(tau,13)*ctx.power(z,11))+(85036800*ctx.power(r,2)*ctx.power(tau,13)*ctx.power(z,11))+(8711712*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,13)*ctx.power(z,11))+(1393920*ctx.power(r,4)*ctx.power(tau,13)*ctx.power(z,11))+(-1250784*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,13)*ctx.power(z,11))+(347392*ctx.power(r,6)*ctx.power(tau,13)*ctx.power(z,11))+(15840*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,13)*ctx.power(z,11))+(-49152*ctx.power(r,8)*ctx.power(tau,13)*ctx.power(z,11))+(2304*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,13)*ctx.power(z,11))+(124934400*ctx.power(tau,14)*ctx.power(z,11))+(1288224*ctx.power(ctx.pi,2)*ctx.power(tau,14)*ctx.power(z,11))+(-25963776*ctx.power(r,2)*ctx.power(tau,14)*ctx.power(z,11))+(-1742112*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,14)*ctx.power(z,11))+(-837888*ctx.power(r,4)*ctx.power(tau,14)*ctx.power(z,11))+(453216*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,14)*ctx.power(z,11))+(265472*ctx.power(r,6)*ctx.power(tau,14)*ctx.power(z,11))+(-37344*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,14)*ctx.power(z,11))+(-12288*ctx.power(r,8)*ctx.power(tau,14)*ctx.power(z,11))+(1152*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,14)*ctx.power(z,11))+(-1024*ctx.power(tau,3)*ctx.power(z,12))+(1024*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,12))+(1024*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,12))+(-1024*ctx.power(r,6)*ctx.power(tau,3)*ctx.power(z,12))+(35328*ctx.power(tau,4)*ctx.power(z,12))+(192*ctx.power(ctx.pi,2)*ctx.power(tau,4)*ctx.power(z,12))+(-24064*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,12))+(-384*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,12))+(-27136*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,12))+(17920*ctx.power(r,6)*ctx.power(tau,4)*ctx.power(z,12))+(384*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,4)*ctx.power(z,12))+(-2048*ctx.power(r,8)*ctx.power(tau,4)*ctx.power(z,12))+(-192*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,4)*ctx.power(z,12))+(-371840*ctx.power(tau,5)*ctx.power(z,12))+(-3024*ctx.power(ctx.pi,2)*ctx.power(tau,5)*ctx.power(z,12))+(-49280*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,12))+(3408*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,12))+(288384*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,12))+(1872*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,12))+(9856*ctx.power(r,6)*ctx.power(tau,5)*ctx.power(z,12))+(-1872*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,5)*ctx.power(z,12))+(-8192*ctx.power(r,8)*ctx.power(tau,5)*ctx.power(z,12))+(-384*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,5)*ctx.power(z,12))+(958592*ctx.power(tau,6)*ctx.power(z,12))+(11664*ctx.power(ctx.pi,2)*ctx.power(tau,6)*ctx.power(z,12))+(3159424*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,12))+(11376*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,12))+(-1353856*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,12))+(-34128*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,12))+(-5504*ctx.power(r,6)*ctx.power(tau,6)*ctx.power(z,12))+(10512*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,6)*ctx.power(z,12))+(-6144*ctx.power(r,8)*ctx.power(tau,6)*ctx.power(z,12))+(576*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,6)*ctx.power(z,12))+(9778176*ctx.power(tau,7)*ctx.power(z,12))+(63552*ctx.power(ctx.pi,2)*ctx.power(tau,7)*ctx.power(z,12))+(-20632576*ctx.power(r,2)*ctx.power(tau,7)*ctx.power(z,12))+(-227904*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,7)*ctx.power(z,12))+(584704*ctx.power(r,4)*ctx.power(tau,7)*ctx.power(z,12))+(162240*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,7)*ctx.power(z,12))+(103424*ctx.power(r,6)*ctx.power(tau,7)*ctx.power(z,12))+(6720*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,7)*ctx.power(z,12))+(16384*ctx.power(r,8)*ctx.power(tau,7)*ctx.power(z,12))+(1536*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,7)*ctx.power(z,12))+(-94878720*ctx.power(tau,8)*ctx.power(z,12))+(-773568*ctx.power(ctx.pi,2)*ctx.power(tau,8)*ctx.power(z,12))+(51571712*ctx.power(r,2)*ctx.power(tau,8)*ctx.power(z,12))+(1148736*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,8)*ctx.power(z,12))+(4365312*ctx.power(r,4)*ctx.power(tau,8)*ctx.power(z,12))+(-358080*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,8)*ctx.power(z,12))+(-89088*ctx.power(r,6)*ctx.power(tau,8)*ctx.power(z,12))+(-47424*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,8)*ctx.power(z,12))+(28672*ctx.power(r,8)*ctx.power(tau,8)*ctx.power(z,12))+(-384*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,8)*ctx.power(z,12))+(381318912*ctx.power(tau,9)*ctx.power(z,12))+(3269664*ctx.power(ctx.pi,2)*ctx.power(tau,9)*ctx.power(z,12))+(-35275008*ctx.power(r,2)*ctx.power(tau,9)*ctx.power(z,12))+(-3359520*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,9)*ctx.power(z,12))+(-2605824*ctx.power(r,4)*ctx.power(tau,9)*ctx.power(z,12))+(157920*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,9)*ctx.power(z,12))+(-512768*ctx.power(r,6)*ctx.power(tau,9)*ctx.power(z,12))+(-10464*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,9)*ctx.power(z,12))+(-2304*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,9)*ctx.power(z,12))+(-868045568*ctx.power(tau,10)*ctx.power(z,12))+(-7580064*ctx.power(ctx.pi,2)*ctx.power(tau,10)*ctx.power(z,12))+(-56078592*ctx.power(r,2)*ctx.power(tau,10)*ctx.power(z,12))+(6843552*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,10)*ctx.power(z,12))+(-3796224*ctx.power(r,4)*ctx.power(tau,10)*ctx.power(z,12))+(632352*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,10)*ctx.power(z,12))+(-81664*ctx.power(r,6)*ctx.power(tau,10)*ctx.power(z,12))+(73824*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,10)*ctx.power(z,12))+(-28672*ctx.power(r,8)*ctx.power(tau,10)*ctx.power(z,12))+(-384*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,10)*ctx.power(z,12))+(1180384256*ctx.power(tau,11)*ctx.power(z,12))+(10436160*ctx.power(ctx.pi,2)*ctx.power(tau,11)*ctx.power(z,12))+(85486592*ctx.power(r,2)*ctx.power(tau,11)*ctx.power(z,12))+(-9666624*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,11)*ctx.power(z,12))+(2298880*ctx.power(r,4)*ctx.power(tau,11)*ctx.power(z,12))+(-810048*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,11)*ctx.power(z,12))+(582656*ctx.power(r,6)*ctx.power(tau,11)*ctx.power(z,12))+(8256*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,11)*ctx.power(z,12))+(-16384*ctx.power(r,8)*ctx.power(tau,11)*ctx.power(z,12))+(1536*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,11)*ctx.power(z,12))+(-936073728*ctx.power(tau,12)*ctx.power(z,12))+(-8469888*ctx.power(ctx.pi,2)*ctx.power(tau,12)*ctx.power(z,12))+(-7725568*ctx.power(r,2)*ctx.power(tau,12)*ctx.power(z,12))+(8627904*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,12)*ctx.power(z,12))+(-17920*ctx.power(r,4)*ctx.power(tau,12)*ctx.power(z,12))+(-53952*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,12)*ctx.power(z,12))+(264704*ctx.power(r,6)*ctx.power(tau,12)*ctx.power(z,12))+(-49344*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,12)*ctx.power(z,12))+(6144*ctx.power(r,8)*ctx.power(tau,12)*ctx.power(z,12))+(576*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,12)*ctx.power(z,12))+(392743296*ctx.power(tau,13)*ctx.power(z,12))+(3731760*ctx.power(ctx.pi,2)*ctx.power(tau,13)*ctx.power(z,12))+(-29268608*ctx.power(r,2)*ctx.power(tau,13)*ctx.power(z,12))+(-4247472*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,13)*ctx.power(z,12))+(-698240*ctx.power(r,4)*ctx.power(tau,13)*ctx.power(z,12))+(488016*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,13)*ctx.power(z,12))+(-182144*ctx.power(r,6)*ctx.power(tau,13)*ctx.power(z,12))+(-2640*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,13)*ctx.power(z,12))+(8192*ctx.power(r,8)*ctx.power(tau,13)*ctx.power(z,12))+(-384*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,13)*ctx.power(z,12))+(-66109824*ctx.power(tau,14)*ctx.power(z,12))+(-686448*ctx.power(ctx.pi,2)*ctx.power(tau,14)*ctx.power(z,12))+(9359232*ctx.power(r,2)*ctx.power(tau,14)*ctx.power(z,12))+(866928*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,14)*ctx.power(z,12))+(698752*ctx.power(r,4)*ctx.power(tau,14)*ctx.power(z,12))+(-186192*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,14)*ctx.power(z,12))+(-106368*ctx.power(r,6)*ctx.power(tau,14)*ctx.power(z,12))+(12048*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,14)*ctx.power(z,12))+(2048*ctx.power(r,8)*ctx.power(tau,14)*ctx.power(z,12))+(-192*ctx.power(ctx.pi,2)*ctx.power(r,8)*ctx.power(tau,14)*ctx.power(z,12))+(-14336*ctx.power(tau,5)*ctx.power(z,13))+(28672*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,13))+(-14336*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,13))+(487424*ctx.power(tau,6)*ctx.power(z,13))+(2688*ctx.power(ctx.pi,2)*ctx.power(tau,6)*ctx.power(z,13))+(-774144*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,13))+(-8064*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,13))+(315392*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,13))+(8064*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,13))+(-28672*ctx.power(r,6)*ctx.power(tau,6)*ctx.power(z,13))+(-2688*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,6)*ctx.power(z,13))+(-5791744*ctx.power(tau,7)*ctx.power(z,13))+(-43008*ctx.power(ctx.pi,2)*ctx.power(tau,7)*ctx.power(z,13))+(5332992*ctx.power(r,2)*ctx.power(tau,7)*ctx.power(z,13))+(86016*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,7)*ctx.power(z,13))+(-401408*ctx.power(r,4)*ctx.power(tau,7)*ctx.power(z,13))+(-43008*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,7)*ctx.power(z,13))+(-57344*ctx.power(r,6)*ctx.power(tau,7)*ctx.power(z,13))+(35209216*ctx.power(tau,8)*ctx.power(z,13))+(290304*ctx.power(ctx.pi,2)*ctx.power(tau,8)*ctx.power(z,13))+(-14163968*ctx.power(r,2)*ctx.power(tau,8)*ctx.power(z,13))+(-397824*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,8)*ctx.power(z,13))+(-917504*ctx.power(r,4)*ctx.power(tau,8)*ctx.power(z,13))+(96768*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,8)*ctx.power(z,13))+(57344*ctx.power(r,6)*ctx.power(tau,8)*ctx.power(z,13))+(10752*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,8)*ctx.power(z,13))+(-124981248*ctx.power(tau,9)*ctx.power(z,13))+(-1075200*ctx.power(ctx.pi,2)*ctx.power(tau,9)*ctx.power(z,13))+(10895360*ctx.power(r,2)*ctx.power(tau,9)*ctx.power(z,13))+(1118208*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,9)*ctx.power(z,13))+(1060864*ctx.power(r,4)*ctx.power(tau,9)*ctx.power(z,13))+(-43008*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,9)*ctx.power(z,13))+(172032*ctx.power(r,6)*ctx.power(tau,9)*ctx.power(z,13))+(271982592*ctx.power(tau,10)*ctx.power(z,13))+(2381568*ctx.power(ctx.pi,2)*ctx.power(tau,10)*ctx.power(z,13))+(13647872*ctx.power(r,2)*ctx.power(tau,10)*ctx.power(z,13))+(-2198784*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,10)*ctx.power(z,13))+(630784*ctx.power(r,4)*ctx.power(tau,10)*ctx.power(z,13))+(-166656*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,10)*ctx.power(z,13))+(-16128*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,10)*ctx.power(z,13))+(-363847680*ctx.power(tau,11)*ctx.power(z,13))+(-3225600*ctx.power(ctx.pi,2)*ctx.power(tau,11)*ctx.power(z,13))+(-23224320*ctx.power(r,2)*ctx.power(tau,11)*ctx.power(z,13))+(3010560*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,11)*ctx.power(z,13))+(-860160*ctx.power(r,4)*ctx.power(tau,11)*ctx.power(z,13))+(215040*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,11)*ctx.power(z,13))+(-172032*ctx.power(r,6)*ctx.power(tau,11)*ctx.power(z,13))+(287981568*ctx.power(tau,12)*ctx.power(z,13))+(2612736*ctx.power(ctx.pi,2)*ctx.power(tau,12)*ctx.power(z,13))+(3612672*ctx.power(r,2)*ctx.power(tau,12)*ctx.power(z,13))+(-2634240*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,12)*ctx.power(z,13))+(229376*ctx.power(r,4)*ctx.power(tau,12)*ctx.power(z,13))+(10752*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,12)*ctx.power(z,13))+(-57344*ctx.power(r,6)*ctx.power(tau,12)*ctx.power(z,13))+(10752*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,12)*ctx.power(z,13))+(-121927680*ctx.power(tau,13)*ctx.power(z,13))+(-1161216*ctx.power(ctx.pi,2)*ctx.power(tau,13)*ctx.power(z,13))+(6967296*ctx.power(r,2)*ctx.power(tau,13)*ctx.power(z,13))+(1290240*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,13)*ctx.power(z,13))+(215040*ctx.power(r,4)*ctx.power(tau,13)*ctx.power(z,13))+(-129024*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,13)*ctx.power(z,13))+(57344*ctx.power(r,6)*ctx.power(tau,13)*ctx.power(z,13))+(20901888*ctx.power(tau,14)*ctx.power(z,13))+(217728*ctx.power(ctx.pi,2)*ctx.power(tau,14)*ctx.power(z,13))+(-2322432*ctx.power(r,2)*ctx.power(tau,14)*ctx.power(z,13))+(-266112*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,14)*ctx.power(z,13))+(-258048*ctx.power(r,4)*ctx.power(tau,14)*ctx.power(z,13))+(51072*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,14)*ctx.power(z,13))+(28672*ctx.power(r,6)*ctx.power(tau,14)*ctx.power(z,13))+(-2688*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,14)*ctx.power(z,13))+(2048*ctx.power(tau,5)*ctx.power(z,14))+(-4096*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,14))+(2048*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,14))+(-69632*ctx.power(tau,6)*ctx.power(z,14))+(-384*ctx.power(ctx.pi,2)*ctx.power(tau,6)*ctx.power(z,14))+(110592*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,14))+(1152*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,14))+(-45056*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,14))+(-1152*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,14))+(4096*ctx.power(r,6)*ctx.power(tau,6)*ctx.power(z,14))+(384*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,6)*ctx.power(z,14))+(827392*ctx.power(tau,7)*ctx.power(z,14))+(6144*ctx.power(ctx.pi,2)*ctx.power(tau,7)*ctx.power(z,14))+(-761856*ctx.power(r,2)*ctx.power(tau,7)*ctx.power(z,14))+(-12288*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,7)*ctx.power(z,14))+(57344*ctx.power(r,4)*ctx.power(tau,7)*ctx.power(z,14))+(6144*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,7)*ctx.power(z,14))+(8192*ctx.power(r,6)*ctx.power(tau,7)*ctx.power(z,14))+(-5029888*ctx.power(tau,8)*ctx.power(z,14))+(-41472*ctx.power(ctx.pi,2)*ctx.power(tau,8)*ctx.power(z,14))+(2023424*ctx.power(r,2)*ctx.power(tau,8)*ctx.power(z,14))+(56832*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,8)*ctx.power(z,14))+(131072*ctx.power(r,4)*ctx.power(tau,8)*ctx.power(z,14))+(-13824*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,8)*ctx.power(z,14))+(-8192*ctx.power(r,6)*ctx.power(tau,8)*ctx.power(z,14))+(-1536*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,8)*ctx.power(z,14))+(17854464*ctx.power(tau,9)*ctx.power(z,14))+(153600*ctx.power(ctx.pi,2)*ctx.power(tau,9)*ctx.power(z,14))+(-1556480*ctx.power(r,2)*ctx.power(tau,9)*ctx.power(z,14))+(-159744*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,9)*ctx.power(z,14))+(-151552*ctx.power(r,4)*ctx.power(tau,9)*ctx.power(z,14))+(6144*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,9)*ctx.power(z,14))+(-24576*ctx.power(r,6)*ctx.power(tau,9)*ctx.power(z,14))+(-38854656*ctx.power(tau,10)*ctx.power(z,14))+(-340224*ctx.power(ctx.pi,2)*ctx.power(tau,10)*ctx.power(z,14))+(-1949696*ctx.power(r,2)*ctx.power(tau,10)*ctx.power(z,14))+(314112*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,10)*ctx.power(z,14))+(-90112*ctx.power(r,4)*ctx.power(tau,10)*ctx.power(z,14))+(23808*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,10)*ctx.power(z,14))+(2304*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,10)*ctx.power(z,14))+(51978240*ctx.power(tau,11)*ctx.power(z,14))+(460800*ctx.power(ctx.pi,2)*ctx.power(tau,11)*ctx.power(z,14))+(3317760*ctx.power(r,2)*ctx.power(tau,11)*ctx.power(z,14))+(-430080*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,11)*ctx.power(z,14))+(122880*ctx.power(r,4)*ctx.power(tau,11)*ctx.power(z,14))+(-30720*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,11)*ctx.power(z,14))+(24576*ctx.power(r,6)*ctx.power(tau,11)*ctx.power(z,14))+(-41140224*ctx.power(tau,12)*ctx.power(z,14))+(-373248*ctx.power(ctx.pi,2)*ctx.power(tau,12)*ctx.power(z,14))+(-516096*ctx.power(r,2)*ctx.power(tau,12)*ctx.power(z,14))+(376320*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,12)*ctx.power(z,14))+(-32768*ctx.power(r,4)*ctx.power(tau,12)*ctx.power(z,14))+(-1536*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,12)*ctx.power(z,14))+(8192*ctx.power(r,6)*ctx.power(tau,12)*ctx.power(z,14))+(-1536*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,12)*ctx.power(z,14))+(17418240*ctx.power(tau,13)*ctx.power(z,14))+(165888*ctx.power(ctx.pi,2)*ctx.power(tau,13)*ctx.power(z,14))+(-995328*ctx.power(r,2)*ctx.power(tau,13)*ctx.power(z,14))+(-184320*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,13)*ctx.power(z,14))+(-30720*ctx.power(r,4)*ctx.power(tau,13)*ctx.power(z,14))+(18432*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,13)*ctx.power(z,14))+(-8192*ctx.power(r,6)*ctx.power(tau,13)*ctx.power(z,14))+(-2985984*ctx.power(tau,14)*ctx.power(z,14))+(-31104*ctx.power(ctx.pi,2)*ctx.power(tau,14)*ctx.power(z,14))+(331776*ctx.power(r,2)*ctx.power(tau,14)*ctx.power(z,14))+(38016*ctx.power(ctx.pi,2)*ctx.power(r,2)*ctx.power(tau,14)*ctx.power(z,14))+(36864*ctx.power(r,4)*ctx.power(tau,14)*ctx.power(z,14))+(-7296*ctx.power(ctx.pi,2)*ctx.power(r,4)*ctx.power(tau,14)*ctx.power(z,14))+(-4096*ctx.power(r,6)*ctx.power(tau,14)*ctx.power(z,14))+(384*ctx.power(ctx.pi,2)*ctx.power(r,6)*ctx.power(tau,14)*ctx.power(z,14))))',
                                 'Coefficients': ['((ctx.mpf(-8)/3)*ctx.power((-1+r),-1)*ctx.power((1+r),-1)*(1+tau)*(-5+(-8*r)+(-3*ctx.power(r,2))+(-1*tau)+(ctx.power(r,2)*tau)+(4*z)+(4*tau*z)+(-8*r*tau*z)+(-4*ctx.power(z,2))+(-4*tau*ctx.power(z,2))+(8*r*tau*ctx.power(z,2))))',
                                                  '((ctx.mpf(-4)/3)*ctx.power((1+r),-1)*ctx.power((1+r+(3*tau)+(r*tau)+(-4*tau*z)),-1)*ctx.power((1+r+(-1*tau)+(r*tau)+(4*tau*z)),-1)*(-4+(-12*r)+(-12*ctx.power(r,2))+(-4*ctx.power(r,3))+(5*tau)+(6*r*tau)+(-3*ctx.power(r,2)*tau)+(-4*ctx.power(r,3)*tau)+(20*ctx.power(tau,2))+(46*r*ctx.power(tau,2))+(30*ctx.power(r,2)*ctx.power(tau,2))+(4*ctx.power(r,3)*ctx.power(tau,2))+(-21*ctx.power(tau,3))+(-4*r*ctx.power(tau,3))+(21*ctx.power(r,2)*ctx.power(tau,3))+(4*ctx.power(r,3)*ctx.power(tau,3))+(6*z)+(18*r*z)+(18*ctx.power(r,2)*z)+(6*ctx.power(r,3)*z)+(-10*tau*z)+(-24*r*tau*z)+(-18*ctx.power(r,2)*tau*z)+(-4*ctx.power(r,3)*tau*z)+(-32*ctx.power(tau,2)*z)+(-96*r*ctx.power(tau,2)*z)+(-96*ctx.power(r,2)*ctx.power(tau,2)*z)+(-32*ctx.power(r,3)*ctx.power(tau,2)*z)+(126*ctx.power(tau,3)*z)+(168*r*ctx.power(tau,3)*z)+(-66*ctx.power(r,2)*ctx.power(tau,3)*z)+(-28*ctx.power(r,3)*ctx.power(tau,3)*z)+(-18*ctx.power(tau,4)*z)+(30*r*ctx.power(tau,4)*z)+(-6*ctx.power(r,2)*ctx.power(tau,4)*z)+(-6*ctx.power(r,3)*ctx.power(tau,4)*z)+(-6*ctx.power(z,2))+(-18*r*ctx.power(z,2))+(-18*ctx.power(r,2)*ctx.power(z,2))+(-6*ctx.power(r,3)*ctx.power(z,2))+(10*tau*ctx.power(z,2))+(24*r*tau*ctx.power(z,2))+(18*ctx.power(r,2)*tau*ctx.power(z,2))+(4*ctx.power(r,3)*tau*ctx.power(z,2))+(64*ctx.power(tau,2)*ctx.power(z,2))+(128*r*ctx.power(tau,2)*ctx.power(z,2))+(96*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,2))+(32*ctx.power(r,3)*ctx.power(tau,2)*ctx.power(z,2))+(-126*ctx.power(tau,3)*ctx.power(z,2))+(-488*r*ctx.power(tau,3)*ctx.power(z,2))+(66*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,2))+(28*ctx.power(r,3)*ctx.power(tau,3)*ctx.power(z,2))+(114*ctx.power(tau,4)*ctx.power(z,2))+(-126*r*ctx.power(tau,4)*ctx.power(z,2))+(6*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,2))+(6*ctx.power(r,3)*ctx.power(tau,4)*ctx.power(z,2))+(-64*ctx.power(tau,2)*ctx.power(z,3))+(-64*r*ctx.power(tau,2)*ctx.power(z,3))+(640*r*ctx.power(tau,3)*ctx.power(z,3))+(-192*ctx.power(tau,4)*ctx.power(z,3))+(192*r*ctx.power(tau,4)*ctx.power(z,3))+(32*ctx.power(tau,2)*ctx.power(z,4))+(32*r*ctx.power(tau,2)*ctx.power(z,4))+(-320*r*ctx.power(tau,3)*ctx.power(z,4))+(96*ctx.power(tau,4)*ctx.power(z,4))+(-96*r*ctx.power(tau,4)*ctx.power(z,4))))',
                                                  '((ctx.mpf(4)/3)*ctx.power((-1+r),-1)*ctx.power((-1+r+tau+(r*tau)+(-4*tau*z)),-1)*ctx.power((-1+r+(-3*tau)+(r*tau)+(4*tau*z)),-1)*(3+(-10*r)+(12*ctx.power(r,2))+(-6*ctx.power(r,3))+ctx.power(r,4)+(9*tau)+(-38*r*tau)+(53*ctx.power(r,2)*tau)+(-28*ctx.power(r,3)*tau)+(4*ctx.power(r,4)*tau)+(-22*ctx.power(tau,2))+(-10*r*ctx.power(tau,2))+(66*ctx.power(r,2)*ctx.power(tau,2))+(-40*ctx.power(r,3)*ctx.power(tau,2))+(6*ctx.power(r,4)*ctx.power(tau,2))+(7*ctx.power(tau,3))+(52*r*ctx.power(tau,3))+(21*ctx.power(r,2)*ctx.power(tau,3))+(-20*ctx.power(r,3)*ctx.power(tau,3))+(4*ctx.power(r,4)*ctx.power(tau,3))+(3*ctx.power(tau,4))+(2*r*ctx.power(tau,4))+(-4*ctx.power(r,2)*ctx.power(tau,4))+(-2*ctx.power(r,3)*ctx.power(tau,4))+(ctx.power(r,4)*ctx.power(tau,4))+(6*z)+(-18*r*z)+(18*ctx.power(r,2)*z)+(-6*ctx.power(r,3)*z)+(-2*tau*z)+(6*ctx.power(r,2)*tau*z)+(-4*ctx.power(r,3)*tau*z)+(88*ctx.power(tau,2)*z)+(-72*r*ctx.power(tau,2)*z)+(-24*ctx.power(r,2)*ctx.power(tau,2)*z)+(8*ctx.power(r,3)*ctx.power(tau,2)*z)+(-74*ctx.power(tau,3)*z)+(-272*r*ctx.power(tau,3)*z)+(6*ctx.power(r,2)*ctx.power(tau,3)*z)+(4*ctx.power(r,3)*ctx.power(tau,3)*z)+(-10*ctx.power(tau,4)*z)+(10*r*ctx.power(tau,4)*z)+(18*ctx.power(r,2)*ctx.power(tau,4)*z)+(-2*ctx.power(r,3)*ctx.power(tau,4)*z)+(-6*ctx.power(z,2))+(18*r*ctx.power(z,2))+(-18*ctx.power(r,2)*ctx.power(z,2))+(6*ctx.power(r,3)*ctx.power(z,2))+(2*tau*ctx.power(z,2))+(-6*ctx.power(r,2)*tau*ctx.power(z,2))+(4*ctx.power(r,3)*tau*ctx.power(z,2))+(-56*ctx.power(tau,2)*ctx.power(z,2))+(40*r*ctx.power(tau,2)*ctx.power(z,2))+(24*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,2))+(-8*ctx.power(r,3)*ctx.power(tau,2)*ctx.power(z,2))+(202*ctx.power(tau,3)*ctx.power(z,2))+(464*r*ctx.power(tau,3)*ctx.power(z,2))+(-6*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,2))+(-4*ctx.power(r,3)*ctx.power(tau,3)*ctx.power(z,2))+(-22*ctx.power(tau,4)*ctx.power(z,2))+(-42*r*ctx.power(tau,4)*ctx.power(z,2))+(-18*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,2))+(2*ctx.power(r,3)*ctx.power(tau,4)*ctx.power(z,2))+(-64*ctx.power(tau,2)*ctx.power(z,3))+(64*r*ctx.power(tau,2)*ctx.power(z,3))+(-256*ctx.power(tau,3)*ctx.power(z,3))+(-384*r*ctx.power(tau,3)*ctx.power(z,3))+(64*ctx.power(tau,4)*ctx.power(z,3))+(64*r*ctx.power(tau,4)*ctx.power(z,3))+(32*ctx.power(tau,2)*ctx.power(z,4))+(-32*r*ctx.power(tau,2)*ctx.power(z,4))+(128*ctx.power(tau,3)*ctx.power(z,4))+(192*r*ctx.power(tau,3)*ctx.power(z,4))+(-32*ctx.power(tau,4)*ctx.power(z,4))+(-32*r*ctx.power(tau,4)*ctx.power(z,4))))',
                                                  '((ctx.mpf(8)/3)*ctx.power((-1+r),-1)*ctx.power((1+r),-1)*ctx.power((1+tau),-1)*ctx.power(z,2)*ctx.power((-1+(2*z)),-1)*ctx.power((1+(-1*z)+(tau*z)),-2)*(4+(-1*tau)+(4*ctx.power(tau,2))+(-8*z)+(11*tau*z)+(-17*ctx.power(tau,2)*z)+(4*ctx.power(z,2))+(-10*tau*ctx.power(z,2))+(22*ctx.power(tau,2)*ctx.power(z,2)))*(-2+(5*tau)+(-3*ctx.power(r,2)*tau)+ctx.power(tau,2)+(-1*ctx.power(r,2)*ctx.power(tau,2))+(4*z)+(-16*tau*z)+(8*ctx.power(r,2)*tau*z)+(4*ctx.power(tau,2)*z)+(-2*ctx.power(z,2))+(20*tau*ctx.power(z,2))+(-4*ctx.power(r,2)*tau*ctx.power(z,2))+(-10*ctx.power(tau,2)*ctx.power(z,2))+(4*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,2))+(-8*tau*ctx.power(z,3))+(8*ctx.power(tau,2)*ctx.power(z,3))))',
                                                  '((ctx.mpf(-8)/3)*ctx.power((-1+r),-1)*ctx.power((1+r),-1)*ctx.power((1+tau),-1)*ctx.power((-1+z),2)*ctx.power((-1+(2*z)),-1)*ctx.power(((-1*tau)+(-1*z)+(tau*z)),-2)*((9*ctx.power(tau,2))+(9*tau*z)+(-27*ctx.power(tau,2)*z)+(4*ctx.power(z,2))+(-10*tau*ctx.power(z,2))+(22*ctx.power(tau,2)*ctx.power(z,2)))*(tau+(ctx.power(r,2)*tau)+(3*ctx.power(tau,2))+(3*ctx.power(r,2)*ctx.power(tau,2))+(-8*ctx.power(tau,2)*z)+(-8*ctx.power(r,2)*ctx.power(tau,2)*z)+(-2*ctx.power(z,2))+(-4*tau*ctx.power(z,2))+(-4*ctx.power(r,2)*tau*ctx.power(z,2))+(14*ctx.power(tau,2)*ctx.power(z,2))+(4*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,2))+(8*tau*ctx.power(z,3))+(-8*ctx.power(tau,2)*ctx.power(z,3))))',
                                                  '((ctx.mpf(-2)/3)*ctx.power((-1+r),-1)*ctx.power((1+r),-1)*ctx.power((1+tau),-1)*ctx.power((-1+r+tau+(r*tau)+(-4*tau*z)),-1)*ctx.power((1+r+(3*tau)+(r*tau)+(-4*tau*z)),-1)*ctx.power((-1+r+tau+(r*tau)+(2*z)+(-2*tau*z)),-2)*((-9*r)+(9*ctx.power(r,2))+(-18*tau)+(18*r*tau)+(18*ctx.power(r,2)*tau)+(18*ctx.power(tau,2))+(27*r*ctx.power(tau,2))+(9*ctx.power(r,2)*ctx.power(tau,2))+(-16*z)+(18*r*z)+(40*tau*z)+(-36*r*tau*z)+(-88*ctx.power(tau,2)*z)+(-54*r*ctx.power(tau,2)*z)+(16*ctx.power(z,2))+(-40*tau*ctx.power(z,2))+(88*ctx.power(tau,2)*ctx.power(z,2)))*((-1*r)+ctx.power(r,2)+(2*ctx.power(r,3))+(-2*ctx.power(r,4))+(-1*ctx.power(r,5))+ctx.power(r,6)+(-2*tau)+(4*r*tau)+(8*ctx.power(r,2)*tau)+(-8*ctx.power(r,3)*tau)+(-10*ctx.power(r,4)*tau)+(4*ctx.power(r,5)*tau)+(4*ctx.power(r,6)*tau)+(6*ctx.power(tau,2))+(6*r*ctx.power(tau,2))+(-18*ctx.power(r,2)*ctx.power(tau,2))+(-24*ctx.power(r,3)*ctx.power(tau,2))+(6*ctx.power(r,4)*ctx.power(tau,2))+(18*ctx.power(r,5)*ctx.power(tau,2))+(6*ctx.power(r,6)*ctx.power(tau,2))+(-6*ctx.power(tau,3))+(-20*r*ctx.power(tau,3))+(-16*ctx.power(r,2)*ctx.power(tau,3))+(16*ctx.power(r,3)*ctx.power(tau,3))+(34*ctx.power(r,4)*ctx.power(tau,3))+(20*ctx.power(r,5)*ctx.power(tau,3))+(4*ctx.power(r,6)*ctx.power(tau,3))+(2*ctx.power(tau,4))+(11*r*ctx.power(tau,4))+(25*ctx.power(r,2)*ctx.power(tau,4))+(30*ctx.power(r,3)*ctx.power(tau,4))+(20*ctx.power(r,4)*ctx.power(tau,4))+(7*ctx.power(r,5)*ctx.power(tau,4))+(ctx.power(r,6)*ctx.power(tau,4))+(-2*z)+(2*r*z)+(4*ctx.power(r,2)*z)+(-4*ctx.power(r,3)*z)+(-2*ctx.power(r,4)*z)+(2*ctx.power(r,5)*z)+(8*tau*z)+(-8*r*tau*z)+(-16*ctx.power(r,2)*tau*z)+(16*ctx.power(r,3)*tau*z)+(8*ctx.power(r,4)*tau*z)+(-8*ctx.power(r,5)*tau*z)+(-36*ctx.power(tau,2)*z)+(-12*r*ctx.power(tau,2)*z)+(96*ctx.power(r,2)*ctx.power(tau,2)*z)+(48*ctx.power(r,3)*ctx.power(tau,2)*z)+(-60*ctx.power(r,4)*ctx.power(tau,2)*z)+(-36*ctx.power(r,5)*ctx.power(tau,2)*z)+(56*ctx.power(tau,3)*z)+(136*r*ctx.power(tau,3)*z)+(32*ctx.power(r,2)*ctx.power(tau,3)*z)+(-160*ctx.power(r,3)*ctx.power(tau,3)*z)+(-152*ctx.power(r,4)*ctx.power(tau,3)*z)+(-40*ctx.power(r,5)*ctx.power(tau,3)*z)+(-26*ctx.power(tau,4)*z)+(-118*r*ctx.power(tau,4)*z)+(-212*ctx.power(r,2)*ctx.power(tau,4)*z)+(-188*ctx.power(r,3)*ctx.power(tau,4)*z)+(-82*ctx.power(r,4)*ctx.power(tau,4)*z)+(-14*ctx.power(r,5)*ctx.power(tau,4)*z)+(2*ctx.power(z,2))+(-4*ctx.power(r,2)*ctx.power(z,2))+(2*ctx.power(r,4)*ctx.power(z,2))+(-8*tau*ctx.power(z,2))+(16*ctx.power(r,2)*tau*ctx.power(z,2))+(-8*ctx.power(r,4)*tau*ctx.power(z,2))+(100*ctx.power(tau,2)*ctx.power(z,2))+(-32*r*ctx.power(tau,2)*ctx.power(z,2))+(-160*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,2))+(60*ctx.power(r,4)*ctx.power(tau,2)*ctx.power(z,2))+(-248*ctx.power(tau,3)*ctx.power(z,2))+(-352*r*ctx.power(tau,3)*ctx.power(z,2))+(96*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,2))+(384*ctx.power(r,3)*ctx.power(tau,3)*ctx.power(z,2))+(152*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,2))+(154*ctx.power(tau,4)*ctx.power(z,2))+(512*r*ctx.power(tau,4)*ctx.power(z,2))+(660*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,2))+(384*ctx.power(r,3)*ctx.power(tau,4)*ctx.power(z,2))+(82*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,2))+(-128*ctx.power(tau,2)*ctx.power(z,3))+(128*r*ctx.power(tau,2)*ctx.power(z,3))+(128*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,3))+(640*ctx.power(tau,3)*ctx.power(z,3))+(448*r*ctx.power(tau,3)*ctx.power(z,3))+(-256*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,3))+(-256*ctx.power(r,3)*ctx.power(tau,3)*ctx.power(z,3))+(-512*ctx.power(tau,4)*ctx.power(z,3))+(-1088*r*ctx.power(tau,4)*ctx.power(z,3))+(-896*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,3))+(-256*ctx.power(r,3)*ctx.power(tau,4)*ctx.power(z,3))+(64*ctx.power(tau,2)*ctx.power(z,4))+(-160*r*ctx.power(tau,2)*ctx.power(z,4))+(-64*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,4))+(-960*ctx.power(tau,3)*ctx.power(z,4))+(-320*r*ctx.power(tau,3)*ctx.power(z,4))+(128*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,4))+(896*ctx.power(tau,4)*ctx.power(z,4))+(1120*r*ctx.power(tau,4)*ctx.power(z,4))+(448*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,4))+(64*r*ctx.power(tau,2)*ctx.power(z,5))+(768*ctx.power(tau,3)*ctx.power(z,5))+(128*r*ctx.power(tau,3)*ctx.power(z,5))+(-768*ctx.power(tau,4)*ctx.power(z,5))+(-448*r*ctx.power(tau,4)*ctx.power(z,5))+(-256*ctx.power(tau,3)*ctx.power(z,6))+(256*ctx.power(tau,4)*ctx.power(z,6))))',
                                                  '((ctx.mpf(-2)/3)*ctx.power((-1+r),-1)*ctx.power((1+r),-1)*ctx.power((1+tau),-1)*ctx.power((1+r+(-1*tau)+(r*tau)+(-2*z)+(2*tau*z)),-2)*ctx.power((-1+r+(-3*tau)+(r*tau)+(4*tau*z)),-1)*ctx.power((1+r+(-1*tau)+(r*tau)+(4*tau*z)),-1)*((9*r)+(9*ctx.power(r,2))+(-18*tau)+(-18*r*tau)+(18*ctx.power(r,2)*tau)+(18*ctx.power(tau,2))+(-27*r*ctx.power(tau,2))+(9*ctx.power(r,2)*ctx.power(tau,2))+(-16*z)+(-18*r*z)+(40*tau*z)+(36*r*tau*z)+(-88*ctx.power(tau,2)*z)+(54*r*ctx.power(tau,2)*z)+(16*ctx.power(z,2))+(-40*tau*ctx.power(z,2))+(88*ctx.power(tau,2)*ctx.power(z,2)))*(r+ctx.power(r,2)+(-2*ctx.power(r,3))+(-2*ctx.power(r,4))+ctx.power(r,5)+ctx.power(r,6)+(-2*tau)+(-4*r*tau)+(8*ctx.power(r,2)*tau)+(8*ctx.power(r,3)*tau)+(-10*ctx.power(r,4)*tau)+(-4*ctx.power(r,5)*tau)+(4*ctx.power(r,6)*tau)+(6*ctx.power(tau,2))+(-6*r*ctx.power(tau,2))+(-18*ctx.power(r,2)*ctx.power(tau,2))+(24*ctx.power(r,3)*ctx.power(tau,2))+(6*ctx.power(r,4)*ctx.power(tau,2))+(-18*ctx.power(r,5)*ctx.power(tau,2))+(6*ctx.power(r,6)*ctx.power(tau,2))+(-6*ctx.power(tau,3))+(20*r*ctx.power(tau,3))+(-16*ctx.power(r,2)*ctx.power(tau,3))+(-16*ctx.power(r,3)*ctx.power(tau,3))+(34*ctx.power(r,4)*ctx.power(tau,3))+(-20*ctx.power(r,5)*ctx.power(tau,3))+(4*ctx.power(r,6)*ctx.power(tau,3))+(2*ctx.power(tau,4))+(-11*r*ctx.power(tau,4))+(25*ctx.power(r,2)*ctx.power(tau,4))+(-30*ctx.power(r,3)*ctx.power(tau,4))+(20*ctx.power(r,4)*ctx.power(tau,4))+(-7*ctx.power(r,5)*ctx.power(tau,4))+(ctx.power(r,6)*ctx.power(tau,4))+(-2*z)+(-2*r*z)+(4*ctx.power(r,2)*z)+(4*ctx.power(r,3)*z)+(-2*ctx.power(r,4)*z)+(-2*ctx.power(r,5)*z)+(8*tau*z)+(8*r*tau*z)+(-16*ctx.power(r,2)*tau*z)+(-16*ctx.power(r,3)*tau*z)+(8*ctx.power(r,4)*tau*z)+(8*ctx.power(r,5)*tau*z)+(-36*ctx.power(tau,2)*z)+(12*r*ctx.power(tau,2)*z)+(96*ctx.power(r,2)*ctx.power(tau,2)*z)+(-48*ctx.power(r,3)*ctx.power(tau,2)*z)+(-60*ctx.power(r,4)*ctx.power(tau,2)*z)+(36*ctx.power(r,5)*ctx.power(tau,2)*z)+(56*ctx.power(tau,3)*z)+(-136*r*ctx.power(tau,3)*z)+(32*ctx.power(r,2)*ctx.power(tau,3)*z)+(160*ctx.power(r,3)*ctx.power(tau,3)*z)+(-152*ctx.power(r,4)*ctx.power(tau,3)*z)+(40*ctx.power(r,5)*ctx.power(tau,3)*z)+(-26*ctx.power(tau,4)*z)+(118*r*ctx.power(tau,4)*z)+(-212*ctx.power(r,2)*ctx.power(tau,4)*z)+(188*ctx.power(r,3)*ctx.power(tau,4)*z)+(-82*ctx.power(r,4)*ctx.power(tau,4)*z)+(14*ctx.power(r,5)*ctx.power(tau,4)*z)+(2*ctx.power(z,2))+(-4*ctx.power(r,2)*ctx.power(z,2))+(2*ctx.power(r,4)*ctx.power(z,2))+(-8*tau*ctx.power(z,2))+(16*ctx.power(r,2)*tau*ctx.power(z,2))+(-8*ctx.power(r,4)*tau*ctx.power(z,2))+(100*ctx.power(tau,2)*ctx.power(z,2))+(32*r*ctx.power(tau,2)*ctx.power(z,2))+(-160*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,2))+(60*ctx.power(r,4)*ctx.power(tau,2)*ctx.power(z,2))+(-248*ctx.power(tau,3)*ctx.power(z,2))+(352*r*ctx.power(tau,3)*ctx.power(z,2))+(96*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,2))+(-384*ctx.power(r,3)*ctx.power(tau,3)*ctx.power(z,2))+(152*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,2))+(154*ctx.power(tau,4)*ctx.power(z,2))+(-512*r*ctx.power(tau,4)*ctx.power(z,2))+(660*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,2))+(-384*ctx.power(r,3)*ctx.power(tau,4)*ctx.power(z,2))+(82*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,2))+(-128*ctx.power(tau,2)*ctx.power(z,3))+(-128*r*ctx.power(tau,2)*ctx.power(z,3))+(128*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,3))+(640*ctx.power(tau,3)*ctx.power(z,3))+(-448*r*ctx.power(tau,3)*ctx.power(z,3))+(-256*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,3))+(256*ctx.power(r,3)*ctx.power(tau,3)*ctx.power(z,3))+(-512*ctx.power(tau,4)*ctx.power(z,3))+(1088*r*ctx.power(tau,4)*ctx.power(z,3))+(-896*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,3))+(256*ctx.power(r,3)*ctx.power(tau,4)*ctx.power(z,3))+(64*ctx.power(tau,2)*ctx.power(z,4))+(160*r*ctx.power(tau,2)*ctx.power(z,4))+(-64*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,4))+(-960*ctx.power(tau,3)*ctx.power(z,4))+(320*r*ctx.power(tau,3)*ctx.power(z,4))+(128*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,4))+(896*ctx.power(tau,4)*ctx.power(z,4))+(-1120*r*ctx.power(tau,4)*ctx.power(z,4))+(448*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,4))+(-64*r*ctx.power(tau,2)*ctx.power(z,5))+(768*ctx.power(tau,3)*ctx.power(z,5))+(-128*r*ctx.power(tau,3)*ctx.power(z,5))+(-768*ctx.power(tau,4)*ctx.power(z,5))+(448*r*ctx.power(tau,4)*ctx.power(z,5))+(-256*ctx.power(tau,3)*ctx.power(z,6))+(256*ctx.power(tau,4)*ctx.power(z,6))))',
                                                  '((ctx.mpf(8)/3)*ctx.power((-1+r),-1)*(-4+(-4*r)+z+(r*z)+(-10*r*tau*z)+(3*ctx.power(tau,2)*z)+(-3*r*ctx.power(tau,2)*z)+(-1*ctx.power(z,2))+(-1*r*ctx.power(z,2))+(10*r*tau*ctx.power(z,2))+(-3*ctx.power(tau,2)*ctx.power(z,2))+(3*r*ctx.power(tau,2)*ctx.power(z,2))))',
                                                  '((ctx.mpf(-4)/3)*ctx.power((1+r),-1)*(-1+ctx.power(r,2)+(-10*tau)+(-8*r*tau)+(2*ctx.power(r,2)*tau)+(-1*ctx.power(tau,2))+(ctx.power(r,2)*ctx.power(tau,2))+(2*z)+(-2*r*z)+(8*tau*z)+(12*r*tau*z)+(-2*ctx.power(tau,2)*z)+(-2*r*ctx.power(tau,2)*z)+(-2*ctx.power(z,2))+(2*r*ctx.power(z,2))+(-8*tau*ctx.power(z,2))+(-12*r*tau*ctx.power(z,2))+(2*ctx.power(tau,2)*ctx.power(z,2))+(2*r*ctx.power(tau,2)*ctx.power(z,2))))',
                                                  '((ctx.mpf(8)/3)*ctx.power((-1+r),-1)*ctx.power((1+r),-1)*(-1+z)*z*ctx.power((-1+(2*z)),-1)*(-3+(-4*r)+(-1*ctx.power(r,2))+(-4*tau)+(20*r*tau)+(8*ctx.power(r,2)*tau)+(-1*ctx.power(tau,2))+(ctx.power(r,2)*ctx.power(tau,2))+(10*z)+(8*r*z)+(2*ctx.power(r,2)*z)+(12*tau*z)+(-68*r*tau*z)+(-24*ctx.power(r,2)*tau*z)+(2*ctx.power(tau,2)*z)+(-4*r*ctx.power(tau,2)*z)+(-2*ctx.power(r,2)*ctx.power(tau,2)*z)+(-4*ctx.power(z,2))+(-12*tau*ctx.power(z,2))+(60*r*tau*ctx.power(z,2))+(16*ctx.power(r,2)*tau*ctx.power(z,2))+(-8*ctx.power(tau,2)*ctx.power(z,2))+(12*r*ctx.power(tau,2)*ctx.power(z,2))+(8*tau*ctx.power(z,3))+(-8*r*tau*ctx.power(z,3))+(8*ctx.power(tau,2)*ctx.power(z,3))+(-8*r*ctx.power(tau,2)*ctx.power(z,3))))',
                                                  '((ctx.mpf(-8)/3)*ctx.power((-1+r),-1)*ctx.power((1+r),-1)*(-1+z)*z*ctx.power((-1+(2*z)),-1)*(3+(4*r)+ctx.power(r,2)+(4*tau)+(4*r*tau)+ctx.power(tau,2)+(-1*ctx.power(r,2)*ctx.power(tau,2))+(-2*z)+(-8*r*z)+(-2*ctx.power(r,2)*z)+(-12*tau*z)+(-28*r*tau*z)+(-8*ctx.power(r,2)*tau*z)+(-10*ctx.power(tau,2)*z)+(4*r*ctx.power(tau,2)*z)+(2*ctx.power(r,2)*ctx.power(tau,2)*z)+(-4*ctx.power(z,2))+(12*tau*ctx.power(z,2))+(36*r*tau*ctx.power(z,2))+(16*ctx.power(r,2)*tau*ctx.power(z,2))+(16*ctx.power(tau,2)*ctx.power(z,2))+(-12*r*ctx.power(tau,2)*ctx.power(z,2))+(-8*tau*ctx.power(z,3))+(8*r*tau*ctx.power(z,3))+(-8*ctx.power(tau,2)*ctx.power(z,3))+(8*r*ctx.power(tau,2)*ctx.power(z,3))))',
                                                  '((ctx.mpf(8)/3)*ctx.power((-1+r),-1)*ctx.power((1+tau),-1)*(-1+z)*z*ctx.power((-1+(2*z)),-1)*ctx.power((-1+r+tau+(r*tau)+(-4*tau*z)),-1)*(-3+r+(3*ctx.power(r,2))+(-1*ctx.power(r,3))+(-3*tau)+(7*r*tau)+(7*ctx.power(r,2)*tau)+(-3*ctx.power(r,3)*tau)+(3*ctx.power(tau,2))+(11*r*ctx.power(tau,2))+(5*ctx.power(r,2)*ctx.power(tau,2))+(-3*ctx.power(r,3)*ctx.power(tau,2))+(3*ctx.power(tau,3))+(5*r*ctx.power(tau,3))+(ctx.power(r,2)*ctx.power(tau,3))+(-1*ctx.power(r,3)*ctx.power(tau,3))+(5*z)+(-2*r*z)+(-5*ctx.power(r,2)*z)+(2*ctx.power(r,3)*z)+(18*tau*z)+(-34*r*tau*z)+(-18*ctx.power(r,2)*tau*z)+(6*ctx.power(r,3)*tau*z)+(-25*ctx.power(tau,2)*z)+(-90*r*ctx.power(tau,2)*z)+(-18*ctx.power(r,2)*ctx.power(tau,2)*z)+(6*ctx.power(r,3)*ctx.power(tau,2)*z)+(-41*ctx.power(tau,3)*z)+(-58*r*ctx.power(tau,3)*z)+(-2*ctx.power(r,2)*ctx.power(tau,3)*z)+(2*ctx.power(r,3)*ctx.power(tau,3)*z)+(-3*ctx.power(tau,4)*z)+(3*ctx.power(r,2)*ctx.power(tau,4)*z)+ctx.power(z,2)+(-1*ctx.power(r,2)*ctx.power(z,2))+(-18*tau*ctx.power(z,2))+(28*r*tau*ctx.power(z,2))+(10*ctx.power(r,2)*tau*ctx.power(z,2))+(114*ctx.power(tau,2)*ctx.power(z,2))+(178*r*ctx.power(tau,2)*ctx.power(z,2))+(16*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,2))+(196*ctx.power(tau,3)*ctx.power(z,2))+(138*r*ctx.power(tau,3)*ctx.power(z,2))+(-2*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,2))+(19*ctx.power(tau,4)*ctx.power(z,2))+(-12*r*ctx.power(tau,4)*ctx.power(z,2))+(-7*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,2))+(8*tau*ctx.power(z,3))+(-4*r*tau*ctx.power(z,3))+(4*ctx.power(r,2)*tau*ctx.power(z,3))+(-128*ctx.power(tau,2)*ctx.power(z,3))+(-136*r*ctx.power(tau,2)*ctx.power(z,3))+(12*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,3))+(-344*ctx.power(tau,3)*ctx.power(z,3))+(-104*r*ctx.power(tau,3)*ctx.power(z,3))+(12*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,3))+(-32*ctx.power(tau,4)*ctx.power(z,3))+(28*r*ctx.power(tau,4)*ctx.power(z,3))+(4*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,3))+(48*ctx.power(tau,2)*ctx.power(z,4))+(-16*r*ctx.power(tau,2)*ctx.power(z,4))+(240*ctx.power(tau,3)*ctx.power(z,4))+(-32*r*ctx.power(tau,3)*ctx.power(z,4))+(16*ctx.power(tau,4)*ctx.power(z,4))+(-16*r*ctx.power(tau,4)*ctx.power(z,4))))',
                                                  '((ctx.mpf(-4)/3)*ctx.power((1+r),-1)*ctx.power((1+tau),-1)*(-1+z)*z*ctx.power((-1+(2*z)),-1)*ctx.power((1+r+(3*tau)+(r*tau)+(-4*tau*z)),-1)*(1+r+(-1*ctx.power(r,2))+(-1*ctx.power(r,3))+(26*tau)+(28*r*tau)+(-2*ctx.power(r,2)*tau)+(-4*ctx.power(r,3)*tau)+(58*ctx.power(tau,2))+(10*r*ctx.power(tau,2))+(-4*ctx.power(r,2)*ctx.power(tau,2))+(-6*ctx.power(r,3)*ctx.power(tau,2))+(-68*ctx.power(tau,3))+(-16*r*ctx.power(tau,3))+(-6*ctx.power(r,2)*ctx.power(tau,3))+(-4*ctx.power(r,3)*ctx.power(tau,3))+(3*ctx.power(tau,4))+(r*ctx.power(tau,4))+(-3*ctx.power(r,2)*ctx.power(tau,4))+(-1*ctx.power(r,3)*ctx.power(tau,4))+(-4*z)+(-2*r*z)+(4*ctx.power(r,2)*z)+(2*ctx.power(r,3)*z)+(-76*tau*z)+(-64*r*tau*z)+(12*ctx.power(r,2)*tau*z)+(8*ctx.power(r,3)*tau*z)+(-226*ctx.power(tau,2)*z)+(52*r*ctx.power(tau,2)*z)+(24*ctx.power(r,2)*ctx.power(tau,2)*z)+(12*ctx.power(r,3)*ctx.power(tau,2)*z)+(466*ctx.power(tau,3)*z)+(120*r*ctx.power(tau,3)*z)+(28*ctx.power(r,2)*ctx.power(tau,3)*z)+(8*ctx.power(r,3)*ctx.power(tau,3)*z)+(-4*ctx.power(tau,4)*z)+(6*r*ctx.power(tau,4)*z)+(12*ctx.power(r,2)*ctx.power(tau,4)*z)+(2*ctx.power(r,3)*ctx.power(tau,4)*z)+(2*ctx.power(z,2))+(-2*ctx.power(r,2)*ctx.power(z,2))+(56*tau*ctx.power(z,2))+(24*r*tau*ctx.power(z,2))+(-8*ctx.power(r,2)*tau*ctx.power(z,2))+(336*ctx.power(tau,2)*ctx.power(z,2))+(-164*r*ctx.power(tau,2)*ctx.power(z,2))+(-20*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,2))+(-1076*ctx.power(tau,3)*ctx.power(z,2))+(-204*r*ctx.power(tau,3)*ctx.power(z,2))+(-24*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,2))+(-6*ctx.power(tau,4)*ctx.power(z,2))+(-16*r*ctx.power(tau,4)*ctx.power(z,2))+(-10*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,2))+(-8*tau*ctx.power(z,3))+(8*r*tau*ctx.power(z,3))+(-232*ctx.power(tau,2)*ctx.power(z,3))+(96*r*ctx.power(tau,2)*ctx.power(z,3))+(1032*ctx.power(tau,3)*ctx.power(z,3))+(96*r*ctx.power(tau,3)*ctx.power(z,3))+(8*ctx.power(tau,4)*ctx.power(z,3))+(8*r*ctx.power(tau,4)*ctx.power(z,3))+(64*ctx.power(tau,2)*ctx.power(z,4))+(-352*ctx.power(tau,3)*ctx.power(z,4))))',
                                                  '((ctx.mpf(-4)/3)*ctx.power((1+r),-1)*ctx.power((1+tau),-1)*(-1+z)*z*ctx.power((-1+(2*z)),-1)*ctx.power((1+r+(-1*tau)+(r*tau)+(4*tau*z)),-1)*(1+r+(-1*ctx.power(r,2))+(-1*ctx.power(r,3))+(2*tau)+(4*r*tau)+(-2*ctx.power(r,2)*tau)+(-4*ctx.power(r,3)*tau)+(6*r*ctx.power(tau,2))+(-6*ctx.power(r,3)*ctx.power(tau,2))+(-2*ctx.power(tau,3))+(4*r*ctx.power(tau,3))+(2*ctx.power(r,2)*ctx.power(tau,3))+(-4*ctx.power(r,3)*ctx.power(tau,3))+(-1*ctx.power(tau,4))+(r*ctx.power(tau,4))+(ctx.power(r,2)*ctx.power(tau,4))+(-1*ctx.power(r,3)*ctx.power(tau,4))+(-2*r*z)+(2*ctx.power(r,3)*z)+(12*tau*z)+(8*r*tau*z)+(-4*ctx.power(r,2)*tau*z)+(8*ctx.power(r,3)*tau*z)+(6*ctx.power(tau,2)*z)+(12*r*ctx.power(tau,2)*z)+(-16*ctx.power(r,2)*ctx.power(tau,2)*z)+(12*ctx.power(r,3)*ctx.power(tau,2)*z)+(2*ctx.power(tau,3)*z)+(-20*ctx.power(r,2)*ctx.power(tau,3)*z)+(8*ctx.power(r,3)*ctx.power(tau,3)*z)+(8*ctx.power(tau,4)*z)+(-2*r*ctx.power(tau,4)*z)+(-8*ctx.power(r,2)*ctx.power(tau,4)*z)+(2*ctx.power(r,3)*ctx.power(tau,4)*z)+(-2*ctx.power(z,2))+(2*ctx.power(r,2)*ctx.power(z,2))+(-32*tau*ctx.power(z,2))+(-48*r*tau*ctx.power(z,2))+(8*ctx.power(r,2)*tau*ctx.power(z,2))+(-24*ctx.power(tau,2)*ctx.power(z,2))+(-124*r*ctx.power(tau,2)*ctx.power(z,2))+(20*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,2))+(92*ctx.power(tau,3)*ctx.power(z,2))+(-84*r*ctx.power(tau,3)*ctx.power(z,2))+(24*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,2))+(-18*ctx.power(tau,4)*ctx.power(z,2))+(-8*r*ctx.power(tau,4)*ctx.power(z,2))+(10*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,2))+(-8*tau*ctx.power(z,3))+(8*r*tau*ctx.power(z,3))+(24*ctx.power(tau,2)*ctx.power(z,3))+(96*r*ctx.power(tau,2)*ctx.power(z,3))+(-376*ctx.power(tau,3)*ctx.power(z,3))+(96*r*ctx.power(tau,3)*ctx.power(z,3))+(8*ctx.power(tau,4)*ctx.power(z,3))+(8*r*ctx.power(tau,4)*ctx.power(z,3))+(-64*ctx.power(tau,2)*ctx.power(z,4))+(352*ctx.power(tau,3)*ctx.power(z,4))))',
                                                  '((ctx.mpf(8)/3)*ctx.power((-1+r),-1)*ctx.power((1+tau),-1)*(-1+z)*z*ctx.power((-1+(2*z)),-1)*ctx.power((-1+r+(-3*tau)+(r*tau)+(4*tau*z)),-1)*(-3+r+(3*ctx.power(r,2))+(-1*ctx.power(r,3))+(-5*tau)+(3*r*tau)+(-3*ctx.power(r,2)*tau)+(-3*ctx.power(r,3)*tau)+(-12*ctx.power(tau,2))+(53*r*ctx.power(tau,2))+(-15*ctx.power(r,2)*ctx.power(tau,2))+(-3*ctx.power(r,3)*ctx.power(tau,2))+(-54*ctx.power(tau,3))+(51*r*ctx.power(tau,3))+(-9*ctx.power(r,2)*ctx.power(tau,3))+(-1*ctx.power(r,3)*ctx.power(tau,3))+(7*z)+(-2*r*z)+(-7*ctx.power(r,2)*z)+(2*ctx.power(r,3)*z)+(6*tau*z)+(10*r*tau*z)+(14*ctx.power(r,2)*tau*z)+(6*ctx.power(r,3)*tau*z)+(11*ctx.power(tau,2)*z)+(-206*r*ctx.power(tau,2)*z)+(50*ctx.power(r,2)*ctx.power(tau,2)*z)+(6*ctx.power(r,3)*ctx.power(tau,2)*z)+(279*ctx.power(tau,3)*z)+(-222*r*ctx.power(tau,3)*z)+(30*ctx.power(r,2)*ctx.power(tau,3)*z)+(2*ctx.power(r,3)*ctx.power(tau,3)*z)+(3*ctx.power(tau,4)*z)+(-4*r*ctx.power(tau,4)*z)+(ctx.power(r,2)*ctx.power(tau,4)*z)+(-1*ctx.power(z,2))+(ctx.power(r,2)*ctx.power(z,2))+(-6*tau*ctx.power(z,2))+(-16*r*tau*ctx.power(z,2))+(-22*ctx.power(r,2)*tau*ctx.power(z,2))+(-18*ctx.power(tau,2)*ctx.power(z,2))+(326*r*ctx.power(tau,2)*ctx.power(z,2))+(-52*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,2))+(-604*ctx.power(tau,3)*ctx.power(z,2))+(366*r*ctx.power(tau,3)*ctx.power(z,2))+(-34*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,2))+(-19*ctx.power(tau,4)*ctx.power(z,2))+(24*r*ctx.power(tau,4)*ctx.power(z,2))+(-5*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,2))+(8*tau*ctx.power(z,3))+(-4*r*tau*ctx.power(z,3))+(4*ctx.power(r,2)*tau*ctx.power(z,3))+(64*ctx.power(tau,2)*ctx.power(z,3))+(-200*r*ctx.power(tau,2)*ctx.power(z,3))+(12*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,3))+(616*ctx.power(tau,3)*ctx.power(z,3))+(-232*r*ctx.power(tau,3)*ctx.power(z,3))+(12*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,3))+(32*ctx.power(tau,4)*ctx.power(z,3))+(-36*r*ctx.power(tau,4)*ctx.power(z,3))+(4*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,3))+(-48*ctx.power(tau,2)*ctx.power(z,4))+(16*r*ctx.power(tau,2)*ctx.power(z,4))+(-240*ctx.power(tau,3)*ctx.power(z,4))+(32*r*ctx.power(tau,3)*ctx.power(z,4))+(-16*ctx.power(tau,4)*ctx.power(z,4))+(16*r*ctx.power(tau,4)*ctx.power(z,4))))',
                                                  '((ctx.mpf(4)/3)*ctx.power((-1+r),-1)*ctx.power((1+tau),-1)*(-1+z)*z*ctx.power((-1+(2*z)),-1)*(-1+ctx.power(r,2)+(18*tau)+(-12*r*tau)+(ctx.power(r,2)*tau)+(-24*ctx.power(tau,2))+(-12*r*ctx.power(tau,2))+(-1*ctx.power(r,2)*ctx.power(tau,2))+ctx.power(tau,3)+(-1*ctx.power(r,2)*ctx.power(tau,3))+(2*r*z)+(-2*ctx.power(r,2)*z)+(-73*tau*z)+(42*r*tau*z)+(-2*ctx.power(r,2)*tau*z)+(103*ctx.power(tau,2)*z)+(42*r*ctx.power(tau,2)*z)+(2*ctx.power(r,2)*ctx.power(tau,2)*z)+(2*r*ctx.power(tau,3)*z)+(2*ctx.power(r,2)*ctx.power(tau,3)*z)+(6*ctx.power(z,2))+(-6*r*ctx.power(z,2))+(48*tau*ctx.power(z,2))+(-38*r*tau*ctx.power(z,2))+(-180*ctx.power(tau,2)*ctx.power(z,2))+(-34*r*ctx.power(tau,2)*ctx.power(z,2))+(-2*ctx.power(tau,3)*ctx.power(z,2))+(-2*r*ctx.power(tau,3)*ctx.power(z,2))+(16*tau*ctx.power(z,3))+(104*ctx.power(tau,2)*ctx.power(z,3))))',
                                                  '((ctx.mpf(-4)/3)*ctx.power((1+r),-1)*ctx.power((1+tau),-1)*ctx.power((-1+z),2)*z*ctx.power((-1+(2*z)),-1)*(-4+(-4*r)+(13*tau)+(4*r*tau)+(-35*ctx.power(tau,2))+(8*r*ctx.power(tau,2))+(6*z)+(6*r*z)+(-28*tau*z)+(-14*r*tau*z)+(124*ctx.power(tau,2)*z)+(-22*r*ctx.power(tau,2)*z)+(2*ctx.power(tau,3)*z)+(-2*r*ctx.power(tau,3)*z)+(8*tau*ctx.power(z,2))+(8*r*tau*ctx.power(z,2))+(-104*ctx.power(tau,2)*ctx.power(z,2))+(16*r*ctx.power(tau,2)*ctx.power(z,2))+(-8*ctx.power(tau,3)*ctx.power(z,2))+(8*r*ctx.power(tau,3)*ctx.power(z,2))))',
                                                  '((ctx.mpf(-4)/3)*ctx.power((1+r),-1)*ctx.power((1+tau),-1)*(-1+z)*ctx.power(z,2)*ctx.power((-1+(2*z)),-1)*(2+(2*r)+(-7*tau)+(-2*r*tau)+(-15*ctx.power(tau,2))+(2*r*ctx.power(tau,2))+(-6*ctx.power(tau,3))+(6*r*ctx.power(tau,3))+(-6*z)+(-6*r*z)+(12*tau*z)+(-2*r*tau*z)+(84*ctx.power(tau,2)*z)+(-10*r*ctx.power(tau,2)*z)+(14*ctx.power(tau,3)*z)+(-14*r*ctx.power(tau,3)*z)+(8*tau*ctx.power(z,2))+(8*r*tau*ctx.power(z,2))+(-104*ctx.power(tau,2)*ctx.power(z,2))+(16*r*ctx.power(tau,2)*ctx.power(z,2))+(-8*ctx.power(tau,3)*ctx.power(z,2))+(8*r*ctx.power(tau,3)*ctx.power(z,2))))',
                                                  '((ctx.mpf(4)/3)*ctx.power((-1+r),-1)*ctx.power((1+tau),-1)*(-1+z)*z*ctx.power((-1+(2*z)),-1)*(-5+(4*r)+ctx.power(r,2)+(-9*tau)+(8*r*tau)+(ctx.power(r,2)*tau)+(-3*ctx.power(tau,2))+(4*r*ctx.power(tau,2))+(-1*ctx.power(r,2)*ctx.power(tau,2))+ctx.power(tau,3)+(-1*ctx.power(r,2)*ctx.power(tau,3))+(12*z)+(-10*r*z)+(-2*ctx.power(r,2)*z)+(71*tau*z)+(-34*r*tau*z)+(-2*ctx.power(r,2)*tau*z)+(55*ctx.power(tau,2)*z)+(-26*r*ctx.power(tau,2)*z)+(2*ctx.power(r,2)*ctx.power(tau,2)*z)+(-4*ctx.power(tau,3)*z)+(-2*r*ctx.power(tau,3)*z)+(2*ctx.power(r,2)*ctx.power(tau,3)*z)+(-6*ctx.power(z,2))+(6*r*ctx.power(z,2))+(-96*tau*ctx.power(z,2))+(38*r*tau*ctx.power(z,2))+(-132*ctx.power(tau,2)*ctx.power(z,2))+(34*r*ctx.power(tau,2)*ctx.power(z,2))+(2*ctx.power(tau,3)*ctx.power(z,2))+(2*r*ctx.power(tau,3)*ctx.power(z,2))+(16*tau*ctx.power(z,3))+(104*ctx.power(tau,2)*ctx.power(z,3))))',
                                                  '((ctx.mpf(-4)/3)*ctx.power((-1+r),-1)*ctx.power((-1+z),2)*ctx.power((-1+(2*z)),-1)*ctx.power((1+r+(3*tau)+(r*tau)+(-4*tau*z)),-1)*ctx.power(((2*tau)+z+(r*z)+(-3*tau*z)+(r*tau*z)),-1)*((9*tau)+(4*z)+(4*r*z)+(-14*tau*z)+(4*r*tau*z))*((-2*tau)+(-2*r*tau)+(-10*ctx.power(tau,2))+(-2*r*ctx.power(tau,2))+(32*ctx.power(tau,2)*z)+ctx.power(z,2)+(2*r*ctx.power(z,2))+(ctx.power(r,2)*ctx.power(z,2))+(6*tau*ctx.power(z,2))+(8*r*tau*ctx.power(z,2))+(2*ctx.power(r,2)*tau*ctx.power(z,2))+(-43*ctx.power(tau,2)*ctx.power(z,2))+(6*r*ctx.power(tau,2)*ctx.power(z,2))+(ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,2))+(-8*tau*ctx.power(z,3))+(-8*r*tau*ctx.power(z,3))+(24*ctx.power(tau,2)*ctx.power(z,3))+(-8*r*ctx.power(tau,2)*ctx.power(z,3))))',
                                                  '((ctx.mpf(4)/3)*ctx.power((-1+r),-1)*ctx.power(z,2)*ctx.power((-1+(2*z)),-1)*ctx.power((1+r+(-1*tau)+(r*tau)+(4*tau*z)),-1)*ctx.power((-1+(-1*r)+tau+(-1*r*tau)+z+(r*z)+(-3*tau*z)+(r*tau*z)),-1)*(-4+(-4*r)+(5*tau)+(-4*r*tau)+(4*z)+(4*r*z)+(-14*tau*z)+(4*r*tau*z))*(1+(2*r)+ctx.power(r,2)+(-4*tau)+(-2*r*tau)+(2*ctx.power(r,2)*tau)+(3*ctx.power(tau,2))+(-4*r*ctx.power(tau,2))+(ctx.power(r,2)*ctx.power(tau,2))+(-2*z)+(-4*r*z)+(-2*ctx.power(r,2)*z)+(12*tau*z)+(8*r*tau*z)+(-4*ctx.power(r,2)*tau*z)+(-18*ctx.power(tau,2)*z)+(12*r*ctx.power(tau,2)*z)+(-2*ctx.power(r,2)*ctx.power(tau,2)*z)+ctx.power(z,2)+(2*r*ctx.power(z,2))+(ctx.power(r,2)*ctx.power(z,2))+(-18*tau*ctx.power(z,2))+(-16*r*tau*ctx.power(z,2))+(2*ctx.power(r,2)*tau*ctx.power(z,2))+(29*ctx.power(tau,2)*ctx.power(z,2))+(-18*r*ctx.power(tau,2)*ctx.power(z,2))+(ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,2))+(8*tau*ctx.power(z,3))+(8*r*tau*ctx.power(z,3))+(-24*ctx.power(tau,2)*ctx.power(z,3))+(8*r*ctx.power(tau,2)*ctx.power(z,3))))',
                                                  '((ctx.mpf(4)/3)*ctx.power((1+r),-1)*ctx.power(z,2)*ctx.power((-1+(2*z)),-1)*ctx.power((-1+r+tau+(r*tau)+(-4*tau*z)),-1)*ctx.power((1+(-1*r)+(-1*tau)+(-1*r*tau)+(-1*z)+(r*z)+(3*tau*z)+(r*tau*z)),-1)*(4+(-4*r)+(-5*tau)+(-4*r*tau)+(-4*z)+(4*r*z)+(14*tau*z)+(4*r*tau*z))*(1+(-2*r)+ctx.power(r,2)+(-4*tau)+(2*r*tau)+(2*ctx.power(r,2)*tau)+(3*ctx.power(tau,2))+(4*r*ctx.power(tau,2))+(ctx.power(r,2)*ctx.power(tau,2))+(-2*z)+(4*r*z)+(-2*ctx.power(r,2)*z)+(12*tau*z)+(-8*r*tau*z)+(-4*ctx.power(r,2)*tau*z)+(-18*ctx.power(tau,2)*z)+(-12*r*ctx.power(tau,2)*z)+(-2*ctx.power(r,2)*ctx.power(tau,2)*z)+ctx.power(z,2)+(-2*r*ctx.power(z,2))+(ctx.power(r,2)*ctx.power(z,2))+(-18*tau*ctx.power(z,2))+(16*r*tau*ctx.power(z,2))+(2*ctx.power(r,2)*tau*ctx.power(z,2))+(29*ctx.power(tau,2)*ctx.power(z,2))+(18*r*ctx.power(tau,2)*ctx.power(z,2))+(ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,2))+(8*tau*ctx.power(z,3))+(-8*r*tau*ctx.power(z,3))+(-24*ctx.power(tau,2)*ctx.power(z,3))+(-8*r*ctx.power(tau,2)*ctx.power(z,3))))',
                                                  '((ctx.mpf(-4)/3)*ctx.power((1+r),-1)*ctx.power((-1+z),2)*ctx.power((-1+(2*z)),-1)*ctx.power((-1+r+(-3*tau)+(r*tau)+(4*tau*z)),-1)*ctx.power(((-2*tau)+(-1*z)+(r*z)+(3*tau*z)+(r*tau*z)),-1)*((-9*tau)+(-4*z)+(4*r*z)+(14*tau*z)+(4*r*tau*z))*((-2*tau)+(2*r*tau)+(-10*ctx.power(tau,2))+(2*r*ctx.power(tau,2))+(32*ctx.power(tau,2)*z)+ctx.power(z,2)+(-2*r*ctx.power(z,2))+(ctx.power(r,2)*ctx.power(z,2))+(6*tau*ctx.power(z,2))+(-8*r*tau*ctx.power(z,2))+(2*ctx.power(r,2)*tau*ctx.power(z,2))+(-43*ctx.power(tau,2)*ctx.power(z,2))+(-6*r*ctx.power(tau,2)*ctx.power(z,2))+(ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,2))+(-8*tau*ctx.power(z,3))+(8*r*tau*ctx.power(z,3))+(24*ctx.power(tau,2)*ctx.power(z,3))+(8*r*ctx.power(tau,2)*ctx.power(z,3))))',
                                                  '((ctx.mpf(2)/3)*ctx.power((-1+r),-1)*ctx.power((1+r),-1)*ctx.power((1+tau),-1)*ctx.power((-1+r+tau+(r*tau)+(2*z)+(-2*tau*z)),-2)*ctx.power((1+(-1*z)+(tau*z)),-2)*ctx.power(((-1*tau)+(-1*z)+(tau*z)),-2)*ctx.power((1+r+(-1*tau)+(r*tau)+(-2*z)+(2*tau*z)),-2)*((-13*ctx.power(tau,2))+(24*ctx.power(r,2)*ctx.power(tau,2))+(-9*ctx.power(r,4)*ctx.power(tau,2))+(-2*ctx.power(r,6)*ctx.power(tau,2))+(53*ctx.power(tau,3))+(6*ctx.power(r,2)*ctx.power(tau,3))+(-51*ctx.power(r,4)*ctx.power(tau,3))+(-8*ctx.power(r,6)*ctx.power(tau,3))+(-84*ctx.power(tau,4))+(-58*ctx.power(r,2)*ctx.power(tau,4))+(-88*ctx.power(r,4)*ctx.power(tau,4))+(-10*ctx.power(r,6)*ctx.power(tau,4))+(66*ctx.power(tau,5))+(4*ctx.power(r,2)*ctx.power(tau,5))+(-54*ctx.power(r,4)*ctx.power(tau,5))+(-29*ctx.power(tau,6))+(28*ctx.power(r,2)*ctx.power(tau,6))+(-9*ctx.power(r,4)*ctx.power(tau,6))+(10*ctx.power(r,6)*ctx.power(tau,6))+(9*ctx.power(tau,7))+(-10*ctx.power(r,2)*ctx.power(tau,7))+(-7*ctx.power(r,4)*ctx.power(tau,7))+(8*ctx.power(r,6)*ctx.power(tau,7))+(-2*ctx.power(tau,8))+(6*ctx.power(r,2)*ctx.power(tau,8))+(-6*ctx.power(r,4)*ctx.power(tau,8))+(2*ctx.power(r,6)*ctx.power(tau,8))+(-37*tau*z)+(59*ctx.power(r,2)*tau*z)+(-7*ctx.power(r,4)*tau*z)+(-15*ctx.power(r,6)*tau*z)+(275*ctx.power(tau,2)*z)+(-171*ctx.power(r,2)*ctx.power(tau,2)*z)+(-31*ctx.power(r,4)*ctx.power(tau,2)*z)+(-73*ctx.power(r,6)*ctx.power(tau,2)*z)+(-815*ctx.power(tau,3)*z)+(-147*ctx.power(r,2)*ctx.power(tau,3)*z)+(143*ctx.power(r,4)*ctx.power(tau,3)*z)+(-157*ctx.power(r,6)*ctx.power(tau,3)*z)+(1227*ctx.power(tau,4)*z)+(569*ctx.power(r,2)*ctx.power(tau,4)*z)+(421*ctx.power(r,4)*ctx.power(tau,4)*z)+(-217*ctx.power(r,6)*ctx.power(tau,4)*z)+(-1025*ctx.power(tau,5)*z)+(-81*ctx.power(r,2)*ctx.power(tau,5)*z)+(269*ctx.power(r,4)*ctx.power(tau,5)*z)+(-235*ctx.power(r,6)*ctx.power(tau,5)*z)+(513*ctx.power(tau,6)*z)+(-305*ctx.power(r,2)*ctx.power(tau,6)*z)+(35*ctx.power(r,4)*ctx.power(tau,6)*z)+(-195*ctx.power(r,6)*ctx.power(tau,6)*z)+(-173*ctx.power(tau,7)*z)+(175*ctx.power(r,2)*ctx.power(tau,7)*z)+(101*ctx.power(r,4)*ctx.power(tau,7)*z)+(-103*ctx.power(r,6)*ctx.power(tau,7)*z)+(33*ctx.power(tau,8)*z)+(-93*ctx.power(r,2)*ctx.power(tau,8)*z)+(87*ctx.power(r,4)*ctx.power(tau,8)*z)+(-27*ctx.power(r,6)*ctx.power(tau,8)*z)+(2*ctx.power(tau,9)*z)+(-6*ctx.power(r,2)*ctx.power(tau,9)*z)+(6*ctx.power(r,4)*ctx.power(tau,9)*z)+(-2*ctx.power(r,6)*ctx.power(tau,9)*z)+(-20*ctx.power(z,2))+(31*ctx.power(r,2)*ctx.power(z,2))+(-2*ctx.power(r,4)*ctx.power(z,2))+(-9*ctx.power(r,6)*ctx.power(z,2))+(441*tau*ctx.power(z,2))+(-406*ctx.power(r,2)*tau*ctx.power(z,2))+(-31*ctx.power(r,4)*tau*ctx.power(z,2))+(-4*ctx.power(r,6)*tau*ctx.power(z,2))+(-2219*ctx.power(tau,2)*ctx.power(z,2))+(411*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,2))+(231*ctx.power(r,4)*ctx.power(tau,2)*ctx.power(z,2))+(89*ctx.power(r,6)*ctx.power(tau,2)*ctx.power(z,2))+(5607*ctx.power(tau,3)*ctx.power(z,2))+(1051*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,2))+(105*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,2))+(213*ctx.power(r,6)*ctx.power(tau,3)*ctx.power(z,2))+(-8091*ctx.power(tau,4)*ctx.power(z,2))+(-2499*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,2))+(-753*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,2))+(223*ctx.power(r,6)*ctx.power(tau,4)*ctx.power(z,2))+(6929*ctx.power(tau,5)*ctx.power(z,2))+(603*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,2))+(-401*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,2))+(181*ctx.power(r,6)*ctx.power(tau,5)*ctx.power(z,2))+(-3721*ctx.power(tau,6)*ctx.power(z,2))+(1529*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,2))+(293*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,2))+(171*ctx.power(r,6)*ctx.power(tau,6)*ctx.power(z,2))+(1365*ctx.power(tau,7)*ctx.power(z,2))+(-1263*ctx.power(r,2)*ctx.power(tau,7)*ctx.power(z,2))+(-173*ctx.power(r,4)*ctx.power(tau,7)*ctx.power(z,2))+(119*ctx.power(r,6)*ctx.power(tau,7)*ctx.power(z,2))+(-285*ctx.power(tau,8)*ctx.power(z,2))+(528*ctx.power(r,2)*ctx.power(tau,8)*ctx.power(z,2))+(-281*ctx.power(r,4)*ctx.power(tau,8)*ctx.power(z,2))+(38*ctx.power(r,6)*ctx.power(tau,8)*ctx.power(z,2))+(-6*ctx.power(tau,9)*ctx.power(z,2))+(15*ctx.power(r,2)*ctx.power(tau,9)*ctx.power(z,2))+(-12*ctx.power(r,4)*ctx.power(tau,9)*ctx.power(z,2))+(3*ctx.power(r,6)*ctx.power(tau,9)*ctx.power(z,2))+(184*ctx.power(z,3))+(-202*ctx.power(r,2)*ctx.power(z,3))+(18*ctx.power(r,6)*ctx.power(z,3))+(-2280*tau*ctx.power(z,3))+(994*ctx.power(r,2)*tau*ctx.power(z,3))+(240*ctx.power(r,4)*tau*ctx.power(z,3))+(38*ctx.power(r,6)*tau*ctx.power(z,3))+(9632*ctx.power(tau,2)*ctx.power(z,3))+(-112*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,3))+(-448*ctx.power(r,4)*ctx.power(tau,2)*ctx.power(z,3))+(-32*ctx.power(r,6)*ctx.power(tau,2)*ctx.power(z,3))+(-22304*ctx.power(tau,3)*ctx.power(z,3))+(-3840*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,3))+(-960*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,3))+(-112*ctx.power(r,6)*ctx.power(tau,3)*ctx.power(z,3))+(31152*ctx.power(tau,4)*ctx.power(z,3))+(6668*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,3))+(832*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,3))+(-12*ctx.power(r,6)*ctx.power(tau,4)*ctx.power(z,3))+(-26832*ctx.power(tau,5)*ctx.power(z,3))+(-1868*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,3))+(672*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,3))+(108*ctx.power(r,6)*ctx.power(tau,5)*ctx.power(z,3))+(14944*ctx.power(tau,6)*ctx.power(z,3))+(-4512*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,3))+(-832*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,3))+(48*ctx.power(r,6)*ctx.power(tau,6)*ctx.power(z,3))+(-5856*ctx.power(tau,7)*ctx.power(z,3))+(4624*ctx.power(r,2)*ctx.power(tau,7)*ctx.power(z,3))+(64*ctx.power(r,4)*ctx.power(tau,7)*ctx.power(z,3))+(-32*ctx.power(r,6)*ctx.power(tau,7)*ctx.power(z,3))+(1432*ctx.power(tau,8)*ctx.power(z,3))+(-1842*ctx.power(r,2)*ctx.power(tau,8)*ctx.power(z,3))+(448*ctx.power(r,4)*ctx.power(tau,8)*ctx.power(z,3))+(-22*ctx.power(r,6)*ctx.power(tau,8)*ctx.power(z,3))+(-72*ctx.power(tau,9)*ctx.power(z,3))+(90*ctx.power(r,2)*ctx.power(tau,9)*ctx.power(z,3))+(-16*ctx.power(r,4)*ctx.power(tau,9)*ctx.power(z,3))+(-2*ctx.power(r,6)*ctx.power(tau,9)*ctx.power(z,3))+(-708*ctx.power(z,4))+(451*ctx.power(r,2)*ctx.power(z,4))+(10*ctx.power(r,4)*ctx.power(z,4))+(-9*ctx.power(r,6)*ctx.power(z,4))+(6612*tau*ctx.power(z,4))+(-991*ctx.power(r,2)*tau*ctx.power(z,4))+(-530*ctx.power(r,4)*tau*ctx.power(z,4))+(-19*ctx.power(r,6)*tau*ctx.power(z,4))+(-25320*ctx.power(tau,2)*ctx.power(z,4))+(-1888*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,4))+(344*ctx.power(r,4)*ctx.power(tau,2)*ctx.power(z,4))+(16*ctx.power(r,6)*ctx.power(tau,2)*ctx.power(z,4))+(55752*ctx.power(tau,3)*ctx.power(z,4))+(8536*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,4))+(1640*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,4))+(56*ctx.power(r,6)*ctx.power(tau,3)*ctx.power(z,4))+(-76032*ctx.power(tau,4)*ctx.power(z,4))+(-11378*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,4))+(-836*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,4))+(6*ctx.power(r,6)*ctx.power(tau,4)*ctx.power(z,4))+(65312*ctx.power(tau,5)*ctx.power(z,4))+(2994*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,4))+(-1356*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,4))+(-54*ctx.power(r,6)*ctx.power(tau,5)*ctx.power(z,4))+(-36984*ctx.power(tau,6)*ctx.power(z,4))+(8440*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,4))+(856*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,4))+(-24*ctx.power(r,6)*ctx.power(tau,6)*ctx.power(z,4))+(15192*ctx.power(tau,7)*ctx.power(z,4))+(-9968*ctx.power(r,2)*ctx.power(tau,7)*ctx.power(z,4))+(168*ctx.power(r,4)*ctx.power(tau,7)*ctx.power(z,4))+(16*ctx.power(r,6)*ctx.power(tau,7)*ctx.power(z,4))+(-4316*ctx.power(tau,8)*ctx.power(z,4))+(4375*ctx.power(r,2)*ctx.power(tau,8)*ctx.power(z,4))+(-374*ctx.power(r,4)*ctx.power(tau,8)*ctx.power(z,4))+(11*ctx.power(r,6)*ctx.power(tau,8)*ctx.power(z,4))+(492*ctx.power(tau,9)*ctx.power(z,4))+(-571*ctx.power(r,2)*ctx.power(tau,9)*ctx.power(z,4))+(78*ctx.power(r,4)*ctx.power(tau,9)*ctx.power(z,4))+(ctx.power(r,6)*ctx.power(tau,9)*ctx.power(z,4))+(1456*ctx.power(z,5))+(-420*ctx.power(r,2)*ctx.power(z,5))+(-12*ctx.power(r,4)*ctx.power(z,5))+(-11584*tau*ctx.power(z,5))+(-124*ctx.power(r,2)*tau*ctx.power(z,5))+(492*ctx.power(r,4)*tau*ctx.power(z,5))+(41808*ctx.power(tau,2)*ctx.power(z,5))+(5200*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,5))+(-144*ctx.power(r,4)*ctx.power(tau,2)*ctx.power(z,5))+(-89360*ctx.power(tau,3)*ctx.power(z,5))+(-12240*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,5))+(-1392*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,5))+(119856*ctx.power(tau,4)*ctx.power(z,5))+(12520*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,5))+(504*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,5))+(-102416*ctx.power(tau,5)*ctx.power(z,5))+(-2472*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,5))+(1224*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,5))+(58352*ctx.power(tau,6)*ctx.power(z,5))+(-10288*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,5))+(-528*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,5))+(-24752*ctx.power(tau,7)*ctx.power(z,5))+(13488*ctx.power(r,2)*ctx.power(tau,7)*ctx.power(z,5))+(-240*ctx.power(r,4)*ctx.power(tau,7)*ctx.power(z,5))+(7904*ctx.power(tau,8)*ctx.power(z,5))+(-7012*ctx.power(r,2)*ctx.power(tau,8)*ctx.power(z,5))+(180*ctx.power(r,4)*ctx.power(tau,8)*ctx.power(z,5))+(-1264*ctx.power(tau,9)*ctx.power(z,5))+(1348*ctx.power(r,2)*ctx.power(tau,9)*ctx.power(z,5))+(-84*ctx.power(r,4)*ctx.power(tau,9)*ctx.power(z,5))+(-1680*ctx.power(z,6))+(140*ctx.power(r,2)*ctx.power(z,6))+(4*ctx.power(r,4)*ctx.power(z,6))+(12224*tau*ctx.power(z,6))+(1236*ctx.power(r,2)*tau*ctx.power(z,6))+(-164*ctx.power(r,4)*tau*ctx.power(z,6))+(-42608*ctx.power(tau,2)*ctx.power(z,6))+(-6512*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,6))+(48*ctx.power(r,4)*ctx.power(tau,2)*ctx.power(z,6))+(89520*ctx.power(tau,3)*ctx.power(z,6))+(11248*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,6))+(464*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,6))+(-118800*ctx.power(tau,4)*ctx.power(z,6))+(-8952*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,6))+(-168*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,6))+(101040*ctx.power(tau,5)*ctx.power(z,6))+(824*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,6))+(-408*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,6))+(-57680*ctx.power(tau,6)*ctx.power(z,6))+(8208*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,6))+(176*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,6))+(24976*ctx.power(tau,7)*ctx.power(z,6))+(-11664*ctx.power(r,2)*ctx.power(tau,7)*ctx.power(z,6))+(80*ctx.power(r,4)*ctx.power(tau,7)*ctx.power(z,6))+(-8608*ctx.power(tau,8)*ctx.power(z,6))+(7116*ctx.power(r,2)*ctx.power(tau,8)*ctx.power(z,6))+(-60*ctx.power(r,4)*ctx.power(tau,8)*ctx.power(z,6))+(1616*ctx.power(tau,9)*ctx.power(z,6))+(-1644*ctx.power(r,2)*ctx.power(tau,9)*ctx.power(z,6))+(28*ctx.power(r,4)*ctx.power(tau,9)*ctx.power(z,6))+(1024*ctx.power(z,7))+(-7168*tau*ctx.power(z,7))+(-1024*ctx.power(r,2)*tau*ctx.power(z,7))+(24576*ctx.power(tau,2)*ctx.power(z,7))+(4096*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,7))+(-51200*ctx.power(tau,3)*ctx.power(z,7))+(-6144*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,7))+(67584*ctx.power(tau,4)*ctx.power(z,7))+(4096*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,7))+(-57344*ctx.power(tau,5)*ctx.power(z,7))+(32768*ctx.power(tau,6)*ctx.power(z,7))+(-4096*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,7))+(-14336*ctx.power(tau,7)*ctx.power(z,7))+(6144*ctx.power(r,2)*ctx.power(tau,7)*ctx.power(z,7))+(5120*ctx.power(tau,8)*ctx.power(z,7))+(-4096*ctx.power(r,2)*ctx.power(tau,8)*ctx.power(z,7))+(-1024*ctx.power(tau,9)*ctx.power(z,7))+(1024*ctx.power(r,2)*ctx.power(tau,9)*ctx.power(z,7))+(-256*ctx.power(z,8))+(1792*tau*ctx.power(z,8))+(256*ctx.power(r,2)*tau*ctx.power(z,8))+(-6144*ctx.power(tau,2)*ctx.power(z,8))+(-1024*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,8))+(12800*ctx.power(tau,3)*ctx.power(z,8))+(1536*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,8))+(-16896*ctx.power(tau,4)*ctx.power(z,8))+(-1024*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,8))+(14336*ctx.power(tau,5)*ctx.power(z,8))+(-8192*ctx.power(tau,6)*ctx.power(z,8))+(1024*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,8))+(3584*ctx.power(tau,7)*ctx.power(z,8))+(-1536*ctx.power(r,2)*ctx.power(tau,7)*ctx.power(z,8))+(-1280*ctx.power(tau,8)*ctx.power(z,8))+(1024*ctx.power(r,2)*ctx.power(tau,8)*ctx.power(z,8))+(256*ctx.power(tau,9)*ctx.power(z,8))+(-256*ctx.power(r,2)*ctx.power(tau,9)*ctx.power(z,8))))',
                                                  '((ctx.mpf(8)/3)*ctx.power((-1+r),-1)*ctx.power((1+r),-1)*ctx.power((1+tau),-1)*(-1+ctx.power(r,2)+(3*tau)+(ctx.power(r,2)*tau)))',
                                                  '((ctx.mpf(2)/3)*ctx.power((-1+r),-1)*ctx.power((1+r),-1)*ctx.power((1+tau),-1)*(1+r+(-1*tau)+(r*tau))*ctx.power(((2*tau)+z+(r*z)+(-3*tau*z)+(r*tau*z)),-1)*ctx.power((-1+(-1*r)+tau+(-1*r*tau)+z+(r*z)+(-3*tau*z)+(r*tau*z)),-1)*((-15*tau)+(-15*r*tau)+(17*ctx.power(tau,2))+(-15*r*ctx.power(tau,2))+(-8*z)+(-16*r*z)+(-8*ctx.power(r,2)*z)+(48*tau*z)+(32*r*tau*z)+(-16*ctx.power(r,2)*tau*z)+(-72*ctx.power(tau,2)*z)+(48*r*ctx.power(tau,2)*z)+(-8*ctx.power(r,2)*ctx.power(tau,2)*z)+(8*ctx.power(z,2))+(16*r*ctx.power(z,2))+(8*ctx.power(r,2)*ctx.power(z,2))+(-48*tau*ctx.power(z,2))+(-32*r*tau*ctx.power(z,2))+(16*ctx.power(r,2)*tau*ctx.power(z,2))+(72*ctx.power(tau,2)*ctx.power(z,2))+(-48*r*ctx.power(tau,2)*ctx.power(z,2))+(8*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,2))))',
                                                  '((ctx.mpf(-2)/3)*ctx.power((-1+r),-1)*ctx.power((1+r),-1)*ctx.power((1+tau),-1)*(-1+r+tau+(r*tau))*ctx.power(((-2*tau)+(-1*z)+(r*z)+(3*tau*z)+(r*tau*z)),-1)*ctx.power((1+(-1*r)+(-1*tau)+(-1*r*tau)+(-1*z)+(r*z)+(3*tau*z)+(r*tau*z)),-1)*((-15*tau)+(15*r*tau)+(17*ctx.power(tau,2))+(15*r*ctx.power(tau,2))+(-8*z)+(16*r*z)+(-8*ctx.power(r,2)*z)+(48*tau*z)+(-32*r*tau*z)+(-16*ctx.power(r,2)*tau*z)+(-72*ctx.power(tau,2)*z)+(-48*r*ctx.power(tau,2)*z)+(-8*ctx.power(r,2)*ctx.power(tau,2)*z)+(8*ctx.power(z,2))+(-16*r*ctx.power(z,2))+(8*ctx.power(r,2)*ctx.power(z,2))+(-48*tau*ctx.power(z,2))+(32*r*tau*ctx.power(z,2))+(16*ctx.power(r,2)*tau*ctx.power(z,2))+(72*ctx.power(tau,2)*ctx.power(z,2))+(48*r*ctx.power(tau,2)*ctx.power(z,2))+(8*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,2))))',
                                                  '((ctx.mpf(-2)/3)*ctx.power((-1+r),-1)*ctx.power((1+r),-1)*ctx.power((1+tau),-2)*ctx.power((1+(-1*z)+(tau*z)),-2)*(-15+(11*ctx.power(r,2))+(34*tau)+(-22*ctx.power(r,2)*tau)+(-17*ctx.power(tau,2))+(5*ctx.power(r,2)*ctx.power(tau,2))+(-2*ctx.power(tau,3))+(2*ctx.power(r,2)*ctx.power(tau,3))+(38*z)+(-22*ctx.power(r,2)*z)+(-196*tau*z)+(138*ctx.power(r,2)*tau*z)+(188*ctx.power(tau,2)*z)+(-94*ctx.power(r,2)*ctx.power(tau,2)*z)+(-28*ctx.power(tau,3)*z)+(-2*ctx.power(tau,4)*z)+(2*ctx.power(r,2)*ctx.power(tau,4)*z)+(-31*ctx.power(z,2))+(11*ctx.power(r,2)*ctx.power(z,2))+(319*tau*ctx.power(z,2))+(-185*ctx.power(r,2)*tau*ctx.power(z,2))+(-600*ctx.power(tau,2)*ctx.power(z,2))+(350*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,2))+(257*ctx.power(tau,3)*ctx.power(z,2))+(-109*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,2))+(-9*ctx.power(tau,4)*ctx.power(z,2))+(-7*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,2))+(8*ctx.power(z,3))+(-197*tau*ctx.power(z,3))+(69*ctx.power(r,2)*tau*ctx.power(z,3))+(693*ctx.power(tau,2)*ctx.power(z,3))+(-299*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,3))+(-603*ctx.power(tau,3)*ctx.power(z,3))+(323*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,3))+(99*ctx.power(tau,4)*ctx.power(z,3))+(-29*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,3))+(40*tau*ctx.power(z,4))+(-296*ctx.power(tau,2)*ctx.power(z,4))+(56*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,4))+(504*ctx.power(tau,3)*ctx.power(z,4))+(-144*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,4))+(-184*ctx.power(tau,4)*ctx.power(z,4))+(88*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,4))+(32*ctx.power(tau,2)*ctx.power(z,5))+(-128*ctx.power(tau,3)*ctx.power(z,5))+(96*ctx.power(tau,4)*ctx.power(z,5))))',
                                                  '((ctx.mpf(-2)/3)*ctx.power((-1+r),-1)*ctx.power((1+r),-1)*ctx.power((1+tau),-2)*ctx.power(((-1*tau)+(-1*z)+(tau*z)),-2)*((18*ctx.power(r,2)*ctx.power(tau,2))+(72*ctx.power(r,2)*ctx.power(tau,3))+(54*ctx.power(r,2)*ctx.power(tau,4))+(-11*tau*z)+(25*ctx.power(r,2)*tau*z)+(-43*ctx.power(tau,2)*z)+(67*ctx.power(r,2)*ctx.power(tau,2)*z)+(-53*ctx.power(tau,3)*z)+(-175*ctx.power(r,2)*ctx.power(tau,3)*z)+(-21*ctx.power(tau,4)*z)+(-253*ctx.power(r,2)*ctx.power(tau,4)*z)+(-7*ctx.power(z,2))+(11*ctx.power(r,2)*ctx.power(z,2))+(-32*tau*ctx.power(z,2))+(22*ctx.power(r,2)*tau*ctx.power(z,2))+(23*ctx.power(tau,2)*ctx.power(z,2))+(-211*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,2))+(192*ctx.power(tau,3)*ctx.power(z,2))+(-4*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,2))+(144*ctx.power(tau,4)*ctx.power(z,2))+(434*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,2))+(-8*ctx.power(z,3))+(37*tau*ctx.power(z,3))+(-69*ctx.power(r,2)*tau*ctx.power(z,3))+(171*ctx.power(tau,2)*ctx.power(z,3))+(75*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,3))+(-133*ctx.power(tau,3)*ctx.power(z,3))+(253*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,3))+(-323*ctx.power(tau,4)*ctx.power(z,3))+(-323*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,3))+(40*tau*ctx.power(z,4))+(-136*ctx.power(tau,2)*ctx.power(z,4))+(56*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,4))+(-136*ctx.power(tau,3)*ctx.power(z,4))+(-144*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,4))+(296*ctx.power(tau,4)*ctx.power(z,4))+(88*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,4))+(-32*ctx.power(tau,2)*ctx.power(z,5))+(128*ctx.power(tau,3)*ctx.power(z,5))+(-96*ctx.power(tau,4)*ctx.power(z,5))))',
                                                  '((ctx.mpf(1)/3)*ctx.power((-1+r),-1)*ctx.power((1+r),-1)*ctx.power((1+tau),-2)*ctx.power((1+r+tau+(r*tau)+(-2*tau*z)),-1)*ctx.power((-1+r+tau+(r*tau)+(2*z)+(-2*tau*z)),-2)*ctx.power(((2*tau)+z+(r*z)+(-3*tau*z)+(r*tau*z)),-1)*((36*ctx.power(r,2)*tau)+(-72*ctx.power(r,4)*tau)+(36*ctx.power(r,6)*tau)+(72*r*ctx.power(tau,2))+(36*ctx.power(r,2)*ctx.power(tau,2))+(-288*ctx.power(r,3)*ctx.power(tau,2))+(-216*ctx.power(r,4)*ctx.power(tau,2))+(216*ctx.power(r,5)*ctx.power(tau,2))+(180*ctx.power(r,6)*ctx.power(tau,2))+(-360*ctx.power(r,2)*ctx.power(tau,3))+(-576*ctx.power(r,3)*ctx.power(tau,3))+(288*ctx.power(r,4)*ctx.power(tau,3))+(864*ctx.power(r,5)*ctx.power(tau,3))+(360*ctx.power(r,6)*ctx.power(tau,3))+(-144*r*ctx.power(tau,4))+(-360*ctx.power(r,2)*ctx.power(tau,4))+(288*ctx.power(r,3)*ctx.power(tau,4))+(1440*ctx.power(r,4)*ctx.power(tau,4))+(1296*ctx.power(r,5)*ctx.power(tau,4))+(360*ctx.power(r,6)*ctx.power(tau,4))+(324*ctx.power(r,2)*ctx.power(tau,5))+(1152*ctx.power(r,3)*ctx.power(tau,5))+(1512*ctx.power(r,4)*ctx.power(tau,5))+(864*ctx.power(r,5)*ctx.power(tau,5))+(180*ctx.power(r,6)*ctx.power(tau,5))+(72*r*ctx.power(tau,6))+(324*ctx.power(r,2)*ctx.power(tau,6))+(576*ctx.power(r,3)*ctx.power(tau,6))+(504*ctx.power(r,4)*ctx.power(tau,6))+(216*ctx.power(r,5)*ctx.power(tau,6))+(36*ctx.power(r,6)*ctx.power(tau,6))+(-1*z)+(-1*r*z)+(20*ctx.power(r,2)*z)+(20*ctx.power(r,3)*z)+(-37*ctx.power(r,4)*z)+(-37*ctx.power(r,5)*z)+(18*ctx.power(r,6)*z)+(18*ctx.power(r,7)*z)+(6*tau*z)+(100*r*tau*z)+(-64*ctx.power(r,2)*tau*z)+(-288*ctx.power(r,3)*tau*z)+(-86*ctx.power(r,4)*tau*z)+(80*ctx.power(r,5)*tau*z)+(144*ctx.power(r,6)*tau*z)+(108*ctx.power(r,7)*tau*z)+(73*ctx.power(tau,2)*z)+(-305*r*ctx.power(tau,2)*z)+(-696*ctx.power(r,2)*ctx.power(tau,2)*z)+(384*ctx.power(r,3)*ctx.power(tau,2)*z)+(685*ctx.power(r,4)*ctx.power(tau,2)*z)+(163*ctx.power(r,5)*ctx.power(tau,2)*z)+(450*ctx.power(r,6)*ctx.power(tau,2)*z)+(270*ctx.power(r,7)*ctx.power(tau,2)*z)+(116*ctx.power(tau,3)*z)+(-280*r*ctx.power(tau,3)*z)+(1376*ctx.power(r,2)*ctx.power(tau,3)*z)+(2568*ctx.power(r,3)*ctx.power(tau,3)*z)+(-452*ctx.power(r,4)*ctx.power(tau,3)*z)+(-888*ctx.power(r,5)*ctx.power(tau,3)*z)+(720*ctx.power(r,6)*ctx.power(tau,3)*z)+(360*ctx.power(r,7)*ctx.power(tau,3)*z)+(-15*ctx.power(tau,4)*z)+(853*r*ctx.power(tau,4)*z)+(2180*ctx.power(r,2)*ctx.power(tau,4)*z)+(-1812*ctx.power(r,3)*ctx.power(tau,4)*z)+(-5771*ctx.power(r,4)*ctx.power(tau,4)*z)+(-2287*ctx.power(r,5)*ctx.power(tau,4)*z)+(630*ctx.power(r,6)*ctx.power(tau,4)*z)+(270*ctx.power(r,7)*ctx.power(tau,4)*z)+(-122*ctx.power(tau,5)*z)+(-332*r*ctx.power(tau,5)*z)+(-3264*ctx.power(r,2)*ctx.power(tau,5)*z)+(-8232*ctx.power(r,3)*ctx.power(tau,5)*z)+(-7238*ctx.power(r,4)*ctx.power(tau,5)*z)+(-1880*ctx.power(r,5)*ctx.power(tau,5)*z)+(288*ctx.power(r,6)*ctx.power(tau,5)*z)+(108*ctx.power(r,7)*ctx.power(tau,5)*z)+(-57*ctx.power(tau,6)*z)+(-1059*r*ctx.power(tau,6)*z)+(-3456*ctx.power(r,2)*ctx.power(tau,6)*z)+(-4544*ctx.power(r,3)*ctx.power(tau,6)*z)+(-2653*ctx.power(r,4)*ctx.power(tau,6)*z)+(-527*ctx.power(r,5)*ctx.power(tau,6)*z)+(54*ctx.power(r,6)*ctx.power(tau,6)*z)+(18*ctx.power(r,7)*ctx.power(tau,6)*z)+(6*ctx.power(z,2))+(41*r*ctx.power(z,2))+(-3*ctx.power(r,2)*ctx.power(z,2))+(-134*ctx.power(r,3)*ctx.power(z,2))+(-64*ctx.power(r,4)*ctx.power(z,2))+(93*ctx.power(r,5)*ctx.power(z,2))+(61*ctx.power(r,6)*ctx.power(z,2))+(64*tau*ctx.power(z,2))+(-198*r*tau*ctx.power(z,2))+(-302*ctx.power(r,2)*tau*ctx.power(z,2))+(288*ctx.power(r,3)*tau*ctx.power(z,2))+(448*ctx.power(r,4)*tau*ctx.power(z,2))+(198*ctx.power(r,5)*tau*ctx.power(z,2))+(78*ctx.power(r,6)*tau*ctx.power(z,2))+(-194*ctx.power(tau,2)*ctx.power(z,2))+(283*r*ctx.power(tau,2)*ctx.power(z,2))+(1927*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,2))+(554*ctx.power(r,3)*ctx.power(tau,2)*ctx.power(z,2))+(-920*ctx.power(r,4)*ctx.power(tau,2)*ctx.power(z,2))+(-549*ctx.power(r,5)*ctx.power(tau,2)*ctx.power(z,2))+(-525*ctx.power(r,6)*ctx.power(tau,2)*ctx.power(z,2))+(-1152*ctx.power(tau,3)*ctx.power(z,2))+(748*r*ctx.power(tau,3)*ctx.power(z,2))+(-2212*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,2))+(-6128*ctx.power(r,3)*ctx.power(tau,3)*ctx.power(z,2))+(-2384*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,2))+(-2316*ctx.power(r,5)*ctx.power(tau,3)*ctx.power(z,2))+(-1660*ctx.power(r,6)*ctx.power(tau,3)*ctx.power(z,2))+(-654*ctx.power(tau,4)*ctx.power(z,2))+(-3121*r*ctx.power(tau,4)*ctx.power(z,2))+(-7781*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,2))+(750*ctx.power(r,3)*ctx.power(tau,4)*ctx.power(z,2))+(3808*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,2))+(-3069*ctx.power(r,5)*ctx.power(tau,4)*ctx.power(z,2))+(-1965*ctx.power(r,6)*ctx.power(tau,4)*ctx.power(z,2))+(1088*ctx.power(tau,5)*ctx.power(z,2))+(1946*r*ctx.power(tau,5)*ctx.power(z,2))+(11218*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,2))+(19856*ctx.power(r,3)*ctx.power(tau,5)*ctx.power(z,2))+(8464*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,2))+(-1818*ctx.power(r,5)*ctx.power(tau,5)*ctx.power(z,2))+(-1074*ctx.power(r,6)*ctx.power(tau,5)*ctx.power(z,2))+(842*ctx.power(tau,6)*ctx.power(z,2))+(6445*r*ctx.power(tau,6)*ctx.power(z,2))+(14561*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,2))+(12846*ctx.power(r,3)*ctx.power(tau,6)*ctx.power(z,2))+(3704*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,2))+(-411*ctx.power(r,5)*ctx.power(tau,6)*ctx.power(z,2))+(-227*ctx.power(r,6)*ctx.power(tau,6)*ctx.power(z,2))+(16*ctx.power(z,3))+(-10*r*ctx.power(z,3))+(-68*ctx.power(r,2)*ctx.power(z,3))+(16*ctx.power(r,3)*ctx.power(z,3))+(116*ctx.power(r,4)*ctx.power(z,3))+(58*ctx.power(r,5)*ctx.power(z,3))+(-192*tau*ctx.power(z,3))+(-118*r*tau*ctx.power(z,3))+(460*ctx.power(r,2)*tau*ctx.power(z,3))+(168*ctx.power(r,3)*tau*ctx.power(z,3))+(-556*ctx.power(r,4)*tau*ctx.power(z,3))+(-338*ctx.power(r,5)*tau*ctx.power(z,3))+(-532*ctx.power(tau,2)*ctx.power(z,3))+(-644*r*ctx.power(tau,2)*ctx.power(z,3))+(-2444*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,3))+(-2596*ctx.power(r,3)*ctx.power(tau,2)*ctx.power(z,3))+(-1024*ctx.power(r,4)*ctx.power(tau,2)*ctx.power(z,3))+(-760*ctx.power(r,5)*ctx.power(tau,2)*ctx.power(z,3))+(3024*ctx.power(tau,3)*ctx.power(z,3))+(-724*r*ctx.power(tau,3)*ctx.power(z,3))+(696*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,3))+(6488*ctx.power(r,3)*ctx.power(tau,3)*ctx.power(z,3))+(2200*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,3))+(1500*ctx.power(r,5)*ctx.power(tau,3)*ctx.power(z,3))+(5032*ctx.power(tau,4)*ctx.power(z,3))+(9030*r*ctx.power(tau,4)*ctx.power(z,3))+(18596*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,3))+(7392*ctx.power(r,3)*ctx.power(tau,4)*ctx.power(z,3))+(5444*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,3))+(4810*ctx.power(r,5)*ctx.power(tau,4)*ctx.power(z,3))+(-2832*ctx.power(tau,5)*ctx.power(z,3))+(-1718*r*ctx.power(tau,5)*ctx.power(z,3))+(-14820*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,3))+(-15808*ctx.power(r,3)*ctx.power(tau,5)*ctx.power(z,3))+(3668*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,3))+(4118*ctx.power(r,5)*ctx.power(tau,5)*ctx.power(z,3))+(-4516*ctx.power(tau,6)*ctx.power(z,3))+(-20152*r*ctx.power(tau,6)*ctx.power(z,3))+(-29748*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,3))+(-13964*ctx.power(r,3)*ctx.power(tau,6)*ctx.power(z,3))+(776*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,3))+(1172*ctx.power(r,5)*ctx.power(tau,6)*ctx.power(z,3))+(-32*ctx.power(z,4))+(-96*r*ctx.power(z,4))+(-96*ctx.power(r,2)*ctx.power(z,4))+(-32*ctx.power(r,3)*ctx.power(z,4))+(-32*tau*ctx.power(z,4))+(-28*r*tau*ctx.power(z,4))+(-252*ctx.power(r,2)*tau*ctx.power(z,4))+(-548*ctx.power(r,3)*tau*ctx.power(z,4))+(-292*ctx.power(r,4)*tau*ctx.power(z,4))+(1840*ctx.power(tau,2)*ctx.power(z,4))+(2324*r*ctx.power(tau,2)*ctx.power(z,4))+(2084*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,4))+(2732*ctx.power(r,3)*ctx.power(tau,2)*ctx.power(z,4))+(1132*ctx.power(r,4)*ctx.power(tau,2)*ctx.power(z,4))+(-1280*ctx.power(tau,3)*ctx.power(z,4))+(3064*r*ctx.power(tau,3)*ctx.power(z,4))+(5624*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,4))+(920*ctx.power(r,3)*ctx.power(tau,3)*ctx.power(z,4))+(1976*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,4))+(-12992*ctx.power(tau,4)*ctx.power(z,4))+(-14216*r*ctx.power(tau,4)*ctx.power(z,4))+(-21864*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,4))+(-7112*ctx.power(r,3)*ctx.power(tau,4)*ctx.power(z,4))+(-3784*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,4))+(288*ctx.power(tau,5)*ctx.power(z,4))+(-8668*r*ctx.power(tau,5)*ctx.power(z,4))+(2564*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,4))+(-3508*ctx.power(r,3)*ctx.power(tau,5)*ctx.power(z,4))+(-7508*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,4))+(12208*ctx.power(tau,6)*ctx.power(z,4))+(34004*r*ctx.power(tau,6)*ctx.power(z,4))+(27812*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,4))+(1276*ctx.power(r,3)*ctx.power(tau,6)*ctx.power(z,4))+(-3172*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,4))+(256*tau*ctx.power(z,5))+(640*r*tau*ctx.power(z,5))+(512*ctx.power(r,2)*tau*ctx.power(z,5))+(128*ctx.power(r,3)*tau*ctx.power(z,5))+(-912*ctx.power(tau,2)*ctx.power(z,5))+(-1296*r*ctx.power(tau,2)*ctx.power(z,5))+(16*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,5))+(400*ctx.power(r,3)*ctx.power(tau,2)*ctx.power(z,5))+(-4160*ctx.power(tau,3)*ctx.power(z,5))+(-6976*r*ctx.power(tau,3)*ctx.power(z,5))+(-7456*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,5))+(-2848*ctx.power(r,3)*ctx.power(tau,3)*ctx.power(z,5))+(12896*ctx.power(tau,4)*ctx.power(z,5))+(7008*r*ctx.power(tau,4)*ctx.power(z,5))+(6208*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,5))+(-1600*ctx.power(r,3)*ctx.power(tau,4)*ctx.power(z,5))+(10048*ctx.power(tau,5)*ctx.power(z,5))+(20160*r*ctx.power(tau,5)*ctx.power(z,5))+(6944*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,5))+(6304*ctx.power(r,3)*ctx.power(tau,5)*ctx.power(z,5))+(-18128*ctx.power(tau,6)*ctx.power(z,5))+(-28752*r*ctx.power(tau,6)*ctx.power(z,5))+(-6224*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,5))+(4784*ctx.power(r,3)*ctx.power(tau,6)*ctx.power(z,5))+(-640*ctx.power(tau,2)*ctx.power(z,6))+(-1152*r*ctx.power(tau,2)*ctx.power(z,6))+(-512*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,6))+(3584*ctx.power(tau,3)*ctx.power(z,6))+(3712*r*ctx.power(tau,3)*ctx.power(z,6))+(640*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,6))+(-1280*ctx.power(tau,4)*ctx.power(z,6))+(3200*r*ctx.power(tau,4)*ctx.power(z,6))+(3456*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,6))+(-15872*ctx.power(tau,5)*ctx.power(z,6))+(-11904*r*ctx.power(tau,5)*ctx.power(z,6))+(-1664*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,6))+(14208*ctx.power(tau,6)*ctx.power(z,6))+(8192*r*ctx.power(tau,6)*ctx.power(z,6))+(-3968*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,6))+(512*ctx.power(tau,3)*ctx.power(z,7))+(512*r*ctx.power(tau,3)*ctx.power(z,7))+(-3584*ctx.power(tau,4)*ctx.power(z,7))+(-1536*r*ctx.power(tau,4)*ctx.power(z,7))+(7680*ctx.power(tau,5)*ctx.power(z,7))+(-512*r*ctx.power(tau,5)*ctx.power(z,7))+(-4608*ctx.power(tau,6)*ctx.power(z,7))+(1536*r*ctx.power(tau,6)*ctx.power(z,7))))',
                                                  '((ctx.mpf(-1)/3)*ctx.power((-1+r),-1)*ctx.power((1+r),-1)*ctx.power((1+tau),-2)*ctx.power((-1+r+tau+(r*tau)+(-2*tau*z)),-1)*ctx.power((-1+r+tau+(r*tau)+(2*z)+(-2*tau*z)),-2)*ctx.power((1+(-1*r)+(-1*tau)+(-1*r*tau)+(-1*z)+(r*z)+(3*tau*z)+(r*tau*z)),-1)*(-11+(66*r)+(-147*ctx.power(r,2))+(130*ctx.power(r,3))+(15*ctx.power(r,4))+(-114*ctx.power(r,5))+(79*ctx.power(r,6))+(-18*ctx.power(r,7))+(102*tau)+(-396*r*tau)+(390*ctx.power(r,2)*tau)+(252*ctx.power(r,3)*tau)+(-558*ctx.power(r,4)*tau)+(60*ctx.power(r,5)*tau)+(258*ctx.power(r,6)*tau)+(-108*ctx.power(r,7)*tau)+(-365*ctx.power(tau,2))+(718*r*ctx.power(tau,2))+(411*ctx.power(r,2)*ctx.power(tau,2))+(-1186*ctx.power(r,3)*ctx.power(tau,2))+(-343*ctx.power(r,4)*ctx.power(tau,2))+(930*ctx.power(r,5)*ctx.power(tau,2))+(105*ctx.power(r,6)*ctx.power(tau,2))+(-270*ctx.power(r,7)*ctx.power(tau,2))+(644*ctx.power(tau,3))+(-56*r*ctx.power(tau,3))+(-1692*ctx.power(r,2)*ctx.power(tau,3))+(-424*ctx.power(r,3)*ctx.power(tau,3))+(1628*ctx.power(r,4)*ctx.power(tau,3))+(840*ctx.power(r,5)*ctx.power(tau,3))+(-580*ctx.power(r,6)*ctx.power(tau,3))+(-360*ctx.power(r,7)*ctx.power(tau,3))+(-597*ctx.power(tau,4))+(-1074*r*ctx.power(tau,4))+(435*ctx.power(r,2)*ctx.power(tau,4))+(2094*ctx.power(r,3)*ctx.power(tau,4))+(1137*ctx.power(r,4)*ctx.power(tau,4))+(-750*ctx.power(r,5)*ctx.power(tau,4))+(-975*ctx.power(r,6)*ctx.power(tau,4))+(-270*ctx.power(r,7)*ctx.power(tau,4))+(278*ctx.power(tau,5))+(1028*r*ctx.power(tau,5))+(1302*ctx.power(r,2)*ctx.power(tau,5))+(236*ctx.power(r,3)*ctx.power(tau,5))+(-1102*ctx.power(r,4)*ctx.power(tau,5))+(-1284*ctx.power(r,5)*ctx.power(tau,5))+(-606*ctx.power(r,6)*ctx.power(tau,5))+(-108*ctx.power(r,7)*ctx.power(tau,5))+(-51*ctx.power(tau,6))+(-286*r*ctx.power(tau,6))+(-699*ctx.power(r,2)*ctx.power(tau,6))+(-974*ctx.power(r,3)*ctx.power(tau,6))+(-841*ctx.power(r,4)*ctx.power(tau,6))+(-450*ctx.power(r,5)*ctx.power(tau,6))+(-137*ctx.power(r,6)*ctx.power(tau,6))+(-18*ctx.power(r,7)*ctx.power(tau,6))+(69*z)+(-333*r*z)+(574*ctx.power(r,2)*z)+(-328*ctx.power(r,3)*z)+(-183*ctx.power(r,4)*z)+(323*ctx.power(r,5)*z)+(-140*ctx.power(r,6)*z)+(18*ctx.power(r,7)*z)+(-710*tau*z)+(2438*r*tau*z)+(-2264*ctx.power(r,2)*tau*z)+(-760*ctx.power(r,3)*tau*z)+(2026*ctx.power(r,4)*tau*z)+(-538*ctx.power(r,5)*tau*z)+(-300*ctx.power(r,6)*tau*z)+(108*ctx.power(r,7)*tau*z)+(2951*ctx.power(tau,2)*z)+(-5767*r*ctx.power(tau,2)*z)+(-1170*ctx.power(r,2)*ctx.power(tau,2)*z)+(6632*ctx.power(r,3)*ctx.power(tau,2)*z)+(-301*ctx.power(r,4)*ctx.power(tau,2)*z)+(-3215*ctx.power(r,5)*ctx.power(tau,2)*z)+(600*ctx.power(r,6)*ctx.power(tau,2)*z)+(270*ctx.power(r,7)*ctx.power(tau,2)*z)+(-6052*ctx.power(tau,3)*z)+(2276*r*ctx.power(tau,3)*z)+(11904*ctx.power(r,2)*ctx.power(tau,3)*z)+(-784*ctx.power(r,3)*ctx.power(tau,3)*z)+(-9284*ctx.power(r,4)*ctx.power(tau,3)*z)+(-1020*ctx.power(r,5)*ctx.power(tau,3)*z)+(2600*ctx.power(r,6)*ctx.power(tau,3)*z)+(360*ctx.power(r,7)*ctx.power(tau,3)*z)+(6483*ctx.power(tau,4)*z)+(8325*r*ctx.power(tau,4)*z)+(-6726*ctx.power(r,2)*ctx.power(tau,4)*z)+(-14584*ctx.power(r,3)*ctx.power(tau,4)*z)+(-3041*ctx.power(r,4)*ctx.power(tau,4)*z)+(6005*ctx.power(r,5)*ctx.power(tau,4)*z)+(3300*ctx.power(r,6)*ctx.power(tau,4)*z)+(270*ctx.power(r,7)*ctx.power(tau,4)*z)+(-3478*ctx.power(tau,5)*z)+(-10474*r*ctx.power(tau,5)*z)+(-9704*ctx.power(r,2)*ctx.power(tau,5)*z)+(1544*ctx.power(r,3)*ctx.power(tau,5)*z)+(9338*ctx.power(r,4)*ctx.power(tau,5)*z)+(6838*ctx.power(r,5)*ctx.power(tau,5)*z)+(1860*ctx.power(r,6)*ctx.power(tau,5)*z)+(108*ctx.power(r,7)*ctx.power(tau,5)*z)+(737*ctx.power(tau,6)*z)+(3535*r*ctx.power(tau,6)*z)+(7258*ctx.power(r,2)*ctx.power(tau,6)*z)+(8280*ctx.power(r,3)*ctx.power(tau,6)*z)+(5605*ctx.power(r,4)*ctx.power(tau,6)*z)+(2167*ctx.power(r,5)*ctx.power(tau,6)*z)+(400*ctx.power(r,6)*ctx.power(tau,6)*z)+(18*ctx.power(r,7)*ctx.power(tau,6)*z)+(-138*ctx.power(z,2))+(565*r*ctx.power(z,2))+(-783*ctx.power(r,2)*ctx.power(z,2))+(278*ctx.power(r,3)*ctx.power(z,2))+(284*ctx.power(r,4)*ctx.power(z,2))+(-267*ctx.power(r,5)*ctx.power(z,2))+(61*ctx.power(r,6)*ctx.power(z,2))+(1856*tau*ctx.power(z,2))+(-5680*r*tau*ctx.power(z,2))+(4686*ctx.power(r,2)*tau*ctx.power(z,2))+(1216*ctx.power(r,3)*tau*ctx.power(z,2))+(-2972*ctx.power(r,4)*tau*ctx.power(z,2))+(816*ctx.power(r,5)*tau*ctx.power(z,2))+(78*ctx.power(r,6)*tau*ctx.power(z,2))+(-9470*ctx.power(tau,2)*ctx.power(z,2))+(17945*r*ctx.power(tau,2)*ctx.power(z,2))+(-421*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,2))+(-13158*ctx.power(r,3)*ctx.power(tau,2)*ctx.power(z,2))+(2800*ctx.power(r,4)*ctx.power(tau,2)*ctx.power(z,2))+(2829*ctx.power(r,5)*ctx.power(tau,2)*ctx.power(z,2))+(-525*ctx.power(r,6)*ctx.power(tau,2)*ctx.power(z,2))+(23152*ctx.power(tau,3)*ctx.power(z,2))+(-13632*r*ctx.power(tau,3)*ctx.power(z,2))+(-31340*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,2))+(9624*ctx.power(r,3)*ctx.power(tau,3)*ctx.power(z,2))+(16072*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,2))+(-2184*ctx.power(r,5)*ctx.power(tau,3)*ctx.power(z,2))+(-1660*ctx.power(r,6)*ctx.power(tau,3)*ctx.power(z,2))+(-29014*ctx.power(tau,4)*ctx.power(z,2))+(-24497*r*ctx.power(tau,4)*ctx.power(z,2))+(30743*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,2))+(35746*ctx.power(r,3)*ctx.power(tau,4)*ctx.power(z,2))+(-2564*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,2))+(-11361*ctx.power(r,5)*ctx.power(tau,4)*ctx.power(z,2))+(-1965*ctx.power(r,6)*ctx.power(tau,4)*ctx.power(z,2))+(18000*ctx.power(tau,5)*ctx.power(z,2))+(42928*r*ctx.power(tau,5)*ctx.power(z,2))+(26622*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,2))+(-14424*ctx.power(r,3)*ctx.power(tau,5)*ctx.power(z,2))+(-25580*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,2))+(-10536*ctx.power(r,5)*ctx.power(tau,5)*ctx.power(z,2))+(-1074*ctx.power(r,6)*ctx.power(tau,5)*ctx.power(z,2))+(-4386*ctx.power(tau,6)*ctx.power(z,2))+(-17629*r*ctx.power(tau,6)*ctx.power(z,2))+(-29571*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,2))+(-26450*ctx.power(r,3)*ctx.power(tau,6)*ctx.power(z,2))+(-13000*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,2))+(-3105*ctx.power(r,5)*ctx.power(tau,6)*ctx.power(z,2))+(-227*ctx.power(r,6)*ctx.power(tau,6)*ctx.power(z,2))+(112*ctx.power(z,3))+(-394*r*ctx.power(z,3))+(452*ctx.power(r,2)*ctx.power(z,3))+(-112*ctx.power(r,3)*ctx.power(z,3))+(-116*ctx.power(r,4)*ctx.power(z,3))+(58*ctx.power(r,5)*ctx.power(z,3))+(-2240*tau*ctx.power(z,3))+(6170*r*tau*ctx.power(z,3))+(-4572*ctx.power(r,2)*tau*ctx.power(z,3))+(-744*ctx.power(r,3)*tau*ctx.power(z,3))+(1724*ctx.power(r,4)*tau*ctx.power(z,3))+(-338*ctx.power(r,5)*tau*ctx.power(z,3))+(15092*ctx.power(tau,2)*ctx.power(z,3))+(-27348*r*ctx.power(tau,2)*ctx.power(z,3))+(4188*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,3))+(12332*ctx.power(r,3)*ctx.power(tau,2)*ctx.power(z,3))+(-3504*ctx.power(r,4)*ctx.power(tau,2)*ctx.power(z,3))+(-760*ctx.power(r,5)*ctx.power(tau,2)*ctx.power(z,3))+(-45904*ctx.power(tau,3)*ctx.power(z,3))+(33932*r*ctx.power(tau,3)*ctx.power(z,3))+(38568*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,3))+(-18312*ctx.power(r,3)*ctx.power(tau,3)*ctx.power(z,3))+(-10104*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,3))+(1500*ctx.power(r,5)*ctx.power(tau,3)*ctx.power(z,3))+(69016*ctx.power(tau,4)*ctx.power(z,3))+(32486*r*ctx.power(tau,4)*ctx.power(z,3))+(-62340*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,3))+(-37056*ctx.power(r,3)*ctx.power(tau,4)*ctx.power(z,3))+(9692*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,3))+(4810*ctx.power(r,5)*ctx.power(tau,4)*ctx.power(z,3))+(-50160*ctx.power(tau,5)*ctx.power(z,3))+(-90790*r*ctx.power(tau,5)*ctx.power(z,3))+(-31596*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,3))+(33200*ctx.power(r,3)*ctx.power(tau,5)*ctx.power(z,3))+(26364*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,3))+(4118*ctx.power(r,5)*ctx.power(tau,5)*ctx.power(z,3))+(14084*ctx.power(tau,6)*ctx.power(z,3))+(45944*r*ctx.power(tau,6)*ctx.power(z,3))+(60100*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,3))+(38980*ctx.power(r,3)*ctx.power(tau,6)*ctx.power(z,3))+(11912*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,3))+(1172*ctx.power(r,5)*ctx.power(tau,6)*ctx.power(z,3))+(-32*ctx.power(z,4))+(96*r*ctx.power(z,4))+(-96*ctx.power(r,2)*ctx.power(z,4))+(32*ctx.power(r,3)*ctx.power(z,4))+(1248*tau*ctx.power(z,4))+(-3172*r*tau*ctx.power(z,4))+(2308*ctx.power(r,2)*tau*ctx.power(z,4))+(-92*ctx.power(r,3)*tau*ctx.power(z,4))+(-292*ctx.power(r,4)*tau*ctx.power(z,4))+(-12320*ctx.power(tau,2)*ctx.power(z,4))+(21436*r*ctx.power(tau,2)*ctx.power(z,4))+(-5516*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,4))+(-4732*ctx.power(r,3)*ctx.power(tau,2)*ctx.power(z,4))+(1132*ctx.power(r,4)*ctx.power(tau,2)*ctx.power(z,4))+(49600*ctx.power(tau,3)*ctx.power(z,4))+(-41784*r*ctx.power(tau,3)*ctx.power(z,4))+(-22056*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,4))+(13320*ctx.power(r,3)*ctx.power(tau,3)*ctx.power(z,4))+(1976*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,4))+(-93152*ctx.power(tau,4)*ctx.power(z,4))+(-15064*r*ctx.power(tau,4)*ctx.power(z,4))+(61016*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,4))+(15112*ctx.power(r,3)*ctx.power(tau,4)*ctx.power(z,4))+(-3784*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,4))+(81248*ctx.power(tau,5)*ctx.power(z,4))+(104348*r*ctx.power(tau,5)*ctx.power(z,4))+(12324*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,4))+(-28012*ctx.power(r,3)*ctx.power(tau,5)*ctx.power(z,4))+(-7508*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,4))+(-26592*ctx.power(tau,6)*ctx.power(z,4))+(-66884*r*ctx.power(tau,6)*ctx.power(z,4))+(-62828*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,4))+(-25196*ctx.power(r,3)*ctx.power(tau,6)*ctx.power(z,4))+(-3172*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,4))+(-256*tau*ctx.power(z,5))+(640*r*tau*ctx.power(z,5))+(-512*ctx.power(r,2)*tau*ctx.power(z,5))+(128*ctx.power(r,3)*tau*ctx.power(z,5))+(4752*ctx.power(tau,2)*ctx.power(z,5))+(-8208*r*ctx.power(tau,2)*ctx.power(z,5))+(3056*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,5))+(400*ctx.power(r,3)*ctx.power(tau,2)*ctx.power(z,5))+(-28096*ctx.power(tau,3)*ctx.power(z,5))+(26048*r*ctx.power(tau,3)*ctx.power(z,5))+(3616*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,5))+(-2848*ctx.power(r,3)*ctx.power(tau,3)*ctx.power(z,5))+(70048*ctx.power(tau,4)*ctx.power(z,5))+(-6048*r*ctx.power(tau,4)*ctx.power(z,5))+(-26944*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,5))+(-1600*ctx.power(r,3)*ctx.power(tau,4)*ctx.power(z,5))+(-76096*ctx.power(tau,5)*ctx.power(z,5))+(-62016*r*ctx.power(tau,5)*ctx.power(z,5))+(3040*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,5))+(6304*ctx.power(r,3)*ctx.power(tau,5)*ctx.power(z,5))+(29648*ctx.power(tau,6)*ctx.power(z,5))+(52656*r*ctx.power(tau,6)*ctx.power(z,5))+(30032*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,5))+(4784*ctx.power(r,3)*ctx.power(tau,6)*ctx.power(z,5))+(-640*ctx.power(tau,2)*ctx.power(z,6))+(1152*r*ctx.power(tau,2)*ctx.power(z,6))+(-512*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,6))+(7168*ctx.power(tau,3)*ctx.power(z,6))+(-7296*r*ctx.power(tau,3)*ctx.power(z,6))+(640*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,6))+(-26368*ctx.power(tau,4)*ctx.power(z,6))+(7552*r*ctx.power(tau,4)*ctx.power(z,6))+(3456*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,6))+(37888*ctx.power(tau,5)*ctx.power(z,6))+(15488*r*ctx.power(tau,5)*ctx.power(z,6))+(-1664*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,6))+(-18048*ctx.power(tau,6)*ctx.power(z,6))+(-18944*r*ctx.power(tau,6)*ctx.power(z,6))+(-3968*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,6))+(-512*ctx.power(tau,3)*ctx.power(z,7))+(512*r*ctx.power(tau,3)*ctx.power(z,7))+(3584*ctx.power(tau,4)*ctx.power(z,7))+(-1536*r*ctx.power(tau,4)*ctx.power(z,7))+(-7680*ctx.power(tau,5)*ctx.power(z,7))+(-512*r*ctx.power(tau,5)*ctx.power(z,7))+(4608*ctx.power(tau,6)*ctx.power(z,7))+(1536*r*ctx.power(tau,6)*ctx.power(z,7))))',
                                                  '((ctx.mpf(-1)/3)*ctx.power((-1+r),-1)*ctx.power((1+r),-1)*ctx.power((1+tau),-2)*ctx.power((-1+r+(-1*tau)+(r*tau)+(2*tau*z)),-1)*ctx.power((1+r+(-1*tau)+(r*tau)+(-2*z)+(2*tau*z)),-2)*ctx.power(((-2*tau)+(-1*z)+(r*z)+(3*tau*z)+(r*tau*z)),-1)*((-36*ctx.power(r,2)*tau)+(72*ctx.power(r,4)*tau)+(-36*ctx.power(r,6)*tau)+(72*r*ctx.power(tau,2))+(-36*ctx.power(r,2)*ctx.power(tau,2))+(-288*ctx.power(r,3)*ctx.power(tau,2))+(216*ctx.power(r,4)*ctx.power(tau,2))+(216*ctx.power(r,5)*ctx.power(tau,2))+(-180*ctx.power(r,6)*ctx.power(tau,2))+(360*ctx.power(r,2)*ctx.power(tau,3))+(-576*ctx.power(r,3)*ctx.power(tau,3))+(-288*ctx.power(r,4)*ctx.power(tau,3))+(864*ctx.power(r,5)*ctx.power(tau,3))+(-360*ctx.power(r,6)*ctx.power(tau,3))+(-144*r*ctx.power(tau,4))+(360*ctx.power(r,2)*ctx.power(tau,4))+(288*ctx.power(r,3)*ctx.power(tau,4))+(-1440*ctx.power(r,4)*ctx.power(tau,4))+(1296*ctx.power(r,5)*ctx.power(tau,4))+(-360*ctx.power(r,6)*ctx.power(tau,4))+(-324*ctx.power(r,2)*ctx.power(tau,5))+(1152*ctx.power(r,3)*ctx.power(tau,5))+(-1512*ctx.power(r,4)*ctx.power(tau,5))+(864*ctx.power(r,5)*ctx.power(tau,5))+(-180*ctx.power(r,6)*ctx.power(tau,5))+(72*r*ctx.power(tau,6))+(-324*ctx.power(r,2)*ctx.power(tau,6))+(576*ctx.power(r,3)*ctx.power(tau,6))+(-504*ctx.power(r,4)*ctx.power(tau,6))+(216*ctx.power(r,5)*ctx.power(tau,6))+(-36*ctx.power(r,6)*ctx.power(tau,6))+z+(-1*r*z)+(-20*ctx.power(r,2)*z)+(20*ctx.power(r,3)*z)+(37*ctx.power(r,4)*z)+(-37*ctx.power(r,5)*z)+(-18*ctx.power(r,6)*z)+(18*ctx.power(r,7)*z)+(-6*tau*z)+(100*r*tau*z)+(64*ctx.power(r,2)*tau*z)+(-288*ctx.power(r,3)*tau*z)+(86*ctx.power(r,4)*tau*z)+(80*ctx.power(r,5)*tau*z)+(-144*ctx.power(r,6)*tau*z)+(108*ctx.power(r,7)*tau*z)+(-73*ctx.power(tau,2)*z)+(-305*r*ctx.power(tau,2)*z)+(696*ctx.power(r,2)*ctx.power(tau,2)*z)+(384*ctx.power(r,3)*ctx.power(tau,2)*z)+(-685*ctx.power(r,4)*ctx.power(tau,2)*z)+(163*ctx.power(r,5)*ctx.power(tau,2)*z)+(-450*ctx.power(r,6)*ctx.power(tau,2)*z)+(270*ctx.power(r,7)*ctx.power(tau,2)*z)+(-116*ctx.power(tau,3)*z)+(-280*r*ctx.power(tau,3)*z)+(-1376*ctx.power(r,2)*ctx.power(tau,3)*z)+(2568*ctx.power(r,3)*ctx.power(tau,3)*z)+(452*ctx.power(r,4)*ctx.power(tau,3)*z)+(-888*ctx.power(r,5)*ctx.power(tau,3)*z)+(-720*ctx.power(r,6)*ctx.power(tau,3)*z)+(360*ctx.power(r,7)*ctx.power(tau,3)*z)+(15*ctx.power(tau,4)*z)+(853*r*ctx.power(tau,4)*z)+(-2180*ctx.power(r,2)*ctx.power(tau,4)*z)+(-1812*ctx.power(r,3)*ctx.power(tau,4)*z)+(5771*ctx.power(r,4)*ctx.power(tau,4)*z)+(-2287*ctx.power(r,5)*ctx.power(tau,4)*z)+(-630*ctx.power(r,6)*ctx.power(tau,4)*z)+(270*ctx.power(r,7)*ctx.power(tau,4)*z)+(122*ctx.power(tau,5)*z)+(-332*r*ctx.power(tau,5)*z)+(3264*ctx.power(r,2)*ctx.power(tau,5)*z)+(-8232*ctx.power(r,3)*ctx.power(tau,5)*z)+(7238*ctx.power(r,4)*ctx.power(tau,5)*z)+(-1880*ctx.power(r,5)*ctx.power(tau,5)*z)+(-288*ctx.power(r,6)*ctx.power(tau,5)*z)+(108*ctx.power(r,7)*ctx.power(tau,5)*z)+(57*ctx.power(tau,6)*z)+(-1059*r*ctx.power(tau,6)*z)+(3456*ctx.power(r,2)*ctx.power(tau,6)*z)+(-4544*ctx.power(r,3)*ctx.power(tau,6)*z)+(2653*ctx.power(r,4)*ctx.power(tau,6)*z)+(-527*ctx.power(r,5)*ctx.power(tau,6)*z)+(-54*ctx.power(r,6)*ctx.power(tau,6)*z)+(18*ctx.power(r,7)*ctx.power(tau,6)*z)+(-6*ctx.power(z,2))+(41*r*ctx.power(z,2))+(3*ctx.power(r,2)*ctx.power(z,2))+(-134*ctx.power(r,3)*ctx.power(z,2))+(64*ctx.power(r,4)*ctx.power(z,2))+(93*ctx.power(r,5)*ctx.power(z,2))+(-61*ctx.power(r,6)*ctx.power(z,2))+(-64*tau*ctx.power(z,2))+(-198*r*tau*ctx.power(z,2))+(302*ctx.power(r,2)*tau*ctx.power(z,2))+(288*ctx.power(r,3)*tau*ctx.power(z,2))+(-448*ctx.power(r,4)*tau*ctx.power(z,2))+(198*ctx.power(r,5)*tau*ctx.power(z,2))+(-78*ctx.power(r,6)*tau*ctx.power(z,2))+(194*ctx.power(tau,2)*ctx.power(z,2))+(283*r*ctx.power(tau,2)*ctx.power(z,2))+(-1927*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,2))+(554*ctx.power(r,3)*ctx.power(tau,2)*ctx.power(z,2))+(920*ctx.power(r,4)*ctx.power(tau,2)*ctx.power(z,2))+(-549*ctx.power(r,5)*ctx.power(tau,2)*ctx.power(z,2))+(525*ctx.power(r,6)*ctx.power(tau,2)*ctx.power(z,2))+(1152*ctx.power(tau,3)*ctx.power(z,2))+(748*r*ctx.power(tau,3)*ctx.power(z,2))+(2212*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,2))+(-6128*ctx.power(r,3)*ctx.power(tau,3)*ctx.power(z,2))+(2384*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,2))+(-2316*ctx.power(r,5)*ctx.power(tau,3)*ctx.power(z,2))+(1660*ctx.power(r,6)*ctx.power(tau,3)*ctx.power(z,2))+(654*ctx.power(tau,4)*ctx.power(z,2))+(-3121*r*ctx.power(tau,4)*ctx.power(z,2))+(7781*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,2))+(750*ctx.power(r,3)*ctx.power(tau,4)*ctx.power(z,2))+(-3808*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,2))+(-3069*ctx.power(r,5)*ctx.power(tau,4)*ctx.power(z,2))+(1965*ctx.power(r,6)*ctx.power(tau,4)*ctx.power(z,2))+(-1088*ctx.power(tau,5)*ctx.power(z,2))+(1946*r*ctx.power(tau,5)*ctx.power(z,2))+(-11218*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,2))+(19856*ctx.power(r,3)*ctx.power(tau,5)*ctx.power(z,2))+(-8464*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,2))+(-1818*ctx.power(r,5)*ctx.power(tau,5)*ctx.power(z,2))+(1074*ctx.power(r,6)*ctx.power(tau,5)*ctx.power(z,2))+(-842*ctx.power(tau,6)*ctx.power(z,2))+(6445*r*ctx.power(tau,6)*ctx.power(z,2))+(-14561*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,2))+(12846*ctx.power(r,3)*ctx.power(tau,6)*ctx.power(z,2))+(-3704*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,2))+(-411*ctx.power(r,5)*ctx.power(tau,6)*ctx.power(z,2))+(227*ctx.power(r,6)*ctx.power(tau,6)*ctx.power(z,2))+(-16*ctx.power(z,3))+(-10*r*ctx.power(z,3))+(68*ctx.power(r,2)*ctx.power(z,3))+(16*ctx.power(r,3)*ctx.power(z,3))+(-116*ctx.power(r,4)*ctx.power(z,3))+(58*ctx.power(r,5)*ctx.power(z,3))+(192*tau*ctx.power(z,3))+(-118*r*tau*ctx.power(z,3))+(-460*ctx.power(r,2)*tau*ctx.power(z,3))+(168*ctx.power(r,3)*tau*ctx.power(z,3))+(556*ctx.power(r,4)*tau*ctx.power(z,3))+(-338*ctx.power(r,5)*tau*ctx.power(z,3))+(532*ctx.power(tau,2)*ctx.power(z,3))+(-644*r*ctx.power(tau,2)*ctx.power(z,3))+(2444*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,3))+(-2596*ctx.power(r,3)*ctx.power(tau,2)*ctx.power(z,3))+(1024*ctx.power(r,4)*ctx.power(tau,2)*ctx.power(z,3))+(-760*ctx.power(r,5)*ctx.power(tau,2)*ctx.power(z,3))+(-3024*ctx.power(tau,3)*ctx.power(z,3))+(-724*r*ctx.power(tau,3)*ctx.power(z,3))+(-696*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,3))+(6488*ctx.power(r,3)*ctx.power(tau,3)*ctx.power(z,3))+(-2200*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,3))+(1500*ctx.power(r,5)*ctx.power(tau,3)*ctx.power(z,3))+(-5032*ctx.power(tau,4)*ctx.power(z,3))+(9030*r*ctx.power(tau,4)*ctx.power(z,3))+(-18596*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,3))+(7392*ctx.power(r,3)*ctx.power(tau,4)*ctx.power(z,3))+(-5444*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,3))+(4810*ctx.power(r,5)*ctx.power(tau,4)*ctx.power(z,3))+(2832*ctx.power(tau,5)*ctx.power(z,3))+(-1718*r*ctx.power(tau,5)*ctx.power(z,3))+(14820*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,3))+(-15808*ctx.power(r,3)*ctx.power(tau,5)*ctx.power(z,3))+(-3668*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,3))+(4118*ctx.power(r,5)*ctx.power(tau,5)*ctx.power(z,3))+(4516*ctx.power(tau,6)*ctx.power(z,3))+(-20152*r*ctx.power(tau,6)*ctx.power(z,3))+(29748*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,3))+(-13964*ctx.power(r,3)*ctx.power(tau,6)*ctx.power(z,3))+(-776*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,3))+(1172*ctx.power(r,5)*ctx.power(tau,6)*ctx.power(z,3))+(32*ctx.power(z,4))+(-96*r*ctx.power(z,4))+(96*ctx.power(r,2)*ctx.power(z,4))+(-32*ctx.power(r,3)*ctx.power(z,4))+(32*tau*ctx.power(z,4))+(-28*r*tau*ctx.power(z,4))+(252*ctx.power(r,2)*tau*ctx.power(z,4))+(-548*ctx.power(r,3)*tau*ctx.power(z,4))+(292*ctx.power(r,4)*tau*ctx.power(z,4))+(-1840*ctx.power(tau,2)*ctx.power(z,4))+(2324*r*ctx.power(tau,2)*ctx.power(z,4))+(-2084*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,4))+(2732*ctx.power(r,3)*ctx.power(tau,2)*ctx.power(z,4))+(-1132*ctx.power(r,4)*ctx.power(tau,2)*ctx.power(z,4))+(1280*ctx.power(tau,3)*ctx.power(z,4))+(3064*r*ctx.power(tau,3)*ctx.power(z,4))+(-5624*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,4))+(920*ctx.power(r,3)*ctx.power(tau,3)*ctx.power(z,4))+(-1976*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,4))+(12992*ctx.power(tau,4)*ctx.power(z,4))+(-14216*r*ctx.power(tau,4)*ctx.power(z,4))+(21864*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,4))+(-7112*ctx.power(r,3)*ctx.power(tau,4)*ctx.power(z,4))+(3784*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,4))+(-288*ctx.power(tau,5)*ctx.power(z,4))+(-8668*r*ctx.power(tau,5)*ctx.power(z,4))+(-2564*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,4))+(-3508*ctx.power(r,3)*ctx.power(tau,5)*ctx.power(z,4))+(7508*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,4))+(-12208*ctx.power(tau,6)*ctx.power(z,4))+(34004*r*ctx.power(tau,6)*ctx.power(z,4))+(-27812*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,4))+(1276*ctx.power(r,3)*ctx.power(tau,6)*ctx.power(z,4))+(3172*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,4))+(-256*tau*ctx.power(z,5))+(640*r*tau*ctx.power(z,5))+(-512*ctx.power(r,2)*tau*ctx.power(z,5))+(128*ctx.power(r,3)*tau*ctx.power(z,5))+(912*ctx.power(tau,2)*ctx.power(z,5))+(-1296*r*ctx.power(tau,2)*ctx.power(z,5))+(-16*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,5))+(400*ctx.power(r,3)*ctx.power(tau,2)*ctx.power(z,5))+(4160*ctx.power(tau,3)*ctx.power(z,5))+(-6976*r*ctx.power(tau,3)*ctx.power(z,5))+(7456*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,5))+(-2848*ctx.power(r,3)*ctx.power(tau,3)*ctx.power(z,5))+(-12896*ctx.power(tau,4)*ctx.power(z,5))+(7008*r*ctx.power(tau,4)*ctx.power(z,5))+(-6208*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,5))+(-1600*ctx.power(r,3)*ctx.power(tau,4)*ctx.power(z,5))+(-10048*ctx.power(tau,5)*ctx.power(z,5))+(20160*r*ctx.power(tau,5)*ctx.power(z,5))+(-6944*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,5))+(6304*ctx.power(r,3)*ctx.power(tau,5)*ctx.power(z,5))+(18128*ctx.power(tau,6)*ctx.power(z,5))+(-28752*r*ctx.power(tau,6)*ctx.power(z,5))+(6224*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,5))+(4784*ctx.power(r,3)*ctx.power(tau,6)*ctx.power(z,5))+(640*ctx.power(tau,2)*ctx.power(z,6))+(-1152*r*ctx.power(tau,2)*ctx.power(z,6))+(512*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,6))+(-3584*ctx.power(tau,3)*ctx.power(z,6))+(3712*r*ctx.power(tau,3)*ctx.power(z,6))+(-640*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,6))+(1280*ctx.power(tau,4)*ctx.power(z,6))+(3200*r*ctx.power(tau,4)*ctx.power(z,6))+(-3456*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,6))+(15872*ctx.power(tau,5)*ctx.power(z,6))+(-11904*r*ctx.power(tau,5)*ctx.power(z,6))+(1664*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,6))+(-14208*ctx.power(tau,6)*ctx.power(z,6))+(8192*r*ctx.power(tau,6)*ctx.power(z,6))+(3968*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,6))+(-512*ctx.power(tau,3)*ctx.power(z,7))+(512*r*ctx.power(tau,3)*ctx.power(z,7))+(3584*ctx.power(tau,4)*ctx.power(z,7))+(-1536*r*ctx.power(tau,4)*ctx.power(z,7))+(-7680*ctx.power(tau,5)*ctx.power(z,7))+(-512*r*ctx.power(tau,5)*ctx.power(z,7))+(4608*ctx.power(tau,6)*ctx.power(z,7))+(1536*r*ctx.power(tau,6)*ctx.power(z,7))))',
                                                  '((ctx.mpf(1)/3)*ctx.power((-1+r),-1)*ctx.power((1+r),-1)*ctx.power((1+tau),-2)*ctx.power((1+r+(-1*tau)+(r*tau)+(2*tau*z)),-1)*ctx.power((1+r+(-1*tau)+(r*tau)+(-2*z)+(2*tau*z)),-2)*ctx.power((-1+(-1*r)+tau+(-1*r*tau)+z+(r*z)+(-3*tau*z)+(r*tau*z)),-1)*(11+(66*r)+(147*ctx.power(r,2))+(130*ctx.power(r,3))+(-15*ctx.power(r,4))+(-114*ctx.power(r,5))+(-79*ctx.power(r,6))+(-18*ctx.power(r,7))+(-102*tau)+(-396*r*tau)+(-390*ctx.power(r,2)*tau)+(252*ctx.power(r,3)*tau)+(558*ctx.power(r,4)*tau)+(60*ctx.power(r,5)*tau)+(-258*ctx.power(r,6)*tau)+(-108*ctx.power(r,7)*tau)+(365*ctx.power(tau,2))+(718*r*ctx.power(tau,2))+(-411*ctx.power(r,2)*ctx.power(tau,2))+(-1186*ctx.power(r,3)*ctx.power(tau,2))+(343*ctx.power(r,4)*ctx.power(tau,2))+(930*ctx.power(r,5)*ctx.power(tau,2))+(-105*ctx.power(r,6)*ctx.power(tau,2))+(-270*ctx.power(r,7)*ctx.power(tau,2))+(-644*ctx.power(tau,3))+(-56*r*ctx.power(tau,3))+(1692*ctx.power(r,2)*ctx.power(tau,3))+(-424*ctx.power(r,3)*ctx.power(tau,3))+(-1628*ctx.power(r,4)*ctx.power(tau,3))+(840*ctx.power(r,5)*ctx.power(tau,3))+(580*ctx.power(r,6)*ctx.power(tau,3))+(-360*ctx.power(r,7)*ctx.power(tau,3))+(597*ctx.power(tau,4))+(-1074*r*ctx.power(tau,4))+(-435*ctx.power(r,2)*ctx.power(tau,4))+(2094*ctx.power(r,3)*ctx.power(tau,4))+(-1137*ctx.power(r,4)*ctx.power(tau,4))+(-750*ctx.power(r,5)*ctx.power(tau,4))+(975*ctx.power(r,6)*ctx.power(tau,4))+(-270*ctx.power(r,7)*ctx.power(tau,4))+(-278*ctx.power(tau,5))+(1028*r*ctx.power(tau,5))+(-1302*ctx.power(r,2)*ctx.power(tau,5))+(236*ctx.power(r,3)*ctx.power(tau,5))+(1102*ctx.power(r,4)*ctx.power(tau,5))+(-1284*ctx.power(r,5)*ctx.power(tau,5))+(606*ctx.power(r,6)*ctx.power(tau,5))+(-108*ctx.power(r,7)*ctx.power(tau,5))+(51*ctx.power(tau,6))+(-286*r*ctx.power(tau,6))+(699*ctx.power(r,2)*ctx.power(tau,6))+(-974*ctx.power(r,3)*ctx.power(tau,6))+(841*ctx.power(r,4)*ctx.power(tau,6))+(-450*ctx.power(r,5)*ctx.power(tau,6))+(137*ctx.power(r,6)*ctx.power(tau,6))+(-18*ctx.power(r,7)*ctx.power(tau,6))+(-69*z)+(-333*r*z)+(-574*ctx.power(r,2)*z)+(-328*ctx.power(r,3)*z)+(183*ctx.power(r,4)*z)+(323*ctx.power(r,5)*z)+(140*ctx.power(r,6)*z)+(18*ctx.power(r,7)*z)+(710*tau*z)+(2438*r*tau*z)+(2264*ctx.power(r,2)*tau*z)+(-760*ctx.power(r,3)*tau*z)+(-2026*ctx.power(r,4)*tau*z)+(-538*ctx.power(r,5)*tau*z)+(300*ctx.power(r,6)*tau*z)+(108*ctx.power(r,7)*tau*z)+(-2951*ctx.power(tau,2)*z)+(-5767*r*ctx.power(tau,2)*z)+(1170*ctx.power(r,2)*ctx.power(tau,2)*z)+(6632*ctx.power(r,3)*ctx.power(tau,2)*z)+(301*ctx.power(r,4)*ctx.power(tau,2)*z)+(-3215*ctx.power(r,5)*ctx.power(tau,2)*z)+(-600*ctx.power(r,6)*ctx.power(tau,2)*z)+(270*ctx.power(r,7)*ctx.power(tau,2)*z)+(6052*ctx.power(tau,3)*z)+(2276*r*ctx.power(tau,3)*z)+(-11904*ctx.power(r,2)*ctx.power(tau,3)*z)+(-784*ctx.power(r,3)*ctx.power(tau,3)*z)+(9284*ctx.power(r,4)*ctx.power(tau,3)*z)+(-1020*ctx.power(r,5)*ctx.power(tau,3)*z)+(-2600*ctx.power(r,6)*ctx.power(tau,3)*z)+(360*ctx.power(r,7)*ctx.power(tau,3)*z)+(-6483*ctx.power(tau,4)*z)+(8325*r*ctx.power(tau,4)*z)+(6726*ctx.power(r,2)*ctx.power(tau,4)*z)+(-14584*ctx.power(r,3)*ctx.power(tau,4)*z)+(3041*ctx.power(r,4)*ctx.power(tau,4)*z)+(6005*ctx.power(r,5)*ctx.power(tau,4)*z)+(-3300*ctx.power(r,6)*ctx.power(tau,4)*z)+(270*ctx.power(r,7)*ctx.power(tau,4)*z)+(3478*ctx.power(tau,5)*z)+(-10474*r*ctx.power(tau,5)*z)+(9704*ctx.power(r,2)*ctx.power(tau,5)*z)+(1544*ctx.power(r,3)*ctx.power(tau,5)*z)+(-9338*ctx.power(r,4)*ctx.power(tau,5)*z)+(6838*ctx.power(r,5)*ctx.power(tau,5)*z)+(-1860*ctx.power(r,6)*ctx.power(tau,5)*z)+(108*ctx.power(r,7)*ctx.power(tau,5)*z)+(-737*ctx.power(tau,6)*z)+(3535*r*ctx.power(tau,6)*z)+(-7258*ctx.power(r,2)*ctx.power(tau,6)*z)+(8280*ctx.power(r,3)*ctx.power(tau,6)*z)+(-5605*ctx.power(r,4)*ctx.power(tau,6)*z)+(2167*ctx.power(r,5)*ctx.power(tau,6)*z)+(-400*ctx.power(r,6)*ctx.power(tau,6)*z)+(18*ctx.power(r,7)*ctx.power(tau,6)*z)+(138*ctx.power(z,2))+(565*r*ctx.power(z,2))+(783*ctx.power(r,2)*ctx.power(z,2))+(278*ctx.power(r,3)*ctx.power(z,2))+(-284*ctx.power(r,4)*ctx.power(z,2))+(-267*ctx.power(r,5)*ctx.power(z,2))+(-61*ctx.power(r,6)*ctx.power(z,2))+(-1856*tau*ctx.power(z,2))+(-5680*r*tau*ctx.power(z,2))+(-4686*ctx.power(r,2)*tau*ctx.power(z,2))+(1216*ctx.power(r,3)*tau*ctx.power(z,2))+(2972*ctx.power(r,4)*tau*ctx.power(z,2))+(816*ctx.power(r,5)*tau*ctx.power(z,2))+(-78*ctx.power(r,6)*tau*ctx.power(z,2))+(9470*ctx.power(tau,2)*ctx.power(z,2))+(17945*r*ctx.power(tau,2)*ctx.power(z,2))+(421*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,2))+(-13158*ctx.power(r,3)*ctx.power(tau,2)*ctx.power(z,2))+(-2800*ctx.power(r,4)*ctx.power(tau,2)*ctx.power(z,2))+(2829*ctx.power(r,5)*ctx.power(tau,2)*ctx.power(z,2))+(525*ctx.power(r,6)*ctx.power(tau,2)*ctx.power(z,2))+(-23152*ctx.power(tau,3)*ctx.power(z,2))+(-13632*r*ctx.power(tau,3)*ctx.power(z,2))+(31340*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,2))+(9624*ctx.power(r,3)*ctx.power(tau,3)*ctx.power(z,2))+(-16072*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,2))+(-2184*ctx.power(r,5)*ctx.power(tau,3)*ctx.power(z,2))+(1660*ctx.power(r,6)*ctx.power(tau,3)*ctx.power(z,2))+(29014*ctx.power(tau,4)*ctx.power(z,2))+(-24497*r*ctx.power(tau,4)*ctx.power(z,2))+(-30743*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,2))+(35746*ctx.power(r,3)*ctx.power(tau,4)*ctx.power(z,2))+(2564*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,2))+(-11361*ctx.power(r,5)*ctx.power(tau,4)*ctx.power(z,2))+(1965*ctx.power(r,6)*ctx.power(tau,4)*ctx.power(z,2))+(-18000*ctx.power(tau,5)*ctx.power(z,2))+(42928*r*ctx.power(tau,5)*ctx.power(z,2))+(-26622*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,2))+(-14424*ctx.power(r,3)*ctx.power(tau,5)*ctx.power(z,2))+(25580*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,2))+(-10536*ctx.power(r,5)*ctx.power(tau,5)*ctx.power(z,2))+(1074*ctx.power(r,6)*ctx.power(tau,5)*ctx.power(z,2))+(4386*ctx.power(tau,6)*ctx.power(z,2))+(-17629*r*ctx.power(tau,6)*ctx.power(z,2))+(29571*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,2))+(-26450*ctx.power(r,3)*ctx.power(tau,6)*ctx.power(z,2))+(13000*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,2))+(-3105*ctx.power(r,5)*ctx.power(tau,6)*ctx.power(z,2))+(227*ctx.power(r,6)*ctx.power(tau,6)*ctx.power(z,2))+(-112*ctx.power(z,3))+(-394*r*ctx.power(z,3))+(-452*ctx.power(r,2)*ctx.power(z,3))+(-112*ctx.power(r,3)*ctx.power(z,3))+(116*ctx.power(r,4)*ctx.power(z,3))+(58*ctx.power(r,5)*ctx.power(z,3))+(2240*tau*ctx.power(z,3))+(6170*r*tau*ctx.power(z,3))+(4572*ctx.power(r,2)*tau*ctx.power(z,3))+(-744*ctx.power(r,3)*tau*ctx.power(z,3))+(-1724*ctx.power(r,4)*tau*ctx.power(z,3))+(-338*ctx.power(r,5)*tau*ctx.power(z,3))+(-15092*ctx.power(tau,2)*ctx.power(z,3))+(-27348*r*ctx.power(tau,2)*ctx.power(z,3))+(-4188*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,3))+(12332*ctx.power(r,3)*ctx.power(tau,2)*ctx.power(z,3))+(3504*ctx.power(r,4)*ctx.power(tau,2)*ctx.power(z,3))+(-760*ctx.power(r,5)*ctx.power(tau,2)*ctx.power(z,3))+(45904*ctx.power(tau,3)*ctx.power(z,3))+(33932*r*ctx.power(tau,3)*ctx.power(z,3))+(-38568*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,3))+(-18312*ctx.power(r,3)*ctx.power(tau,3)*ctx.power(z,3))+(10104*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,3))+(1500*ctx.power(r,5)*ctx.power(tau,3)*ctx.power(z,3))+(-69016*ctx.power(tau,4)*ctx.power(z,3))+(32486*r*ctx.power(tau,4)*ctx.power(z,3))+(62340*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,3))+(-37056*ctx.power(r,3)*ctx.power(tau,4)*ctx.power(z,3))+(-9692*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,3))+(4810*ctx.power(r,5)*ctx.power(tau,4)*ctx.power(z,3))+(50160*ctx.power(tau,5)*ctx.power(z,3))+(-90790*r*ctx.power(tau,5)*ctx.power(z,3))+(31596*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,3))+(33200*ctx.power(r,3)*ctx.power(tau,5)*ctx.power(z,3))+(-26364*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,3))+(4118*ctx.power(r,5)*ctx.power(tau,5)*ctx.power(z,3))+(-14084*ctx.power(tau,6)*ctx.power(z,3))+(45944*r*ctx.power(tau,6)*ctx.power(z,3))+(-60100*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,3))+(38980*ctx.power(r,3)*ctx.power(tau,6)*ctx.power(z,3))+(-11912*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,3))+(1172*ctx.power(r,5)*ctx.power(tau,6)*ctx.power(z,3))+(32*ctx.power(z,4))+(96*r*ctx.power(z,4))+(96*ctx.power(r,2)*ctx.power(z,4))+(32*ctx.power(r,3)*ctx.power(z,4))+(-1248*tau*ctx.power(z,4))+(-3172*r*tau*ctx.power(z,4))+(-2308*ctx.power(r,2)*tau*ctx.power(z,4))+(-92*ctx.power(r,3)*tau*ctx.power(z,4))+(292*ctx.power(r,4)*tau*ctx.power(z,4))+(12320*ctx.power(tau,2)*ctx.power(z,4))+(21436*r*ctx.power(tau,2)*ctx.power(z,4))+(5516*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,4))+(-4732*ctx.power(r,3)*ctx.power(tau,2)*ctx.power(z,4))+(-1132*ctx.power(r,4)*ctx.power(tau,2)*ctx.power(z,4))+(-49600*ctx.power(tau,3)*ctx.power(z,4))+(-41784*r*ctx.power(tau,3)*ctx.power(z,4))+(22056*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,4))+(13320*ctx.power(r,3)*ctx.power(tau,3)*ctx.power(z,4))+(-1976*ctx.power(r,4)*ctx.power(tau,3)*ctx.power(z,4))+(93152*ctx.power(tau,4)*ctx.power(z,4))+(-15064*r*ctx.power(tau,4)*ctx.power(z,4))+(-61016*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,4))+(15112*ctx.power(r,3)*ctx.power(tau,4)*ctx.power(z,4))+(3784*ctx.power(r,4)*ctx.power(tau,4)*ctx.power(z,4))+(-81248*ctx.power(tau,5)*ctx.power(z,4))+(104348*r*ctx.power(tau,5)*ctx.power(z,4))+(-12324*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,4))+(-28012*ctx.power(r,3)*ctx.power(tau,5)*ctx.power(z,4))+(7508*ctx.power(r,4)*ctx.power(tau,5)*ctx.power(z,4))+(26592*ctx.power(tau,6)*ctx.power(z,4))+(-66884*r*ctx.power(tau,6)*ctx.power(z,4))+(62828*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,4))+(-25196*ctx.power(r,3)*ctx.power(tau,6)*ctx.power(z,4))+(3172*ctx.power(r,4)*ctx.power(tau,6)*ctx.power(z,4))+(256*tau*ctx.power(z,5))+(640*r*tau*ctx.power(z,5))+(512*ctx.power(r,2)*tau*ctx.power(z,5))+(128*ctx.power(r,3)*tau*ctx.power(z,5))+(-4752*ctx.power(tau,2)*ctx.power(z,5))+(-8208*r*ctx.power(tau,2)*ctx.power(z,5))+(-3056*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,5))+(400*ctx.power(r,3)*ctx.power(tau,2)*ctx.power(z,5))+(28096*ctx.power(tau,3)*ctx.power(z,5))+(26048*r*ctx.power(tau,3)*ctx.power(z,5))+(-3616*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,5))+(-2848*ctx.power(r,3)*ctx.power(tau,3)*ctx.power(z,5))+(-70048*ctx.power(tau,4)*ctx.power(z,5))+(-6048*r*ctx.power(tau,4)*ctx.power(z,5))+(26944*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,5))+(-1600*ctx.power(r,3)*ctx.power(tau,4)*ctx.power(z,5))+(76096*ctx.power(tau,5)*ctx.power(z,5))+(-62016*r*ctx.power(tau,5)*ctx.power(z,5))+(-3040*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,5))+(6304*ctx.power(r,3)*ctx.power(tau,5)*ctx.power(z,5))+(-29648*ctx.power(tau,6)*ctx.power(z,5))+(52656*r*ctx.power(tau,6)*ctx.power(z,5))+(-30032*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,5))+(4784*ctx.power(r,3)*ctx.power(tau,6)*ctx.power(z,5))+(640*ctx.power(tau,2)*ctx.power(z,6))+(1152*r*ctx.power(tau,2)*ctx.power(z,6))+(512*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,6))+(-7168*ctx.power(tau,3)*ctx.power(z,6))+(-7296*r*ctx.power(tau,3)*ctx.power(z,6))+(-640*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,6))+(26368*ctx.power(tau,4)*ctx.power(z,6))+(7552*r*ctx.power(tau,4)*ctx.power(z,6))+(-3456*ctx.power(r,2)*ctx.power(tau,4)*ctx.power(z,6))+(-37888*ctx.power(tau,5)*ctx.power(z,6))+(15488*r*ctx.power(tau,5)*ctx.power(z,6))+(1664*ctx.power(r,2)*ctx.power(tau,5)*ctx.power(z,6))+(18048*ctx.power(tau,6)*ctx.power(z,6))+(-18944*r*ctx.power(tau,6)*ctx.power(z,6))+(3968*ctx.power(r,2)*ctx.power(tau,6)*ctx.power(z,6))+(512*ctx.power(tau,3)*ctx.power(z,7))+(512*r*ctx.power(tau,3)*ctx.power(z,7))+(-3584*ctx.power(tau,4)*ctx.power(z,7))+(-1536*r*ctx.power(tau,4)*ctx.power(z,7))+(7680*ctx.power(tau,5)*ctx.power(z,7))+(-512*r*ctx.power(tau,5)*ctx.power(z,7))+(-4608*ctx.power(tau,6)*ctx.power(z,7))+(1536*r*ctx.power(tau,6)*ctx.power(z,7))))',
                                                  '(6*ctx.power((-1+r),-1)*ctx.power((1+r),-1)*(1+ctx.power(r,2))*ctx.power((1+tau),-2)*(1+(tau*z))*(1+(-1*tau)+(4*tau*z)))',
                                                  '(6*ctx.power((-1+r),-1)*ctx.power((1+r),-1)*(1+ctx.power(r,2))*ctx.power((1+tau),-2)*(-1+(-1*tau)+(tau*z))*(-1+(-3*tau)+(4*tau*z)))',
                                                  '(-3*ctx.power((-1+r),-1)*ctx.power((1+r),-1)*ctx.power((1+tau),-2)*(1+r+tau+(r*tau)+(-2*tau*z))*(1+ctx.power(r,2)+(3*tau)+(2*r*tau)+(ctx.power(r,2)*tau)+(-4*tau*z)+(-4*r*tau*z)))',
                                                  '(3*ctx.power((-1+r),-1)*ctx.power((1+r),-1)*ctx.power((1+tau),-2)*(-1+r+tau+(r*tau)+(-2*tau*z))*(1+ctx.power(r,2)+(-1*tau)+(2*r*tau)+(ctx.power(r,2)*tau)+(4*tau*z)+(-4*r*tau*z)))',
                                                  '(3*ctx.power((-1+r),-1)*ctx.power((1+r),-1)*ctx.power((1+tau),-2)*(-1+r+(-1*tau)+(r*tau)+(2*tau*z))*(1+ctx.power(r,2)+(3*tau)+(-2*r*tau)+(ctx.power(r,2)*tau)+(-4*tau*z)+(4*r*tau*z)))',
                                                  '(-3*ctx.power((-1+r),-1)*ctx.power((1+r),-1)*ctx.power((1+tau),-2)*(1+r+(-1*tau)+(r*tau)+(2*tau*z))*(1+ctx.power(r,2)+(-1*tau)+(-2*r*tau)+(ctx.power(r,2)*tau)+(4*tau*z)+(4*r*tau*z)))'],
                                 'Masters': [('TriangleFinite',
                                              ['-4',
                                               '0',
                                               '(4*tau)',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-4*tau*(-1+z)*z)']),
                                             ('TriangleFinite',
                                              ['-4',
                                               '0',
                                               '(-2*(1+r+(-1*tau)+(r*tau)))',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-4*tau*(-1+z)*z)']),
                                             ('TriangleFinite',
                                              ['-4',
                                               '0',
                                               '(2*(-1+r+tau+(r*tau)))',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-4*tau*(-1+z)*z)']),
                                             ('TriangleFinite',
                                              ['-4',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-4*z*(1+(tau*z)))',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-4*tau*(-1+z)*z)',
                                               '0']),
                                             ('TriangleFinite',
                                              ['-4',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-4*(-1+z)*(-1+(-1*tau)+(tau*z)))',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-4*tau*(-1+z)*z)',
                                               '0']),
                                             ('TriangleFinite',
                                              ['-4',
                                               '(-2*(-1+z)*(-1+(-1*r)+(-1*tau)+(-1*r*tau)+(2*tau*z)))',
                                               '(-2*z*(1+(-1*r)+(-1*tau)+(-1*r*tau)+(2*tau*z)))',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-4*tau*(-1+z)*z)',
                                               '0']),
                                             ('TriangleFinite',
                                              ['-4',
                                               '(-2*(-1+z)*(-1+r+(-1*tau)+(r*tau)+(2*tau*z)))',
                                               '(-2*z*(1+r+(-1*tau)+(r*tau)+(2*tau*z)))',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-4*tau*(-1+z)*z)',
                                               '0']),
                                             ('TriangleFinite',
                                              ['0',
                                               '(4*tau)',
                                               '(-2*(1+r+(-1*tau)+(r*tau)))',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-4*tau*(-1+z)*z)']),
                                             ('TriangleFinite',
                                              ['0',
                                               '(4*tau)',
                                               '(2*(-1+r+tau+(r*tau)))',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-4*tau*(-1+z)*z)']),
                                             ('TriangleFinite',
                                              ['0',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-4*z*(1+(tau*z)))',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-4*tau*(-1+z)*z)',
                                               '0']),
                                             ('TriangleFinite',
                                              ['0',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-4*(-1+z)*(-1+(-1*tau)+(tau*z)))',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-4*tau*(-1+z)*z)',
                                               '0']),
                                             ('TriangleFinite',
                                              ['0',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-2*(-1+z)*(-1+(-1*r)+(-1*tau)+(-1*r*tau)+(2*tau*z)))',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-4*tau*(-1+z)*z)',
                                               '0']),
                                             ('TriangleFinite',
                                              ['0',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-2*z*(1+(-1*r)+(-1*tau)+(-1*r*tau)+(2*tau*z)))',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-4*tau*(-1+z)*z)',
                                               '0']),
                                             ('TriangleFinite',
                                              ['0',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-2*(-1+z)*(-1+r+(-1*tau)+(r*tau)+(2*tau*z)))',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-4*tau*(-1+z)*z)',
                                               '0']),
                                             ('TriangleFinite',
                                              ['0',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-2*z*(1+r+(-1*tau)+(r*tau)+(2*tau*z)))',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-4*tau*(-1+z)*z)',
                                               '0']),
                                             ('TriangleFinite',
                                              ['0',
                                               '(-4*z*(1+(tau*z)))',
                                               '(-2*z*(1+(-1*r)+(-1*tau)+(-1*r*tau)+(2*tau*z)))',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-4*tau*(-1+z)*z)',
                                               '0']),
                                             ('TriangleFinite',
                                              ['0',
                                               '(-4*z*(1+(tau*z)))',
                                               '(-2*z*(1+r+(-1*tau)+(r*tau)+(2*tau*z)))',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-4*tau*(-1+z)*z)',
                                               '0']),
                                             ('TriangleFinite',
                                              ['0',
                                               '(-4*(-1+z)*(-1+(-1*tau)+(tau*z)))',
                                               '(-2*(-1+z)*(-1+(-1*r)+(-1*tau)+(-1*r*tau)+(2*tau*z)))',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-4*tau*(-1+z)*z)',
                                               '0']),
                                             ('TriangleFinite',
                                              ['0',
                                               '(-4*(-1+z)*(-1+(-1*tau)+(tau*z)))',
                                               '(-2*(-1+z)*(-1+r+(-1*tau)+(r*tau)+(2*tau*z)))',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-4*tau*(-1+z)*z)',
                                               '0']),
                                             ('TriangleFinite',
                                              ['(-2*(1+r+(-1*tau)+(r*tau)))',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-2*(-1+z)*(-1+(-1*r)+(-1*tau)+(-1*r*tau)+(2*tau*z)))',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-4*tau*(-1+z)*z)',
                                               '0']),
                                             ('TriangleFinite',
                                              ['(-2*(1+r+(-1*tau)+(r*tau)))',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-2*z*(1+r+(-1*tau)+(r*tau)+(2*tau*z)))',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-4*tau*(-1+z)*z)',
                                               '0']),
                                             ('TriangleFinite',
                                              ['(2*(-1+r+tau+(r*tau)))',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-2*z*(1+(-1*r)+(-1*tau)+(-1*r*tau)+(2*tau*z)))',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-4*tau*(-1+z)*z)',
                                               '0']),
                                             ('TriangleFinite',
                                              ['(2*(-1+r+tau+(r*tau)))',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-2*(-1+z)*(-1+r+(-1*tau)+(r*tau)+(2*tau*z)))',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-4*tau*(-1+z)*z)',
                                               '0']),
                                             ('BFinite', ['-4', '(-4*tau*(-1+z)*z)', '(-4*tau*(-1+z)*z)']),
                                             ('BFinite',
                                              ['(4*tau)', '(-4*tau*(-1+z)*z)', '(-4*tau*(-1+z)*z)']),
                                             ('BFinite',
                                              ['(-2*(1+r+(-1*tau)+(r*tau)))',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-4*tau*(-1+z)*z)']),
                                             ('BFinite',
                                              ['(2*(-1+r+tau+(r*tau)))',
                                               '(-4*tau*(-1+z)*z)',
                                               '(-4*tau*(-1+z)*z)']),
                                             ('BFinite', ['(-4*z*(1+(tau*z)))', '0', '(-4*tau*(-1+z)*z)']),
                                             ('BFinite',
                                              ['(-4*(-1+z)*(-1+(-1*tau)+(tau*z)))',
                                               '0',
                                               '(-4*tau*(-1+z)*z)']),
                                             ('BFinite',
                                              ['(-2*(-1+z)*(-1+(-1*r)+(-1*tau)+(-1*r*tau)+(2*tau*z)))',
                                               '0',
                                               '(-4*tau*(-1+z)*z)']),
                                             ('BFinite',
                                              ['(-2*z*(1+(-1*r)+(-1*tau)+(-1*r*tau)+(2*tau*z)))',
                                               '0',
                                               '(-4*tau*(-1+z)*z)']),
                                             ('BFinite',
                                              ['(-2*(-1+z)*(-1+r+(-1*tau)+(r*tau)+(2*tau*z)))',
                                               '0',
                                               '(-4*tau*(-1+z)*z)']),
                                             ('BFinite',
                                              ['(-2*z*(1+r+(-1*tau)+(r*tau)+(2*tau*z)))',
                                               '0',
                                               '(-4*tau*(-1+z)*z)']),
                                             ('BNext', ['(-4*z*(1+(tau*z)))', '0', '(-4*tau*(-1+z)*z)']),
                                             ('BNext',
                                              ['(-4*(-1+z)*(-1+(-1*tau)+(tau*z)))',
                                               '0',
                                               '(-4*tau*(-1+z)*z)']),
                                             ('BNext',
                                              ['(-2*(-1+z)*(-1+(-1*r)+(-1*tau)+(-1*r*tau)+(2*tau*z)))',
                                               '0',
                                               '(-4*tau*(-1+z)*z)']),
                                             ('BNext',
                                              ['(-2*z*(1+(-1*r)+(-1*tau)+(-1*r*tau)+(2*tau*z)))',
                                               '0',
                                               '(-4*tau*(-1+z)*z)']),
                                             ('BNext',
                                              ['(-2*(-1+z)*(-1+r+(-1*tau)+(r*tau)+(2*tau*z)))',
                                               '0',
                                               '(-4*tau*(-1+z)*z)']),
                                             ('BNext',
                                              ['(-2*z*(1+r+(-1*tau)+(r*tau)+(2*tau*z)))',
                                               '0',
                                               '(-4*tau*(-1+z)*z)'])]},
             'QuarkFinite': {'Rational': '((ctx.mpf(-512)/9)*r*tau*ctx.power((1+tau),-2)*ctx.power((-1+z),-1)*ctx.power(z,-1)*ctx.power((1+(-1*z)+(tau*z)),-1)*ctx.power(((-1*tau)+(-1*z)+(tau*z)),-1)*((-1*ctx.power(ctx.pi,2)*tau)+(-3*ctx.power(ctx.pi,2)*ctx.power(tau,2))+(-24*z)+(-1*ctx.power(ctx.pi,2)*z)+(-72*tau*z)+(-1*ctx.power(ctx.pi,2)*tau*z)+(-72*ctx.power(tau,2)*z)+(13*ctx.power(ctx.pi,2)*ctx.power(tau,2)*z)+(-24*ctx.power(tau,3)*z)+(-3*ctx.power(ctx.pi,2)*ctx.power(tau,3)*z)+(24*ctx.power(z,2))+(ctx.power(ctx.pi,2)*ctx.power(z,2))+(72*tau*ctx.power(z,2))+(9*ctx.power(ctx.pi,2)*tau*ctx.power(z,2))+(72*ctx.power(tau,2)*ctx.power(z,2))+(-29*ctx.power(ctx.pi,2)*ctx.power(tau,2)*ctx.power(z,2))+(24*ctx.power(tau,3)*ctx.power(z,2))+(11*ctx.power(ctx.pi,2)*ctx.power(tau,3)*ctx.power(z,2))+(-16*ctx.power(ctx.pi,2)*tau*ctx.power(z,3))+(32*ctx.power(ctx.pi,2)*ctx.power(tau,2)*ctx.power(z,3))+(-16*ctx.power(ctx.pi,2)*ctx.power(tau,3)*ctx.power(z,3))+(8*ctx.power(ctx.pi,2)*tau*ctx.power(z,4))+(-16*ctx.power(ctx.pi,2)*ctx.power(tau,2)*ctx.power(z,4))+(8*ctx.power(ctx.pi,2)*ctx.power(tau,3)*ctx.power(z,4))))',
                             'Coefficients': ['((ctx.mpf(8192)/3)*r*ctx.power(tau,2)*ctx.power((1+tau),-1)*ctx.power((-1+z),-1)*z*(-1+(2*z))*ctx.power((1+(-1*z)+(tau*z)),-1)*(3+tau+(-2*z)+(2*tau*z)))',
                                              '((ctx.mpf(-8192)/3)*r*ctx.power(tau,2)*ctx.power((1+tau),-1)*(-1+z)*ctx.power(z,-1)*(-1+(2*z))*ctx.power(((-1*tau)+(-1*z)+(tau*z)),-1)*(-1+(-3*tau)+(-2*z)+(2*tau*z)))',
                                              '((ctx.mpf(2048)/3)*ctx.power((1+tau),-1)*ctx.power((-1+z),-1)*ctx.power(z,-1)*ctx.power((1+(-1*r)+(-1*tau)+(-1*r*tau)+(-2*z)+(2*tau*z)),-1)*(r+(-1*ctx.power(r,2))+(-1*ctx.power(r,3))+ctx.power(r,4)+(2*tau)+(-3*r*tau)+(-5*ctx.power(r,2)*tau)+(3*ctx.power(r,3)*tau)+(3*ctx.power(r,4)*tau)+(-4*ctx.power(tau,2))+(-5*r*ctx.power(tau,2))+(5*ctx.power(r,2)*ctx.power(tau,2))+(9*ctx.power(r,3)*ctx.power(tau,2))+(3*ctx.power(r,4)*ctx.power(tau,2))+(2*ctx.power(tau,3))+(7*r*ctx.power(tau,3))+(9*ctx.power(r,2)*ctx.power(tau,3))+(5*ctx.power(r,3)*ctx.power(tau,3))+(ctx.power(r,4)*ctx.power(tau,3))+(2*z)+(-2*r*z)+(-2*ctx.power(r,2)*z)+(2*ctx.power(r,3)*z)+(-6*tau*z)+(6*r*tau*z)+(6*ctx.power(r,2)*tau*z)+(-6*ctx.power(r,3)*tau*z)+(22*ctx.power(tau,2)*z)+(10*r*ctx.power(tau,2)*z)+(-30*ctx.power(r,2)*ctx.power(tau,2)*z)+(-18*ctx.power(r,3)*ctx.power(tau,2)*z)+(-18*ctx.power(tau,3)*z)+(-46*r*ctx.power(tau,3)*z)+(-38*ctx.power(r,2)*ctx.power(tau,3)*z)+(-10*ctx.power(r,3)*ctx.power(tau,3)*z)+(-2*ctx.power(z,2))+(2*ctx.power(r,2)*ctx.power(z,2))+(6*tau*ctx.power(z,2))+(-6*ctx.power(r,2)*tau*ctx.power(z,2))+(-54*ctx.power(tau,2)*ctx.power(z,2))+(30*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,2))+(50*ctx.power(tau,3)*ctx.power(z,2))+(96*r*ctx.power(tau,3)*ctx.power(z,2))+(38*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,2))+(64*ctx.power(tau,2)*ctx.power(z,3))+(-64*ctx.power(tau,3)*ctx.power(z,3))+(-64*r*ctx.power(tau,3)*ctx.power(z,3))+(-32*ctx.power(tau,2)*ctx.power(z,4))+(32*ctx.power(tau,3)*ctx.power(z,4))))',
                                              '((ctx.mpf(-2048)/3)*ctx.power((1+tau),-1)*ctx.power((-1+z),-1)*ctx.power(z,-1)*ctx.power((1+r+(-1*tau)+(r*tau)+(-2*z)+(2*tau*z)),-1)*((-1*r)+(-1*ctx.power(r,2))+ctx.power(r,3)+ctx.power(r,4)+(2*tau)+(3*r*tau)+(-5*ctx.power(r,2)*tau)+(-3*ctx.power(r,3)*tau)+(3*ctx.power(r,4)*tau)+(-4*ctx.power(tau,2))+(5*r*ctx.power(tau,2))+(5*ctx.power(r,2)*ctx.power(tau,2))+(-9*ctx.power(r,3)*ctx.power(tau,2))+(3*ctx.power(r,4)*ctx.power(tau,2))+(2*ctx.power(tau,3))+(-7*r*ctx.power(tau,3))+(9*ctx.power(r,2)*ctx.power(tau,3))+(-5*ctx.power(r,3)*ctx.power(tau,3))+(ctx.power(r,4)*ctx.power(tau,3))+(2*z)+(2*r*z)+(-2*ctx.power(r,2)*z)+(-2*ctx.power(r,3)*z)+(-6*tau*z)+(-6*r*tau*z)+(6*ctx.power(r,2)*tau*z)+(6*ctx.power(r,3)*tau*z)+(22*ctx.power(tau,2)*z)+(-10*r*ctx.power(tau,2)*z)+(-30*ctx.power(r,2)*ctx.power(tau,2)*z)+(18*ctx.power(r,3)*ctx.power(tau,2)*z)+(-18*ctx.power(tau,3)*z)+(46*r*ctx.power(tau,3)*z)+(-38*ctx.power(r,2)*ctx.power(tau,3)*z)+(10*ctx.power(r,3)*ctx.power(tau,3)*z)+(-2*ctx.power(z,2))+(2*ctx.power(r,2)*ctx.power(z,2))+(6*tau*ctx.power(z,2))+(-6*ctx.power(r,2)*tau*ctx.power(z,2))+(-54*ctx.power(tau,2)*ctx.power(z,2))+(30*ctx.power(r,2)*ctx.power(tau,2)*ctx.power(z,2))+(50*ctx.power(tau,3)*ctx.power(z,2))+(-96*r*ctx.power(tau,3)*ctx.power(z,2))+(38*ctx.power(r,2)*ctx.power(tau,3)*ctx.power(z,2))+(64*ctx.power(tau,2)*ctx.power(z,3))+(-64*ctx.power(tau,3)*ctx.power(z,3))+(64*r*ctx.power(tau,3)*ctx.power(z,3))+(-32*ctx.power(tau,2)*ctx.power(z,4))+(32*ctx.power(tau,3)*ctx.power(z,4))))',
                                              '((ctx.mpf(2048)/3)*(-1+r)*r*(1+r)*(-1+tau)*ctx.power((1+tau),3)*ctx.power((-1+r+tau+(r*tau)+(2*z)+(-2*tau*z)),-1)*ctx.power((1+(-1*z)+(tau*z)),-1)*ctx.power(((-1*tau)+(-1*z)+(tau*z)),-1)*ctx.power((1+r+(-1*tau)+(r*tau)+(-2*z)+(2*tau*z)),-1))',
                                              '((ctx.mpf(-2048)/3)*r*ctx.power((1+tau),-2)*ctx.power((-1+z),-1)*ctx.power(z,-1)*(1+(tau*z))*ctx.power((1+(-1*z)+(tau*z)),-1)*(1+(-4*tau)+(-1*ctx.power(tau,2))+(-1*z)+(14*tau*z)+(-1*ctx.power(tau,2)*z)+(-8*tau*ctx.power(z,2))+(8*ctx.power(tau,2)*ctx.power(z,2))))',
                                              '((ctx.mpf(-2048)/3)*r*ctx.power((1+tau),-2)*ctx.power((-1+z),-1)*ctx.power(z,-1)*(-1+(-1*tau)+(tau*z))*ctx.power(((-1*tau)+(-1*z)+(tau*z)),-1)*((2*tau)+(6*ctx.power(tau,2))+z+(2*tau*z)+(-15*ctx.power(tau,2)*z)+(-8*tau*ctx.power(z,2))+(8*ctx.power(tau,2)*ctx.power(z,2))))',
                                              '((ctx.mpf(1024)/3)*ctx.power((1+tau),-2)*ctx.power((-1+z),-1)*ctx.power(z,-1)*ctx.power((1+(-1*r)+(-1*tau)+(-1*r*tau)+(-2*z)+(2*tau*z)),-1)*((2*r)+(-2*ctx.power(r,3))+(4*tau)+(2*r*tau)+(-8*ctx.power(r,2)*tau)+(-6*ctx.power(r,3)*tau)+(-10*r*ctx.power(tau,2))+(-16*ctx.power(r,2)*ctx.power(tau,2))+(-6*ctx.power(r,3)*ctx.power(tau,2))+(-4*ctx.power(tau,3))+(-10*r*ctx.power(tau,3))+(-8*ctx.power(r,2)*ctx.power(tau,3))+(-2*ctx.power(r,3)*ctx.power(tau,3))+z+(-2*r*z)+(-3*ctx.power(r,2)*z)+(-15*tau*z)+(-8*r*tau*z)+(11*ctx.power(r,2)*tau*z)+(-9*ctx.power(tau,2)*z)+(38*r*ctx.power(tau,2)*z)+(31*ctx.power(r,2)*ctx.power(tau,2)*z)+(23*ctx.power(tau,3)*z)+(44*r*ctx.power(tau,3)*z)+(17*ctx.power(r,2)*ctx.power(tau,3)*z)+(16*tau*ctx.power(z,2))+(20*r*tau*ctx.power(z,2))+(32*ctx.power(tau,2)*ctx.power(z,2))+(-24*r*ctx.power(tau,2)*ctx.power(z,2))+(-48*ctx.power(tau,3)*ctx.power(z,2))+(-44*r*ctx.power(tau,3)*ctx.power(z,2))+(-32*ctx.power(tau,2)*ctx.power(z,3))+(32*ctx.power(tau,3)*ctx.power(z,3))))',
                                              '((ctx.mpf(-1024)/3)*ctx.power((1+tau),-2)*ctx.power((-1+z),-1)*ctx.power(z,-1)*ctx.power((1+(-1*r)+(-1*tau)+(-1*r*tau)+(-2*z)+(2*tau*z)),-1)*(-1+(3*ctx.power(r,2))+(-2*ctx.power(r,3))+(-5*tau)+(14*r*tau)+(-3*ctx.power(r,2)*tau)+(-6*ctx.power(r,3)*tau)+(9*ctx.power(tau,2))+(4*r*ctx.power(tau,2))+(-15*ctx.power(r,2)*ctx.power(tau,2))+(-6*ctx.power(r,3)*ctx.power(tau,2))+(-3*ctx.power(tau,3))+(-10*r*ctx.power(tau,3))+(-9*ctx.power(r,2)*ctx.power(tau,3))+(-2*ctx.power(r,3)*ctx.power(tau,3))+z+(2*r*z)+(-3*ctx.power(r,2)*z)+(17*tau*z)+(-32*r*tau*z)+(11*ctx.power(r,2)*tau*z)+(-41*ctx.power(tau,2)*z)+(10*r*ctx.power(tau,2)*z)+(31*ctx.power(r,2)*ctx.power(tau,2)*z)+(23*ctx.power(tau,3)*z)+(44*r*ctx.power(tau,3)*z)+(17*ctx.power(r,2)*ctx.power(tau,3)*z)+(-16*tau*ctx.power(z,2))+(20*r*tau*ctx.power(z,2))+(64*ctx.power(tau,2)*ctx.power(z,2))+(-24*r*ctx.power(tau,2)*ctx.power(z,2))+(-48*ctx.power(tau,3)*ctx.power(z,2))+(-44*r*ctx.power(tau,3)*ctx.power(z,2))+(-32*ctx.power(tau,2)*ctx.power(z,3))+(32*ctx.power(tau,3)*ctx.power(z,3))))',
                                              '((ctx.mpf(-1024)/3)*ctx.power((1+tau),-2)*ctx.power((-1+z),-1)*ctx.power(z,-1)*ctx.power((1+r+(-1*tau)+(r*tau)+(-2*z)+(2*tau*z)),-1)*((-2*r)+(2*ctx.power(r,3))+(4*tau)+(-2*r*tau)+(-8*ctx.power(r,2)*tau)+(6*ctx.power(r,3)*tau)+(10*r*ctx.power(tau,2))+(-16*ctx.power(r,2)*ctx.power(tau,2))+(6*ctx.power(r,3)*ctx.power(tau,2))+(-4*ctx.power(tau,3))+(10*r*ctx.power(tau,3))+(-8*ctx.power(r,2)*ctx.power(tau,3))+(2*ctx.power(r,3)*ctx.power(tau,3))+z+(2*r*z)+(-3*ctx.power(r,2)*z)+(-15*tau*z)+(8*r*tau*z)+(11*ctx.power(r,2)*tau*z)+(-9*ctx.power(tau,2)*z)+(-38*r*ctx.power(tau,2)*z)+(31*ctx.power(r,2)*ctx.power(tau,2)*z)+(23*ctx.power(tau,3)*z)+(-44*r*ctx.power(tau,3)*z)+(17*ctx.power(r,2)*ctx.power(tau,3)*z)+(16*tau*ctx.power(z,2))+(-20*r*tau*ctx.power(z,2))+(32*ctx.power(tau,2)*ctx.power(z,2))+(24*r*ctx.power(tau,2)*ctx.power(z,2))+(-48*ctx.power(tau,3)*ctx.power(z,2))+(44*r*ctx.power(tau,3)*ctx.power(z,2))+(-32*ctx.power(tau,2)*ctx.power(z,3))+(32*ctx.power(tau,3)*ctx.power(z,3))))',
                                              '((ctx.mpf(1024)/3)*ctx.power((1+tau),-2)*ctx.power((-1+z),-1)*ctx.power(z,-1)*ctx.power((1+r+(-1*tau)+(r*tau)+(-2*z)+(2*tau*z)),-1)*(-1+(3*ctx.power(r,2))+(2*ctx.power(r,3))+(-5*tau)+(-14*r*tau)+(-3*ctx.power(r,2)*tau)+(6*ctx.power(r,3)*tau)+(9*ctx.power(tau,2))+(-4*r*ctx.power(tau,2))+(-15*ctx.power(r,2)*ctx.power(tau,2))+(6*ctx.power(r,3)*ctx.power(tau,2))+(-3*ctx.power(tau,3))+(10*r*ctx.power(tau,3))+(-9*ctx.power(r,2)*ctx.power(tau,3))+(2*ctx.power(r,3)*ctx.power(tau,3))+z+(-2*r*z)+(-3*ctx.power(r,2)*z)+(17*tau*z)+(32*r*tau*z)+(11*ctx.power(r,2)*tau*z)+(-41*ctx.power(tau,2)*z)+(-10*r*ctx.power(tau,2)*z)+(31*ctx.power(r,2)*ctx.power(tau,2)*z)+(23*ctx.power(tau,3)*z)+(-44*r*ctx.power(tau,3)*z)+(17*ctx.power(r,2)*ctx.power(tau,3)*z)+(-16*tau*ctx.power(z,2))+(-20*r*tau*ctx.power(z,2))+(64*ctx.power(tau,2)*ctx.power(z,2))+(24*r*ctx.power(tau,2)*ctx.power(z,2))+(-48*ctx.power(tau,3)*ctx.power(z,2))+(44*r*ctx.power(tau,3)*ctx.power(z,2))+(-32*ctx.power(tau,2)*ctx.power(z,3))+(32*ctx.power(tau,3)*ctx.power(z,3))))',
                                              '((ctx.mpf(2048)/3)*r*ctx.power((1+tau),-2)*ctx.power((-1+z),-1)*ctx.power(z,-1)*(1+(tau*z))*(1+(-1*tau)+(4*tau*z)))',
                                              '((ctx.mpf(2048)/3)*r*ctx.power((1+tau),-2)*ctx.power((-1+z),-1)*ctx.power(z,-1)*(-1+(-1*tau)+(tau*z))*(-1+(-3*tau)+(4*tau*z)))',
                                              '((ctx.mpf(-1024)/3)*ctx.power((1+tau),-2)*ctx.power((-1+z),-1)*ctx.power(z,-1)*(-1+(-1*r)+(-1*tau)+(-1*r*tau)+(2*tau*z))*((-1*r)+(-2*tau)+(-1*r*tau)+(4*tau*z)))',
                                              '((ctx.mpf(1024)/3)*ctx.power((1+tau),-2)*ctx.power((-1+z),-1)*ctx.power(z,-1)*(1+(-1*r)+(-1*tau)+(-1*r*tau)+(2*tau*z))*((-1*r)+(-2*tau)+(-1*r*tau)+(4*tau*z)))',
                                              '((ctx.mpf(1024)/3)*ctx.power((1+tau),-2)*ctx.power((-1+z),-1)*ctx.power(z,-1)*(-1+r+(-1*tau)+(r*tau)+(2*tau*z))*(r+(-2*tau)+(r*tau)+(4*tau*z)))',
                                              '((ctx.mpf(-1024)/3)*ctx.power((1+tau),-2)*ctx.power((-1+z),-1)*ctx.power(z,-1)*(1+r+(-1*tau)+(r*tau)+(2*tau*z))*(r+(-2*tau)+(r*tau)+(4*tau*z)))'],
                             'Masters': [('TriangleFinite',
                                          ['-4',
                                           '(-4*tau*(-1+z)*z)',
                                           '(-4*z*(1+(tau*z)))',
                                           '(-4*tau*(-1+z)*z)',
                                           '(-4*tau*(-1+z)*z)',
                                           '0']),
                                         ('TriangleFinite',
                                          ['-4',
                                           '(-4*tau*(-1+z)*z)',
                                           '(-4*(-1+z)*(-1+(-1*tau)+(tau*z)))',
                                           '(-4*tau*(-1+z)*z)',
                                           '(-4*tau*(-1+z)*z)',
                                           '0']),
                                         ('TriangleFinite',
                                          ['-4',
                                           '(-2*(-1+z)*(-1+(-1*r)+(-1*tau)+(-1*r*tau)+(2*tau*z)))',
                                           '(-2*z*(1+(-1*r)+(-1*tau)+(-1*r*tau)+(2*tau*z)))',
                                           '(-4*tau*(-1+z)*z)',
                                           '(-4*tau*(-1+z)*z)',
                                           '0']),
                                         ('TriangleFinite',
                                          ['-4',
                                           '(-2*(-1+z)*(-1+r+(-1*tau)+(r*tau)+(2*tau*z)))',
                                           '(-2*z*(1+r+(-1*tau)+(r*tau)+(2*tau*z)))',
                                           '(-4*tau*(-1+z)*z)',
                                           '(-4*tau*(-1+z)*z)',
                                           '0']),
                                         ('BFinite', ['-4', '(-4*tau*(-1+z)*z)', '(-4*tau*(-1+z)*z)']),
                                         ('BFinite', ['(-4*z*(1+(tau*z)))', '0', '(-4*tau*(-1+z)*z)']),
                                         ('BFinite',
                                          ['(-4*(-1+z)*(-1+(-1*tau)+(tau*z)))', '0', '(-4*tau*(-1+z)*z)']),
                                         ('BFinite',
                                          ['(-2*(-1+z)*(-1+(-1*r)+(-1*tau)+(-1*r*tau)+(2*tau*z)))',
                                           '0',
                                           '(-4*tau*(-1+z)*z)']),
                                         ('BFinite',
                                          ['(-2*z*(1+(-1*r)+(-1*tau)+(-1*r*tau)+(2*tau*z)))',
                                           '0',
                                           '(-4*tau*(-1+z)*z)']),
                                         ('BFinite',
                                          ['(-2*(-1+z)*(-1+r+(-1*tau)+(r*tau)+(2*tau*z)))',
                                           '0',
                                           '(-4*tau*(-1+z)*z)']),
                                         ('BFinite',
                                          ['(-2*z*(1+r+(-1*tau)+(r*tau)+(2*tau*z)))',
                                           '0',
                                           '(-4*tau*(-1+z)*z)']),
                                         ('BNext', ['(-4*z*(1+(tau*z)))', '0', '(-4*tau*(-1+z)*z)']),
                                         ('BNext',
                                          ['(-4*(-1+z)*(-1+(-1*tau)+(tau*z)))', '0', '(-4*tau*(-1+z)*z)']),
                                         ('BNext',
                                          ['(-2*(-1+z)*(-1+(-1*r)+(-1*tau)+(-1*r*tau)+(2*tau*z)))',
                                           '0',
                                           '(-4*tau*(-1+z)*z)']),
                                         ('BNext',
                                          ['(-2*z*(1+(-1*r)+(-1*tau)+(-1*r*tau)+(2*tau*z)))',
                                           '0',
                                           '(-4*tau*(-1+z)*z)']),
                                         ('BNext',
                                          ['(-2*(-1+z)*(-1+r+(-1*tau)+(r*tau)+(2*tau*z)))',
                                           '0',
                                           '(-4*tau*(-1+z)*z)']),
                                         ('BNext',
                                          ['(-2*z*(1+r+(-1*tau)+(r*tau)+(2*tau*z)))',
                                           '0',
                                           '(-4*tau*(-1+z)*z)'])]},
             'QuarkPole': {'Rational': '((ctx.mpf(-4096)/3)*r*tau*ctx.power((1+tau),-2)*ctx.power((-1+z),-1)*ctx.power(z,-1)*(1+(3*tau)+(-8*tau*z)+(8*tau*ctx.power(z,2))))',
                           'Coefficients': ['((ctx.mpf(2048)/3)*r*ctx.power((1+tau),-2)*ctx.power((-1+z),-1)*ctx.power(z,-1)*(1+(tau*z))*(1+(-1*tau)+(4*tau*z)))',
                                            '((ctx.mpf(2048)/3)*r*ctx.power((1+tau),-2)*ctx.power((-1+z),-1)*ctx.power(z,-1)*(-1+(-1*tau)+(tau*z))*(-1+(-3*tau)+(4*tau*z)))',
                                            '((ctx.mpf(-1024)/3)*ctx.power((1+tau),-2)*ctx.power((-1+z),-1)*ctx.power(z,-1)*(-1+(-1*r)+(-1*tau)+(-1*r*tau)+(2*tau*z))*((-1*r)+(-2*tau)+(-1*r*tau)+(4*tau*z)))',
                                            '((ctx.mpf(1024)/3)*ctx.power((1+tau),-2)*ctx.power((-1+z),-1)*ctx.power(z,-1)*(1+(-1*r)+(-1*tau)+(-1*r*tau)+(2*tau*z))*((-1*r)+(-2*tau)+(-1*r*tau)+(4*tau*z)))',
                                            '((ctx.mpf(1024)/3)*ctx.power((1+tau),-2)*ctx.power((-1+z),-1)*ctx.power(z,-1)*(-1+r+(-1*tau)+(r*tau)+(2*tau*z))*(r+(-2*tau)+(r*tau)+(4*tau*z)))',
                                            '((ctx.mpf(-1024)/3)*ctx.power((1+tau),-2)*ctx.power((-1+z),-1)*ctx.power(z,-1)*(1+r+(-1*tau)+(r*tau)+(2*tau*z))*(r+(-2*tau)+(r*tau)+(4*tau*z)))'],
                           'Masters': [('BFinite', ['(-4*z*(1+(tau*z)))', '0', '(-4*tau*(-1+z)*z)']),
                                       ('BFinite',
                                        ['(-4*(-1+z)*(-1+(-1*tau)+(tau*z)))', '0', '(-4*tau*(-1+z)*z)']),
                                       ('BFinite',
                                        ['(-2*(-1+z)*(-1+(-1*r)+(-1*tau)+(-1*r*tau)+(2*tau*z)))',
                                         '0',
                                         '(-4*tau*(-1+z)*z)']),
                                       ('BFinite',
                                        ['(-2*z*(1+(-1*r)+(-1*tau)+(-1*r*tau)+(2*tau*z)))',
                                         '0',
                                         '(-4*tau*(-1+z)*z)']),
                                       ('BFinite',
                                        ['(-2*(-1+z)*(-1+r+(-1*tau)+(r*tau)+(2*tau*z)))',
                                         '0',
                                         '(-4*tau*(-1+z)*z)']),
                                       ('BFinite',
                                        ['(-2*z*(1+r+(-1*tau)+(r*tau)+(2*tau*z)))',
                                         '0',
                                         '(-4*tau*(-1+z)*z)'])]}},
 'da': {'left': {'pole': '((ctx.mpf(-8)/3)*ctx.power((-1+u),-1)*(-1+u+(-1*z))*ctx.power(z,-1)*(-1+u+z))',
                 'finite': '((ctx.mpf(8)/3)*ctx.power((-1+u),-1)*ctx.power(u,-1)*ctx.power(z,-1)*(-1+u+z)*ctx.power((-1+(2*z)),-1)*((-1*ctx.power(u,2))+(u*z)+(2*ctx.power(u,2)*z)+(-2*u*ctx.power(z,2))+(u*clog((ctx.power((u+(-1*z)),2)*ctx.power(z,-2))))+(-1*ctx.power(u,2)*clog((ctx.power((u+(-1*z)),2)*ctx.power(z,-2))))+(z*clog((ctx.power((u+(-1*z)),2)*ctx.power(z,-2))))+(-1*u*z*clog((ctx.power((u+(-1*z)),2)*ctx.power(z,-2))))+(-2*ctx.power(z,2)*clog((ctx.power((u+(-1*z)),2)*ctx.power(z,-2))))+(2*u*ctx.power(z,2)*clog((ctx.power((u+(-1*z)),2)*ctx.power(z,-2))))+(-1*z*clog((ctx.power((1+(-1*z)),-1)*(u+(-1*z))*ctx.power(z,-1)*(-1+u+z))))+(2*ctx.power(u,2)*z*clog((ctx.power((1+(-1*z)),-1)*(u+(-1*z))*ctx.power(z,-1)*(-1+u+z))))+(2*ctx.power(z,2)*clog((ctx.power((1+(-1*z)),-1)*(u+(-1*z))*ctx.power(z,-1)*(-1+u+z))))+(-4*u*ctx.power(z,2)*clog((ctx.power((1+(-1*z)),-1)*(u+(-1*z))*ctx.power(z,-1)*(-1+u+z))))))',
                 'midpoint': '((ctx.mpf(4)/3)*ctx.power((-1+u),-1)*(1+(-12*u)+(12*ctx.power(u,2))+(3*clog((4*ctx.power(((ctx.mpf(-1)/2)+u),2))))+(-8*u*clog((4*ctx.power(((ctx.mpf(-1)/2)+u),2))))+(4*ctx.power(u,2)*clog((4*ctx.power(((ctx.mpf(-1)/2)+u),2))))))'},
        'right': {'pole': '((ctx.mpf(-8)/3)*ctx.power(u,-1)*(1+u+(-1*z))*ctx.power((-1+z),-1)*(-1+u+z))',
                  'finite': '((ctx.mpf(8)/3)*ctx.power((-1+u),-1)*ctx.power(u,-1)*ctx.power((-1+z),-1)*(-1+u+z)*ctx.power((-1+(2*z)),-1)*(u+(-1*ctx.power(u,2))+(-1*z)+(-1*u*z)+(2*ctx.power(u,2)*z)+(2*ctx.power(z,2))+(-2*u*ctx.power(z,2))+(ctx.power(u,2)*clog((ctx.power((1+(-1*z)),-2)*ctx.power((u+(-1*z)),2))))+(-3*u*z*clog((ctx.power((1+(-1*z)),-2)*ctx.power((u+(-1*z)),2))))+(2*u*ctx.power(z,2)*clog((ctx.power((1+(-1*z)),-2)*ctx.power((u+(-1*z)),2))))+clog((ctx.power((1+(-1*z)),-1)*(u+(-1*z))*ctx.power(z,-1)*(-1+u+z)))+(-2*ctx.power(u,2)*clog((ctx.power((1+(-1*z)),-1)*(u+(-1*z))*ctx.power(z,-1)*(-1+u+z))))+(-3*z*clog((ctx.power((1+(-1*z)),-1)*(u+(-1*z))*ctx.power(z,-1)*(-1+u+z))))+(4*u*z*clog((ctx.power((1+(-1*z)),-1)*(u+(-1*z))*ctx.power(z,-1)*(-1+u+z))))+(2*ctx.power(u,2)*z*clog((ctx.power((1+(-1*z)),-1)*(u+(-1*z))*ctx.power(z,-1)*(-1+u+z))))+(2*ctx.power(z,2)*clog((ctx.power((1+(-1*z)),-1)*(u+(-1*z))*ctx.power(z,-1)*(-1+u+z))))+(-4*u*ctx.power(z,2)*clog((ctx.power((1+(-1*z)),-1)*(u+(-1*z))*ctx.power(z,-1)*(-1+u+z))))))',
                  'midpoint': '((ctx.mpf(-4)/3)*ctx.power(u,-1)*(1+(-12*u)+(12*ctx.power(u,2))+(-1*clog((4*ctx.power(((ctx.mpf(-1)/2)+u),2))))+(4*ctx.power(u,2)*clog((4*ctx.power(((ctx.mpf(-1)/2)+u),2))))))'}},
 'lp': {'gluon': [{'signature': ('LPB0', ['(-4+(4*z))', '0', '0']),
                   'coefficientEpsilon012': ['((ctx.mpf(-3)/32)*ctx.power((-1+r),-1)*ctx.power((1+r),-1)*((ctx.mpf(-448)/9)+((ctx.mpf(-448)/9)*ctx.power(r,2))))',
                                             '((ctx.mpf(3)/8)*ctx.power((-1+r),-1)*ctx.power((1+r),-1)*((ctx.mpf(176)/9)+((ctx.mpf(-16)/3)*ctx.power(r,2))))',
                                             '((ctx.mpf(16)/3)*ctx.power((-1+r),-1)*ctx.power((1+r),-1))']},
                  {'signature': ('LPB0', ['(-4*z)', '0', '0']),
                   'coefficientEpsilon012': ['((ctx.mpf(-3)/32)*ctx.power((-1+r),-1)*ctx.power((1+r),-1)*((ctx.mpf(-448)/9)+((ctx.mpf(-448)/9)*ctx.power(r,2))))',
                                             '((ctx.mpf(3)/16)*ctx.power((-1+r),-1)*ctx.power((1+r),-1)*((ctx.mpf(352)/9)+((ctx.mpf(-32)/3)*ctx.power(r,2))))',
                                             '((ctx.mpf(16)/3)*ctx.power((-1+r),-1)*ctx.power((1+r),-1))']},
                  {'signature': ('LPB0', ['-4', '0', '0']),
                   'coefficientEpsilon012': ['((ctx.mpf(-3)/16)*ctx.power((-1+r),-1)*ctx.power((1+r),-1)*ctx.power((1+r+(-2*z)),-2)*ctx.power((-1+r+(2*z)),-2)*((ctx.mpf(128)/9)+((ctx.mpf(32)/9)*ctx.power(r,2))+((ctx.mpf(-448)/9)*ctx.power(r,4))+(32*ctx.power(r,6))+((ctx.mpf(-512)/9)*z)+((ctx.mpf(128)/3)*ctx.power(r,2)*z)+((ctx.mpf(128)/9)*ctx.power(r,4)*z)+((ctx.mpf(512)/9)*ctx.power(z,2))+((ctx.mpf(-128)/3)*ctx.power(r,2)*ctx.power(z,2))+((ctx.mpf(-128)/9)*ctx.power(r,4)*ctx.power(z,2))))',
                                             '((ctx.mpf(-3)/8)*ctx.power((1+r+(-2*z)),-2)*ctx.power((-1+r+(2*z)),-2)*((ctx.mpf(64)/9)+((ctx.mpf(-16)/3)*ctx.power(r,2))+((ctx.mpf(-16)/9)*ctx.power(r,4))+((ctx.mpf(-256)/9)*z)+((ctx.mpf(448)/9)*ctx.power(r,2)*z)+((ctx.mpf(256)/9)*ctx.power(z,2))+((ctx.mpf(-448)/9)*ctx.power(r,2)*ctx.power(z,2))))',
                                             '0']},
                  {'signature': ('LPB0', ['((-2*z)+(-2*r*z))', '0', '0']),
                   'coefficientEpsilon012': ['((ctx.mpf(3)/64)*ctx.power((-1+r),-1)*ctx.power((1+r+(-2*z)),-2)*((ctx.mpf(-64)/3)+((ctx.mpf(-1088)/9)*r)+((ctx.mpf(-1600)/9)*ctx.power(r,2))+((ctx.mpf(-704)/9)*ctx.power(r,3))+(128*z)+(320*r*z)+((ctx.mpf(2432)/9)*ctx.power(r,2)*z)+((ctx.mpf(704)/9)*ctx.power(r,3)*z)+((ctx.mpf(-1024)/9)*ctx.power(z,2))+((ctx.mpf(-1664)/9)*r*ctx.power(z,2))+((ctx.mpf(-896)/9)*ctx.power(r,2)*ctx.power(z,2))))',
                                             '((ctx.mpf(3)/32)*ctx.power((-1+r),-1)*ctx.power((1+r+(-2*z)),-2)*((ctx.mpf(-352)/9)+((ctx.mpf(-608)/9)*r)+((ctx.mpf(-160)/9)*ctx.power(r,2))+((ctx.mpf(32)/3)*ctx.power(r,3))+((ctx.mpf(1216)/9)*z)+((ctx.mpf(1120)/9)*r*z)+((ctx.mpf(-64)/3)*ctx.power(r,2)*z)+((ctx.mpf(-32)/3)*ctx.power(r,3)*z)+((ctx.mpf(-1280)/9)*ctx.power(z,2))+((ctx.mpf(320)/9)*r*ctx.power(z,2))+((ctx.mpf(-64)/9)*ctx.power(r,2)*ctx.power(z,2))))',
                                             '((ctx.mpf(-8)/3)*ctx.power((-1+r),-1))']},
                  {'signature': ('LPB0', ['(-2+(2*r)+(2*z)+(-2*r*z))', '0', '0']),
                   'coefficientEpsilon012': ['((ctx.mpf(-3)/32)*ctx.power((1+r),-1)*ctx.power((1+r+(-2*z)),-2)*((ctx.mpf(-32)/9)+((ctx.mpf(-64)/9)*r)+((ctx.mpf(-32)/9)*ctx.power(r,2))+((ctx.mpf(448)/9)*z)+((ctx.mpf(-224)/9)*r*z)+((ctx.mpf(-320)/9)*ctx.power(r,2)*z)+((ctx.mpf(352)/9)*ctx.power(r,3)*z)+((ctx.mpf(-512)/9)*ctx.power(z,2))+((ctx.mpf(832)/9)*r*ctx.power(z,2))+((ctx.mpf(-448)/9)*ctx.power(r,2)*ctx.power(z,2))))',
                                             '((ctx.mpf(-3)/16)*ctx.power((1+r),-1)*ctx.power((1+r+(-2*z)),-2)*((ctx.mpf(-208)/9)+((ctx.mpf(-416)/9)*r)+((ctx.mpf(-208)/9)*ctx.power(r,2))+((ctx.mpf(224)/3)*z)+((ctx.mpf(880)/9)*r*z)+((ctx.mpf(160)/9)*ctx.power(r,2)*z)+((ctx.mpf(-16)/3)*ctx.power(r,3)*z)+((ctx.mpf(-640)/9)*ctx.power(z,2))+((ctx.mpf(-160)/9)*r*ctx.power(z,2))+((ctx.mpf(-32)/9)*ctx.power(r,2)*ctx.power(z,2))))',
                                             '((ctx.mpf(8)/3)*ctx.power((1+r),-1))']},
                  {'signature': ('LPC0',
                                 ['-4', '((-2*z)+(-2*r*z))', '(-2+(2*r)+(2*z)+(-2*r*z))', '0', '0', '0']),
                   'coefficientEpsilon012': ['((ctx.mpf(-3)/8)*ctx.power((1+r+(-2*z)),-2)*((16*ctx.power(r,2))+(32*ctx.power(r,3))+(16*ctx.power(r,4))+((ctx.mpf(-544)/9)*r*z)+((ctx.mpf(-1120)/9)*ctx.power(r,2)*z)+(-64*ctx.power(r,3)*z)+((ctx.mpf(512)/9)*ctx.power(z,2))+((ctx.mpf(544)/3)*r*ctx.power(z,2))+((ctx.mpf(1120)/9)*ctx.power(r,2)*ctx.power(z,2))+((ctx.mpf(-1024)/9)*ctx.power(z,3))+((ctx.mpf(-1088)/9)*r*ctx.power(z,3))+((ctx.mpf(512)/9)*ctx.power(z,4))))',
                                             '((ctx.mpf(3)/4)*ctx.power((1+r+(-2*z)),-2)*((-16*r*z)+(-16*ctx.power(r,2)*z)+((ctx.mpf(256)/9)*ctx.power(z,2))+(48*r*ctx.power(z,2))+(16*ctx.power(r,2)*ctx.power(z,2))+((ctx.mpf(-512)/9)*ctx.power(z,3))+(-32*r*ctx.power(z,3))+((ctx.mpf(256)/9)*ctx.power(z,4))))',
                                             '0']},
                  {'signature': ('LPC0', ['0', '(-4*z)', '((-2*z)+(-2*r*z))', '0', '0', '0']),
                   'coefficientEpsilon012': ['((ctx.mpf(3)/32)*ctx.power((-1+r),-2)*z*(48+(-16*r)+(48*ctx.power(r,2))+(-112*ctx.power(r,3))+(32*ctx.power(r,4))+(24*z)+(136*r*z)+(-24*ctx.power(r,2)*z)+(88*ctx.power(r,3)*z)+(-32*ctx.power(r,4)*z)))',
                                             '(-3*ctx.power((-1+r),-2)*z*(-4+(4*r)+z+(r*z)))',
                                             '(-3*ctx.power((-1+r),-2)*z*(-4+(4*r)+z+(r*z)))']},
                  {'signature': ('LPC0', ['0', '0', '(-2+(2*r)+(2*z)+(-2*r*z))', '0', '0', '0']),
                   'coefficientEpsilon012': ['((ctx.mpf(-3)/16)*(-1+r)*(-1+z)*((16*r)+(-16*r*z)))',
                                             '0',
                                             '0']},
                  {'signature': ('LPB0', ['(-2+(-2*r))', '0', '0']),
                   'coefficientEpsilon012': ['0', '0', '0']},
                  {'signature': ('LPC0', ['0', '(-2+(-2*r))', '((-2*z)+(-2*r*z))', '0', '0', '0']),
                   'coefficientEpsilon012': ['((ctx.mpf(-3)/32)*ctx.power((-1+r),-3)*(1+r)*(-1+z)*((ctx.mpf(-80)/9)+((ctx.mpf(1168)/9)*r)+((ctx.mpf(-944)/9)*ctx.power(r,2))+(-16*ctx.power(r,3))+((ctx.mpf(728)/9)*z)+((ctx.mpf(-88)/9)*r*z)+((ctx.mpf(1160)/9)*ctx.power(r,2)*z)+(-8*ctx.power(r,3)*z)))',
                                             '((ctx.mpf(3)/8)*ctx.power((-1+r),-3)*(1+r)*(-1+z)*((ctx.mpf(-160)/9)+((ctx.mpf(32)/9)*r)+((ctx.mpf(128)/9)*ctx.power(r,2))+(8*z)+(8*r*z)))',
                                             '((ctx.mpf(3)/8)*ctx.power((-1+r),-3)*(1+r)*(-1+z)*((ctx.mpf(-160)/9)+((ctx.mpf(32)/9)*r)+((ctx.mpf(128)/9)*ctx.power(r,2))+(8*z)+(8*r*z)))']},
                  {'signature': ('LPC0', ['-4', '0', '(-4*z)', '0', '0', '0']),
                   'coefficientEpsilon012': ['((ctx.mpf(3)/16)*ctx.power((-1+r),-3)*ctx.power((1+r),-1)*(-1+z)*((ctx.mpf(-80)/9)+((ctx.mpf(1600)/9)*r)+((ctx.mpf(-1312)/9)*ctx.power(r,2))+((ctx.mpf(448)/9)*ctx.power(r,3))+((ctx.mpf(-656)/9)*ctx.power(r,4))+((ctx.mpf(728)/9)*z)+((ctx.mpf(128)/9)*r*z)+((ctx.mpf(2608)/9)*ctx.power(r,2)*z)+((ctx.mpf(-448)/9)*ctx.power(r,3)*z)+((ctx.mpf(440)/9)*ctx.power(r,4)*z)))',
                                             '((ctx.mpf(-3)/4)*ctx.power((-1+r),-3)*ctx.power((1+r),-1)*(-1+z)*((ctx.mpf(-32)/9)+((ctx.mpf(-512)/9)*r)+((ctx.mpf(544)/9)*ctx.power(r,2))+((ctx.mpf(-56)/9)*z)+((ctx.mpf(400)/9)*r*z)+(8*ctx.power(r,2)*z)+((ctx.mpf(-256)/9)*ctx.power(r,3)*z)+((ctx.mpf(128)/9)*ctx.power(r,4)*z)))',
                                             '((ctx.mpf(-3)/4)*ctx.power((-1+r),-3)*ctx.power((1+r),-1)*(-1+z)*((ctx.mpf(-32)/9)+((ctx.mpf(-512)/9)*r)+((ctx.mpf(544)/9)*ctx.power(r,2))+(8*z)+(16*r*z)+(8*ctx.power(r,2)*z)))']},
                  {'signature': ('LPB0', ['((-2*z)+(2*r*z))', '0', '0']),
                   'coefficientEpsilon012': ['((ctx.mpf(3)/64)*ctx.power((1+r),-1)*ctx.power((-1+r+(2*z)),-2)*((ctx.mpf(64)/3)+((ctx.mpf(-1088)/9)*r)+((ctx.mpf(1600)/9)*ctx.power(r,2))+((ctx.mpf(-704)/9)*ctx.power(r,3))+(-128*z)+(320*r*z)+((ctx.mpf(-2432)/9)*ctx.power(r,2)*z)+((ctx.mpf(704)/9)*ctx.power(r,3)*z)+((ctx.mpf(1024)/9)*ctx.power(z,2))+((ctx.mpf(-1664)/9)*r*ctx.power(z,2))+((ctx.mpf(896)/9)*ctx.power(r,2)*ctx.power(z,2))))',
                                             '((ctx.mpf(3)/32)*ctx.power((1+r),-1)*ctx.power((-1+r+(2*z)),-2)*((ctx.mpf(352)/9)+((ctx.mpf(-608)/9)*r)+((ctx.mpf(160)/9)*ctx.power(r,2))+((ctx.mpf(32)/3)*ctx.power(r,3))+((ctx.mpf(-1216)/9)*z)+((ctx.mpf(1120)/9)*r*z)+((ctx.mpf(64)/3)*ctx.power(r,2)*z)+((ctx.mpf(-32)/3)*ctx.power(r,3)*z)+((ctx.mpf(1280)/9)*ctx.power(z,2))+((ctx.mpf(320)/9)*r*ctx.power(z,2))+((ctx.mpf(64)/9)*ctx.power(r,2)*ctx.power(z,2))))',
                                             '((ctx.mpf(3)/32)*ctx.power((1+r),-1)*ctx.power((-1+r+(2*z)),-1)*((ctx.mpf(-256)/9)+((ctx.mpf(256)/9)*r)+((ctx.mpf(512)/9)*z)))']},
                  {'signature': ('LPB0', ['(-2+(-2*r)+(2*z)+(2*r*z))', '0', '0']),
                   'coefficientEpsilon012': ['((ctx.mpf(-3)/32)*ctx.power((-1+r),-1)*ctx.power((-1+r+(2*z)),-2)*((ctx.mpf(32)/9)+((ctx.mpf(-64)/9)*r)+((ctx.mpf(32)/9)*ctx.power(r,2))+((ctx.mpf(-448)/9)*z)+((ctx.mpf(-224)/9)*r*z)+((ctx.mpf(320)/9)*ctx.power(r,2)*z)+((ctx.mpf(352)/9)*ctx.power(r,3)*z)+((ctx.mpf(512)/9)*ctx.power(z,2))+((ctx.mpf(832)/9)*r*ctx.power(z,2))+((ctx.mpf(448)/9)*ctx.power(r,2)*ctx.power(z,2))))',
                                             '((ctx.mpf(-3)/16)*ctx.power((-1+r),-1)*ctx.power((-1+r+(2*z)),-2)*((ctx.mpf(208)/9)+((ctx.mpf(-416)/9)*r)+((ctx.mpf(208)/9)*ctx.power(r,2))+((ctx.mpf(-224)/3)*z)+((ctx.mpf(880)/9)*r*z)+((ctx.mpf(-160)/9)*ctx.power(r,2)*z)+((ctx.mpf(-16)/3)*ctx.power(r,3)*z)+((ctx.mpf(640)/9)*ctx.power(z,2))+((ctx.mpf(-160)/9)*r*ctx.power(z,2))+((ctx.mpf(32)/9)*ctx.power(r,2)*ctx.power(z,2))))',
                                             '((ctx.mpf(-3)/16)*ctx.power((-1+r),-1)*ctx.power((-1+r+(2*z)),-1)*((ctx.mpf(-128)/9)+((ctx.mpf(128)/9)*r)+((ctx.mpf(256)/9)*z)))']},
                  {'signature': ('LPC0',
                                 ['-4', '((-2*z)+(2*r*z))', '(-2+(-2*r)+(2*z)+(2*r*z))', '0', '0', '0']),
                   'coefficientEpsilon012': ['((ctx.mpf(-3)/8)*ctx.power((-1+r+(2*z)),-2)*((16*ctx.power(r,2))+(-32*ctx.power(r,3))+(16*ctx.power(r,4))+((ctx.mpf(544)/9)*r*z)+((ctx.mpf(-1120)/9)*ctx.power(r,2)*z)+(64*ctx.power(r,3)*z)+((ctx.mpf(512)/9)*ctx.power(z,2))+((ctx.mpf(-544)/3)*r*ctx.power(z,2))+((ctx.mpf(1120)/9)*ctx.power(r,2)*ctx.power(z,2))+((ctx.mpf(-1024)/9)*ctx.power(z,3))+((ctx.mpf(1088)/9)*r*ctx.power(z,3))+((ctx.mpf(512)/9)*ctx.power(z,4))))',
                                             '((ctx.mpf(3)/4)*z*ctx.power((-1+r+(2*z)),-2)*((16*r)+(-16*ctx.power(r,2))+((ctx.mpf(256)/9)*z)+(-48*r*z)+(16*ctx.power(r,2)*z)+((ctx.mpf(-512)/9)*ctx.power(z,2))+(32*r*ctx.power(z,2))+((ctx.mpf(256)/9)*ctx.power(z,3))))',
                                             '0']},
                  {'signature': ('LPC0', ['0', '(-4*z)', '((-2*z)+(2*r*z))', '0', '0', '0']),
                   'coefficientEpsilon012': ['((ctx.mpf(-3)/16)*ctx.power((-1+r),-1)*z*((ctx.mpf(160)/9)+((ctx.mpf(-32)/9)*r)+((ctx.mpf(160)/9)*ctx.power(r,2))+(-32*ctx.power(r,3))+((ctx.mpf(128)/9)*z)+((ctx.mpf(-112)/9)*r*z)+((ctx.mpf(416)/9)*ctx.power(r,2)*z)+(16*ctx.power(r,3)*z)))',
                                             '((ctx.mpf(3)/2)*z*((ctx.mpf(56)/9)+((ctx.mpf(-16)/9)*r)+((ctx.mpf(16)/9)*z)+((ctx.mpf(16)/9)*r*z)))',
                                             '(12*z)']},
                  {'signature': ('LPC0', ['0', '0', '(-2+(-2*r)+(2*z)+(2*r*z))', '0', '0', '0']),
                   'coefficientEpsilon012': ['((ctx.mpf(3)/16)*ctx.power((-1+r),-1)*(1+r)*(-1+z)*(-32+(-32*ctx.power(r,2))+((ctx.mpf(128)/9)*z)+((ctx.mpf(272)/9)*r*z)+(16*ctx.power(r,2)*z)))',
                                             '((ctx.mpf(-3)/2)*ctx.power((-1+r),-1)*(1+r)*(-1+z)*(8+((ctx.mpf(-16)/9)*z)+((ctx.mpf(16)/9)*r*z)))',
                                             '(-12*ctx.power((-1+r),-1)*(1+r)*(-1+z))']},
                  {'signature': ('LPB0', ['(-2+(2*r))', '0', '0']), 'coefficientEpsilon012': ['0', '0', '0']},
                  {'signature': ('LPC0', ['0', '(-2+(2*r))', '((-2*z)+(2*r*z))', '0', '0', '0']),
                   'coefficientEpsilon012': ['((ctx.mpf(-3)/4)*(-1+r)*ctx.power((1+r),-1)*(-1+z)*((ctx.mpf(-64)/9)+((ctx.mpf(64)/9)*z)))',
                                             '((ctx.mpf(16)/3)*(-1+r)*ctx.power((1+r),-1)*(-1+z))',
                                             '((ctx.mpf(16)/3)*(-1+r)*ctx.power((1+r),-1)*(-1+z))']},
                  {'signature': ('LPC0', ['0', '(-4+(4*z))', '(-2+(-2*r)+(2*z)+(2*r*z))', '0', '0', '0']),
                   'coefficientEpsilon012': ['((ctx.mpf(3)/128)*(-1+z)*(-128+(-96*r)+(-64*ctx.power(r,2))+(32*ctx.power(r,3))+(-24*z)+(-152*r*z)+(-72*ctx.power(r,2)*z)+(-8*ctx.power(r,3)*z)))',
                                             '((ctx.mpf(-3)/8)*(-1+z)*(12+(8*r)+(-4*ctx.power(r,2))+z+(-2*r*z)+(ctx.power(r,2)*z)))',
                                             '((ctx.mpf(-3)/8)*(-1+z)*(12+(8*r)+(-4*ctx.power(r,2))+z+(-2*r*z)+(ctx.power(r,2)*z)))']},
                  {'signature': ('LPC0', ['0', '(-4+(4*z))', '(-2+(2*r)+(2*z)+(-2*r*z))', '0', '0', '0']),
                   'coefficientEpsilon012': ['((ctx.mpf(-3)/8)*(-1+z)*(16+(-8*r)+(8*ctx.power(r,2))+((ctx.mpf(-64)/9)*z)+((ctx.mpf(136)/9)*r*z)+(8*ctx.power(r,2)*z)))',
                                             '((ctx.mpf(3)/2)*(-1+z)*(-8+((ctx.mpf(16)/9)*z)+((ctx.mpf(16)/9)*r*z)))',
                                             '(-12*(-1+z))']},
                  {'signature': ('LPC0', ['0', '0', '(-4+(4*z))', '0', '0', '0']),
                   'coefficientEpsilon012': ['((ctx.mpf(-3)/4)*ctx.power((-1+r),-1)*(-1+z)*(-16+(-8*r)+(-8*ctx.power(r,2))+((ctx.mpf(64)/9)*z)+((ctx.mpf(208)/9)*r*z)))',
                                             '(3*ctx.power((-1+r),-1)*(-1+z)*(8+((ctx.mpf(-16)/9)*z)+((ctx.mpf(16)/9)*r*z)))',
                                             '(24*ctx.power((-1+r),-1)*(-1+z))']},
                  {'signature': ('LPD0',
                                 ['0',
                                  '0',
                                  '0',
                                  '(-2+(-2*r)+(2*z)+(2*r*z))',
                                  '0',
                                  '(-2+(-2*r)+(2*z)+(2*r*z))',
                                  '0',
                                  '0',
                                  '0',
                                  '0']),
                   'coefficientEpsilon012': ['0', '0', '0']},
                  {'signature': ('LPD0',
                                 ['0',
                                  '0',
                                  '(-4+(4*z))',
                                  '(-2+(-2*r)+(2*z)+(2*r*z))',
                                  '0',
                                  '(-2+(-2*r)+(2*z)+(2*r*z))',
                                  '0',
                                  '0',
                                  '0',
                                  '0']),
                   'coefficientEpsilon012': ['0', '0', '0']},
                  {'signature': ('LPD0',
                                 ['0',
                                  '0',
                                  '0',
                                  '(-2+(2*r)+(2*z)+(-2*r*z))',
                                  '0',
                                  '(-2+(2*r)+(2*z)+(-2*r*z))',
                                  '0',
                                  '0',
                                  '0',
                                  '0']),
                   'coefficientEpsilon012': ['0', '0', '0']},
                  {'signature': ('LPD0',
                                 ['0',
                                  '0',
                                  '(-4+(4*z))',
                                  '(-2+(2*r)+(2*z)+(-2*r*z))',
                                  '0',
                                  '(-2+(2*r)+(2*z)+(-2*r*z))',
                                  '0',
                                  '0',
                                  '0',
                                  '0']),
                   'coefficientEpsilon012': ['0', '0', '0']},
                  {'signature': ('LPC0', ['0', '0', '((-2*z)+(2*r*z))', '0', '0', '0']),
                   'coefficientEpsilon012': ['((ctx.mpf(-3)/16)*z*((-16*r*z)+(-16*ctx.power(r,2)*z)))',
                                             '0',
                                             '0']},
                  {'signature': ('LPC0', ['0', '(-2+(-2*r))', '(-2+(-2*r)+(2*z)+(2*r*z))', '0', '0', '0']),
                   'coefficientEpsilon012': ['((ctx.mpf(-3)/128)*ctx.power((-1+r),-1)*(1+r)*z*(-128+(-96*r)+(-64*ctx.power(r,2))+(32*ctx.power(r,3))+((ctx.mpf(1832)/9)*z)+(-24*r*z)+(56*ctx.power(r,2)*z)+(-8*ctx.power(r,3)*z)))',
                                             '((ctx.mpf(-3)/64)*ctx.power((-1+r),-1)*(1+r)*z*((ctx.mpf(160)/9)+(-64*r)+(32*ctx.power(r,2))+(-8*z)+(16*r*z)+(-8*ctx.power(r,2)*z)))',
                                             '((ctx.mpf(-3)/64)*ctx.power((-1+r),-1)*(1+r)*z*((ctx.mpf(160)/9)+(-64*r)+(32*ctx.power(r,2))+(-8*z)+(16*r*z)+(-8*ctx.power(r,2)*z)))']},
                  {'signature': ('LPC0', ['-4', '0', '(-4+(4*z))', '0', '0', '0']),
                   'coefficientEpsilon012': ['((ctx.mpf(3)/64)*ctx.power((-1+r),-1)*ctx.power((1+r),-1)*z*(-128+(-224*r)+(-160*ctx.power(r,2))+(-32*ctx.power(r,3))+(32*ctx.power(r,4))+((ctx.mpf(1832)/9)*z)+(-48*r*z)+((ctx.mpf(2336)/9)*ctx.power(r,2)*z)+(48*ctx.power(r,3)*z)+(-8*ctx.power(r,4)*z)))',
                                             '((ctx.mpf(-3)/32)*ctx.power((-1+r),-1)*ctx.power((1+r),-1)*z*((ctx.mpf(-160)/9)+(160*r)+((ctx.mpf(-736)/9)*ctx.power(r,2))+(-32*ctx.power(r,3))+((ctx.mpf(-952)/9)*z)+(-8*r*z)+((ctx.mpf(952)/9)*ctx.power(r,2)*z)+(8*ctx.power(r,3)*z)))',
                                             '((ctx.mpf(3)/32)*ctx.power((-1+r),-1)*ctx.power((1+r),-1)*z*((ctx.mpf(1184)/9)+(-160*r)+(-32*ctx.power(r,2))+(32*ctx.power(r,3))+(-8*z)+(8*r*z)+(8*ctx.power(r,2)*z)+(-8*ctx.power(r,3)*z)))']},
                  {'signature': ('LPC0', ['0', '0', '((-2*z)+(-2*r*z))', '0', '0', '0']),
                   'coefficientEpsilon012': ['((ctx.mpf(3)/8)*ctx.power((-1+r),-1)*(1+r)*z*((ctx.mpf(80)/9)+((ctx.mpf(8)/9)*r)+(8*ctx.power(r,2))+((ctx.mpf(64)/9)*z)+((ctx.mpf(-8)/9)*r*z)+(8*ctx.power(r,2)*z)))',
                                             '((ctx.mpf(-3)/2)*ctx.power((-1+r),-1)*(1+r)*z*((ctx.mpf(-56)/9)+((ctx.mpf(-16)/9)*r)+((ctx.mpf(-16)/9)*z)+((ctx.mpf(16)/9)*r*z)))',
                                             '(12*ctx.power((-1+r),-1)*(1+r)*z)']},
                  {'signature': ('LPC0', ['0', '(-2+(2*r))', '(-2+(2*r)+(2*z)+(-2*r*z))', '0', '0', '0']),
                   'coefficientEpsilon012': ['((ctx.mpf(-16)/3)*(-1+r)*ctx.power((1+r),-1)*ctx.power(z,2))',
                                             '((ctx.mpf(-16)/3)*(-1+r)*ctx.power((1+r),-1)*z)',
                                             '((ctx.mpf(-16)/3)*(-1+r)*ctx.power((1+r),-1)*z)']},
                  {'signature': ('LPC0', ['0', '0', '(-4*z)', '0', '0', '0']),
                   'coefficientEpsilon012': ['((ctx.mpf(-3)/4)*ctx.power((-1+r),-1)*z*((ctx.mpf(80)/9)+((ctx.mpf(8)/9)*r)+(8*ctx.power(r,2))+((ctx.mpf(64)/9)*z)+((ctx.mpf(-80)/9)*r*z)))',
                                             '(3*ctx.power((-1+r),-1)*z*((ctx.mpf(-56)/9)+((ctx.mpf(-16)/9)*r)+((ctx.mpf(-16)/9)*z)+((ctx.mpf(16)/9)*r*z)))',
                                             '(-24*ctx.power((-1+r),-1)*z)']},
                  {'signature': ('LPD0',
                                 ['0',
                                  '0',
                                  '0',
                                  '((-2*z)+(-2*r*z))',
                                  '0',
                                  '((-2*z)+(-2*r*z))',
                                  '0',
                                  '0',
                                  '0',
                                  '0']),
                   'coefficientEpsilon012': ['0', '0', '0']},
                  {'signature': ('LPD0',
                                 ['0',
                                  '0',
                                  '(-4*z)',
                                  '((-2*z)+(-2*r*z))',
                                  '0',
                                  '((-2*z)+(-2*r*z))',
                                  '0',
                                  '0',
                                  '0',
                                  '0']),
                   'coefficientEpsilon012': ['0', '0', '0']},
                  {'signature': ('LPD0',
                                 ['0',
                                  '0',
                                  '0',
                                  '((-2*z)+(2*r*z))',
                                  '0',
                                  '((-2*z)+(2*r*z))',
                                  '0',
                                  '0',
                                  '0',
                                  '0']),
                   'coefficientEpsilon012': ['0', '0', '0']},
                  {'signature': ('LPD0',
                                 ['0',
                                  '0',
                                  '(-4*z)',
                                  '((-2*z)+(2*r*z))',
                                  '0',
                                  '((-2*z)+(2*r*z))',
                                  '0',
                                  '0',
                                  '0',
                                  '0']),
                   'coefficientEpsilon012': ['0', '0', '0']},
                  {'signature': ('LPC0', ['-4', '0', '(-2+(-2*r))', '0', '0', '0']),
                   'coefficientEpsilon012': ['((ctx.mpf(-3)/16)*ctx.power((-1+r),-2)*(40+(-12*r)+(-24*ctx.power(r,2))+(-16*ctx.power(r,3))+(16*ctx.power(r,4))+(-4*ctx.power(r,5))+(15*z)+(49*r*z)+(26*ctx.power(r,2)*z)+(14*ctx.power(r,3)*z)+(-9*ctx.power(r,4)*z)+(ctx.power(r,5)*z)))',
                                             '((ctx.mpf(-3)/8)*ctx.power((-1+r),-2)*(44+(-48*r)+(-8*ctx.power(r,2))+(16*ctx.power(r,3))+(-4*ctx.power(r,4))+(-7*z)+(-12*r*z)+(6*ctx.power(r,2)*z)+(-4*ctx.power(r,3)*z)+(ctx.power(r,4)*z)))',
                                             '((ctx.mpf(-3)/8)*ctx.power((-1+r),-2)*(44+(-48*r)+(-8*ctx.power(r,2))+(16*ctx.power(r,3))+(-4*ctx.power(r,4))+(-7*z)+(-12*r*z)+(6*ctx.power(r,2)*z)+(-4*ctx.power(r,3)*z)+(ctx.power(r,4)*z)))']}],
        'quark': [{'signature': ('LPB0', ['(-4+(4*z))', '0', '0']),
                   'coefficientEpsilon012': ['(2*ctx.power((-1+r),-1)*r*ctx.power((1+r),-1)*ctx.power((-1+z),-1)*ctx.power(z,-1))',
                                             '(-2*ctx.power((-1+r),-1)*r*ctx.power((1+r),-1)*ctx.power((-1+z),-1)*ctx.power(z,-1))',
                                             '0']},
                  {'signature': ('LPB0', ['(-2+(-2*r)+(2*z)+(2*r*z))', '0', '0']),
                   'coefficientEpsilon012': ['(-1*ctx.power((-1+r),-1)*(1+r)*ctx.power((-1+z),-1)*ctx.power((-1+r+(2*z)),-1))',
                                             '(ctx.power((-1+r),-1)*(1+r)*ctx.power((-1+z),-1)*ctx.power((-1+r+(2*z)),-1))',
                                             '0']},
                  {'signature': ('LPC0', ['0', '0', '(-2+(-2*r)+(2*z)+(2*r*z))', '0', '0', '0']),
                   'coefficientEpsilon012': ['0', '0', '0']},
                  {'signature': ('LPC0', ['0', '(-4+(4*z))', '(-2+(-2*r)+(2*z)+(2*r*z))', '0', '0', '0']),
                   'coefficientEpsilon012': ['(-2*r*ctx.power(z,-1))', '0', '0']},
                  {'signature': ('LPD0', ['0', '0', '0', '0', '0', '(-4+(4*z))', '0', '0', '0', '0']),
                   'coefficientEpsilon012': ['(8*ctx.power((-1+r),-1)*(1+r)*(-1+z))', '0', '0']},
                  {'signature': ('LPD0',
                                 ['0', '0', '0', '0', '0', '(-2+(-2*r)+(2*z)+(2*r*z))', '0', '0', '0', '0']),
                   'coefficientEpsilon012': ['(-4*ctx.power((-1+r),-1)*ctx.power((1+r),2)*(-1+z))',
                                             '0',
                                             '0']},
                  {'signature': ('LPB0', ['(-2+(2*r)+(2*z)+(-2*r*z))', '0', '0']),
                   'coefficientEpsilon012': ['(-1*(-1+r)*ctx.power((1+r),-1)*ctx.power((1+r+(-2*z)),-1)*ctx.power((-1+z),-1))',
                                             '((-1+r)*ctx.power((1+r),-1)*ctx.power((1+r+(-2*z)),-1)*ctx.power((-1+z),-1))',
                                             '0']},
                  {'signature': ('LPC0', ['0', '0', '(-4+(4*z))', '0', '0', '0']),
                   'coefficientEpsilon012': ['(-2*(-1+r)*ctx.power((1+r),-1))', '0', '0']},
                  {'signature': ('LPC0', ['0', '0', '(-2+(2*r)+(2*z)+(-2*r*z))', '0', '0', '0']),
                   'coefficientEpsilon012': ['(-1*ctx.power((-1+r),2)*ctx.power((1+r),-1))', '0', '0']},
                  {'signature': ('LPD0',
                                 ['0',
                                  '0',
                                  '0',
                                  '(-2+(2*r)+(2*z)+(-2*r*z))',
                                  '0',
                                  '(-2+(2*r)+(2*z)+(-2*r*z))',
                                  '0',
                                  '0',
                                  '0',
                                  '0']),
                   'coefficientEpsilon012': ['(2*ctx.power((-1+r),2)*(-1+z))', '0', '0']},
                  {'signature': ('LPD0',
                                 ['0',
                                  '0',
                                  '(-4+(4*z))',
                                  '(-2+(2*r)+(2*z)+(-2*r*z))',
                                  '0',
                                  '(-2+(2*r)+(2*z)+(-2*r*z))',
                                  '0',
                                  '0',
                                  '0',
                                  '0']),
                   'coefficientEpsilon012': ['(-2*(-1+r)*(1+r)*(-1+z))', '0', '0']},
                  {'signature': ('LPB0', ['(-4*z)', '0', '0']),
                   'coefficientEpsilon012': ['(2*ctx.power((-1+r),-1)*r*ctx.power((1+r),-1)*ctx.power((-1+z),-1)*ctx.power(z,-1))',
                                             '(-2*ctx.power((-1+r),-1)*r*ctx.power((1+r),-1)*ctx.power((-1+z),-1)*ctx.power(z,-1))',
                                             '0']},
                  {'signature': ('LPB0', ['((-2*z)+(-2*r*z))', '0', '0']),
                   'coefficientEpsilon012': ['(ctx.power((-1+r),-1)*(1+r)*ctx.power((1+r+(-2*z)),-1)*ctx.power(z,-1))',
                                             '(-1*ctx.power((-1+r),-1)*(1+r)*ctx.power((1+r+(-2*z)),-1)*ctx.power(z,-1))',
                                             '0']},
                  {'signature': ('LPC0', ['0', '0', '((-2*z)+(-2*r*z))', '0', '0', '0']),
                   'coefficientEpsilon012': ['0', '0', '0']},
                  {'signature': ('LPC0', ['0', '(-4*z)', '((-2*z)+(-2*r*z))', '0', '0', '0']),
                   'coefficientEpsilon012': ['(2*r*ctx.power((-1+z),-1))', '0', '0']},
                  {'signature': ('LPD0', ['0', '0', '0', '0', '0', '(-4*z)', '0', '0', '0', '0']),
                   'coefficientEpsilon012': ['(-8*(-1+r)*ctx.power((1+r),-1)*z)', '0', '0']},
                  {'signature': ('LPD0', ['0', '0', '0', '0', '0', '((-2*z)+(-2*r*z))', '0', '0', '0', '0']),
                   'coefficientEpsilon012': ['0', '0', '0']},
                  {'signature': ('LPB0', ['((-2*z)+(2*r*z))', '0', '0']),
                   'coefficientEpsilon012': ['((-1+r)*ctx.power((1+r),-1)*ctx.power(z,-1)*ctx.power((-1+r+(2*z)),-1))',
                                             '(-1*(-1+r)*ctx.power((1+r),-1)*ctx.power(z,-1)*ctx.power((-1+r+(2*z)),-1))',
                                             '0']},
                  {'signature': ('LPC0', ['0', '0', '(-4*z)', '0', '0', '0']),
                   'coefficientEpsilon012': ['(-2*(-1+r)*ctx.power((1+r),-1))', '0', '0']},
                  {'signature': ('LPC0', ['0', '0', '((-2*z)+(2*r*z))', '0', '0', '0']),
                   'coefficientEpsilon012': ['(-1*ctx.power((-1+r),2)*ctx.power((1+r),-1))', '0', '0']},
                  {'signature': ('LPD0',
                                 ['0',
                                  '0',
                                  '0',
                                  '((-2*z)+(2*r*z))',
                                  '0',
                                  '((-2*z)+(2*r*z))',
                                  '0',
                                  '0',
                                  '0',
                                  '0']),
                   'coefficientEpsilon012': ['(-2*ctx.power((-1+r),2)*z)', '0', '0']},
                  {'signature': ('LPD0',
                                 ['0',
                                  '0',
                                  '(-4*z)',
                                  '((-2*z)+(2*r*z))',
                                  '0',
                                  '((-2*z)+(2*r*z))',
                                  '0',
                                  '0',
                                  '0',
                                  '0']),
                   'coefficientEpsilon012': ['(2*(-1+r)*(1+r)*z)', '0', '0']},
                  {'signature': ('LPB0', ['-4', '0', '0']),
                   'coefficientEpsilon012': ['(-2*r*ctx.power((1+r+(-2*z)),-1)*ctx.power((-1+z),-1)*ctx.power(z,-1)*ctx.power((-1+r+(2*z)),-1))',
                                             '(2*r*ctx.power((1+r+(-2*z)),-1)*ctx.power((-1+z),-1)*ctx.power(z,-1)*ctx.power((-1+r+(2*z)),-1))',
                                             '0']},
                  {'signature': ('LPC0',
                                 ['-4', '((-2*z)+(-2*r*z))', '(-2+(2*r)+(2*z)+(-2*r*z))', '0', '0', '0']),
                   'coefficientEpsilon012': ['(-2*ctx.power((1+r+(-2*z)),-1)*ctx.power((-1+z),-1)*ctx.power(z,-1)*(r+ctx.power(r,2)+(-2*z)+(-2*r*z)+(2*ctx.power(z,2))))',
                                             '(4*ctx.power((1+r+(-2*z)),-1))',
                                             '0']},
                  {'signature': ('LPC0', ['0', '(-4+(4*z))', '(-2+(2*r)+(2*z)+(-2*r*z))', '0', '0', '0']),
                   'coefficientEpsilon012': ['(ctx.power(z,-1)*((-2*r)+(-1*z)+(r*z)))', '0', '0']},
                  {'signature': ('LPD0',
                                 ['0', '0', '0', '(-4+(4*z))', '0', '(-4+(4*z))', '0', '0', '0', '0']),
                   'coefficientEpsilon012': ['0', '0', '0']},
                  {'signature': ('LPD0',
                                 ['0',
                                  '0',
                                  '(-4+(4*z))',
                                  '(-4+(4*z))',
                                  '0',
                                  '(-2+(2*r)+(2*z)+(-2*r*z))',
                                  '0',
                                  '0',
                                  '0',
                                  '0']),
                   'coefficientEpsilon012': ['(4*(1+r)*(-1+z))', '0', '0']},
                  {'signature': ('LPC0',
                                 ['-4', '((-2*z)+(2*r*z))', '(-2+(-2*r)+(2*z)+(2*r*z))', '0', '0', '0']),
                   'coefficientEpsilon012': ['(-2*ctx.power((-1+z),-1)*ctx.power(z,-1)*ctx.power((-1+r+(2*z)),-1)*((-1*r)+ctx.power(r,2)+(-2*z)+(2*r*z)+(2*ctx.power(z,2))))',
                                             '(4*ctx.power((-1+r+(2*z)),-1))',
                                             '0']},
                  {'signature': ('LPC0', ['0', '(-4*z)', '((-2*z)+(2*r*z))', '0', '0', '0']),
                   'coefficientEpsilon012': ['(ctx.power((-1+z),-1)*(1+r+(-1*z)+(r*z)))', '0', '0']},
                  {'signature': ('LPD0', ['0', '0', '0', '0', '0', '((-2*z)+(2*r*z))', '0', '0', '0', '0']),
                   'coefficientEpsilon012': ['(-4*ctx.power((-1+r),2)*ctx.power((1+r),-1)*z)', '0', '0']},
                  {'signature': ('LPD0',
                                 ['0',
                                  '0',
                                  '(-4+(4*z))',
                                  '(-4+(4*z))',
                                  '0',
                                  '(-2+(-2*r)+(2*z)+(2*r*z))',
                                  '0',
                                  '0',
                                  '0',
                                  '0']),
                   'coefficientEpsilon012': ['(4*(-1+r)*(-1+z))', '0', '0']}]},
 'nr': {'GluonRelative': '((ctx.mpf(32)/3)+((ctx.mpf(-3)/16)*ctx.power(nrW,2)*ctx.power((-1+ctx.power(nrW,2)),(ctx.mpf(-1)/2))*ctx.power(ctx.pi,-2)*(((ctx.mpf(-16)/3)*nrBeta*ctx.power(nrW,-2)*ctx.power((-1+ctx.power(nrW,2)),(ctx.mpf(1)/2))*ctx.power(ctx.pi,2)*ctx.log((ctx.power(nrMuH2,-1)*nrMuR2)))+((ctx.mpf(-16)/3)*ctx.power(nrV,-1)*ctx.power(nrW,-4)*ctx.power((-1+ctx.power(nrW,2)),(ctx.mpf(1)/2))*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1)*ctx.power((1+(nrV*ctx.power(nrW,2))),-1)*ctx.power(ctx.pi,2)*ctx.log((nrM2*ctx.power(nrMuH2,-1)))*((-6*(-1+(nrV*ctx.power(nrW,2))+(-1*ctx.power(nrV,2)*ctx.power(nrW,4))+(ctx.power(nrV,3)*ctx.power(nrW,6)))*ctx.log((2*nrV*ctx.power(nrW,2)*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1))))+(-2*(1+(nrV*ctx.power(nrW,2)))*(3+(3*ctx.power(nrV,2)*ctx.power(nrW,4)))*ctx.log((2*nrV*ctx.power(nrW,2)*ctx.power((1+(nrV*ctx.power(nrW,2))),-1))))))+((ctx.mpf(1)/6)*ctx.power((-1+ctx.power(nrW,2)),(ctx.mpf(-1)/2))*(((ctx.mpf(1)/2)*nrBeta*ctx.power(nrW,-2)*(-1+ctx.power(nrW,2)))+(3*(-1+(-1*ctx.power(nrV,-1)*ctx.power(nrW,-4))+(-1*ctx.power(nrW,-2))+(ctx.power(nrV,-1)*ctx.power(nrW,-2))+((2+(-2*nrV))*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1)))*ctx.log((-2*nrV*ctx.power(nrW,2)*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-1))))+(3*(-1+(ctx.power(nrV,-1)*ctx.power(nrW,-4))+(-1*ctx.power(nrW,-2))+(-1*ctx.power(nrV,-1)*ctx.power(nrW,-2))+((2+(2*nrV))*ctx.power((1+(nrV*ctx.power(nrW,2))),-1)))*ctx.log((2*nrV*ctx.power(nrW,2)*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1)))))*((64*ctx.power(ctx.pi,2)*ctx.log(4))+(64*ctx.power(ctx.pi,2)*ctx.log(ctx.pi))))+((ctx.mpf(1)/18)*ctx.power(nrW,-4)*ctx.power((-1+ctx.power(nrW,2)),(ctx.mpf(3)/2))*((ctx.power(ctx.pi,2)*(-512+(768*ctx.log(2))))+(384*ctx.power(ctx.pi,2)*ctx.log(ctx.pi))))+((ctx.mpf(1)/48)*ctx.power(nrW,-2)*ctx.power((-1+ctx.power(nrW,2)),(ctx.mpf(1)/2))*((-1*ctx.power(ctx.pi,2)*((ctx.mpf(-4096)/3)+(-256*(-4+(-1*nrBeta))*ctx.log(4))))+(256*(-4+(-1*nrBeta))*ctx.power(ctx.pi,2)*ctx.log(ctx.pi))))+((ctx.mpf(1)/24)*ctx.power((-1+ctx.power(nrW,2)),(ctx.mpf(1)/2))*((-16*ctx.power(ctx.pi,2)*((-32*ctx.power(nrW,-4))+(-48*ctx.power(nrV,-1)*ctx.power(nrW,-4)*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1)*(1+(ctx.power(nrV,2)*ctx.power(nrW,4)))*ctx.log((-2*nrV*ctx.power(nrW,2)*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-1))))+(3*((-16*ctx.power(nrV,-1)*ctx.power(nrW,-4))+(16*ctx.power(nrW,-2))+(-32*nrV*ctx.power((1+(nrV*ctx.power(nrW,2))),-1)))*ctx.log((2*nrV*ctx.power(nrW,2)*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1)))))*ctx.log((4*ctx.pi)))+(16*ctx.power(ctx.pi,2)*(((ctx.mpf(4)/3)*((-16*ctx.power(nrW,-4))+(32*ctx.power(nrW,-2))+(2*ctx.power((-1+(-1*nrV)),-1)*ctx.power(nrW,-2))+(-2*ctx.power((1+(-1*nrV)),-1)*ctx.power(nrW,-2))+(-4*ctx.power(nrW,2))+(-2*ctx.power((-1+(-1*nrV)),-1)*ctx.power(nrW,2))+(2*ctx.power((1+(-1*nrV)),-1)*ctx.power(nrW,2))+(((-256*nrV)+(-512*ctx.power(nrV,2))+(-256*ctx.power(nrV,3)))*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-2))+(((-272*nrV)+(256*ctx.power(nrV,3)))*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-1))+(((-256*nrV)+(512*ctx.power(nrV,2))+(-256*ctx.power(nrV,3)))*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-2))+(((272*nrV)+(-256*ctx.power(nrV,3)))*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1))+((((ctx.mpf(-20)/3)*ctx.power(nrW,-4))+((ctx.mpf(28)/3)*ctx.power(nrW,-2))+((ctx.mpf(-64)/3)*ctx.power(nrV,2)*ctx.power(nrW,-2)))*ctx.power(ctx.pi,2))+((((ctx.mpf(64)/3)*nrV)+((ctx.mpf(128)/3)*ctx.power(nrV,2))+((ctx.mpf(64)/3)*ctx.power(nrV,3)))*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-2)*ctx.power(ctx.pi,2))+((((ctx.mpf(74)/3)*nrV)+(14*ctx.power(nrV,2))+((ctx.mpf(-32)/3)*ctx.power(nrV,3)))*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-1)*ctx.power(ctx.pi,2))+((((ctx.mpf(-64)/3)*nrV)+((ctx.mpf(128)/3)*ctx.power(nrV,2))+((ctx.mpf(-64)/3)*ctx.power(nrV,3)))*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-2)*ctx.power(ctx.pi,2))+((((ctx.mpf(74)/3)*nrV)+(-14*ctx.power(nrV,2))+((ctx.mpf(-32)/3)*ctx.power(nrV,3)))*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1)*ctx.power(ctx.pi,2))))+(3*((((64*nrV)+(128*ctx.power(nrV,2))+(64*ctx.power(nrV,3)))*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-2))+(((64*nrV)+(-64*ctx.power(nrV,3)))*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-1))+(((64*nrV)+(-128*ctx.power(nrV,2))+(64*ctx.power(nrV,3)))*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-2))+(((-64*nrV)+(64*ctx.power(nrV,3)))*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1))+(8*ctx.power(nrV,2)*ctx.power(nrW,-2)*ctx.power(ctx.pi,2))+((((ctx.mpf(-16)/3)*nrV)+((ctx.mpf(-32)/3)*ctx.power(nrV,2))+((ctx.mpf(-16)/3)*ctx.power(nrV,3)))*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-2)*ctx.power(ctx.pi,2))+((((ctx.mpf(-20)/3)*nrV)+((ctx.mpf(-8)/3)*ctx.power(nrV,2))+(4*ctx.power(nrV,3)))*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-1)*ctx.power(ctx.pi,2))+((((ctx.mpf(16)/3)*nrV)+((ctx.mpf(-32)/3)*ctx.power(nrV,2))+((ctx.mpf(16)/3)*ctx.power(nrV,3)))*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-2)*ctx.power(ctx.pi,2))+((((ctx.mpf(-20)/3)*nrV)+((ctx.mpf(8)/3)*ctx.power(nrV,2))+(4*ctx.power(nrV,3)))*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1)*ctx.power(ctx.pi,2))))+(3*((((-64*nrV)+(128*ctx.power(nrV,2))+(-64*ctx.power(nrV,3)))*ctx.power((-1+(nrV*ctx.power(nrW,2))),-2))+(((-64*nrV)+(64*ctx.power(nrV,3)))*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1))+(((-64*nrV)+(-128*ctx.power(nrV,2))+(-64*ctx.power(nrV,3)))*ctx.power((1+(nrV*ctx.power(nrW,2))),-2))+(((64*nrV)+(-64*ctx.power(nrV,3)))*ctx.power((1+(nrV*ctx.power(nrW,2))),-1))+(8*ctx.power(nrV,2)*ctx.power(nrW,-2)*ctx.power(ctx.pi,2))+((((ctx.mpf(16)/3)*nrV)+((ctx.mpf(-32)/3)*ctx.power(nrV,2))+((ctx.mpf(16)/3)*ctx.power(nrV,3)))*ctx.power((-1+(nrV*ctx.power(nrW,2))),-2)*ctx.power(ctx.pi,2))+((((ctx.mpf(20)/3)*nrV)+((ctx.mpf(-8)/3)*ctx.power(nrV,2))+(-4*ctx.power(nrV,3)))*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1)*ctx.power(ctx.pi,2))+((((ctx.mpf(-16)/3)*nrV)+((ctx.mpf(-32)/3)*ctx.power(nrV,2))+((ctx.mpf(-16)/3)*ctx.power(nrV,3)))*ctx.power((1+(nrV*ctx.power(nrW,2))),-2)*ctx.power(ctx.pi,2))+((((ctx.mpf(20)/3)*nrV)+((ctx.mpf(8)/3)*ctx.power(nrV,2))+(-4*ctx.power(nrV,3)))*ctx.power((1+(nrV*ctx.power(nrW,2))),-1)*ctx.power(ctx.pi,2))))+((ctx.mpf(4)/3)*((-16*ctx.power(nrW,-4))+(32*ctx.power(nrW,-2))+(2*ctx.power((-1+nrV),-1)*ctx.power(nrW,-2))+(-2*ctx.power((1+nrV),-1)*ctx.power(nrW,-2))+(-4*ctx.power(nrW,2))+(-2*ctx.power((-1+nrV),-1)*ctx.power(nrW,2))+(2*ctx.power((1+nrV),-1)*ctx.power(nrW,2))+(((256*nrV)+(-512*ctx.power(nrV,2))+(256*ctx.power(nrV,3)))*ctx.power((-1+(nrV*ctx.power(nrW,2))),-2))+(((272*nrV)+(-256*ctx.power(nrV,3)))*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1))+(((256*nrV)+(512*ctx.power(nrV,2))+(256*ctx.power(nrV,3)))*ctx.power((1+(nrV*ctx.power(nrW,2))),-2))+(((-272*nrV)+(256*ctx.power(nrV,3)))*ctx.power((1+(nrV*ctx.power(nrW,2))),-1))+((((ctx.mpf(-20)/3)*ctx.power(nrW,-4))+((ctx.mpf(28)/3)*ctx.power(nrW,-2))+((ctx.mpf(-64)/3)*ctx.power(nrV,2)*ctx.power(nrW,-2)))*ctx.power(ctx.pi,2))+((((ctx.mpf(-64)/3)*nrV)+((ctx.mpf(128)/3)*ctx.power(nrV,2))+((ctx.mpf(-64)/3)*ctx.power(nrV,3)))*ctx.power((-1+(nrV*ctx.power(nrW,2))),-2)*ctx.power(ctx.pi,2))+((((ctx.mpf(-74)/3)*nrV)+(14*ctx.power(nrV,2))+((ctx.mpf(32)/3)*ctx.power(nrV,3)))*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1)*ctx.power(ctx.pi,2))+((((ctx.mpf(64)/3)*nrV)+((ctx.mpf(128)/3)*ctx.power(nrV,2))+((ctx.mpf(64)/3)*ctx.power(nrV,3)))*ctx.power((1+(nrV*ctx.power(nrW,2))),-2)*ctx.power(ctx.pi,2))+((((ctx.mpf(-74)/3)*nrV)+(-14*ctx.power(nrV,2))+((ctx.mpf(32)/3)*ctx.power(nrV,3)))*ctx.power((1+(nrV*ctx.power(nrW,2))),-1)*ctx.power(ctx.pi,2))))+((((ctx.mpf(4)/3)*((-32*ctx.power(nrW,-3))+(32*ctx.power(nrW,-1))+(-160*ctx.power(nrV,2)*ctx.power(nrW,-1))+(32*ctx.power(nrV,2)*nrW)+(-8*ctx.power(nrV,2)*ctx.power(nrW,3))+(((-72*ctx.power(nrV,2)*nrW)+(-64*ctx.power(nrV,3)*nrW))*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-1))+(((72*ctx.power(nrV,2)*nrW)+(-64*ctx.power(nrV,3)*nrW))*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1))))+(3*((16*ctx.power(nrW,-3))+(-8*ctx.power(nrW,-1))+(32*ctx.power(nrV,2)*ctx.power(nrW,-1))+(((16*ctx.power(nrV,2)*nrW)+(16*ctx.power(nrV,3)*nrW))*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-1))+(((-16*ctx.power(nrV,2)*nrW)+(16*ctx.power(nrV,3)*nrW))*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1)))))*ctx.log(((-1+nrW)*ctx.power((1+nrW),-1))))+(((3*((16*ctx.power(nrW,-3))+(-8*ctx.power(nrW,-1))+(32*ctx.power(nrV,2)*ctx.power(nrW,-1))+(((16*ctx.power(nrV,2)*nrW)+(-16*ctx.power(nrV,3)*nrW))*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1))+(((-16*ctx.power(nrV,2)*nrW)+(-16*ctx.power(nrV,3)*nrW))*ctx.power((1+(nrV*ctx.power(nrW,2))),-1))))+((ctx.mpf(4)/3)*((-32*ctx.power(nrW,-3))+(32*ctx.power(nrW,-1))+(-160*ctx.power(nrV,2)*ctx.power(nrW,-1))+(32*ctx.power(nrV,2)*nrW)+(-8*ctx.power(nrV,2)*ctx.power(nrW,3))+(((-72*ctx.power(nrV,2)*nrW)+(64*ctx.power(nrV,3)*nrW))*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1))+(((72*ctx.power(nrV,2)*nrW)+(64*ctx.power(nrV,3)*nrW))*ctx.power((1+(nrV*ctx.power(nrW,2))),-1)))))*ctx.log(((-1+nrW)*ctx.power((1+nrW),-1))))+((((ctx.mpf(4)/3)*((-8*ctx.power(nrW,-4))+(12*ctx.power(nrW,-2))+(-40*ctx.power(nrV,2)*ctx.power(nrW,-2))+(((-2*nrV)+(-26*ctx.power(nrV,2))+(-20*ctx.power(nrV,3)))*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-1))+(((-2*nrV)+(26*ctx.power(nrV,2))+(-20*ctx.power(nrV,3)))*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1))))+(3*((16*ctx.power(nrV,2)*ctx.power(nrW,-2))+(((8*nrV)+(16*ctx.power(nrV,2))+(8*ctx.power(nrV,3)))*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-1))+(((8*nrV)+(-16*ctx.power(nrV,2))+(8*ctx.power(nrV,3)))*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1)))))*ctx.power(ctx.log(((-1+nrW)*ctx.power((1+nrW),-1))),2))+(((3*((16*ctx.power(nrV,2)*ctx.power(nrW,-2))+(((-8*nrV)+(16*ctx.power(nrV,2))+(-8*ctx.power(nrV,3)))*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1))+(((-8*nrV)+(-16*ctx.power(nrV,2))+(-8*ctx.power(nrV,3)))*ctx.power((1+(nrV*ctx.power(nrW,2))),-1))))+((ctx.mpf(4)/3)*((-8*ctx.power(nrW,-4))+(12*ctx.power(nrW,-2))+(-40*ctx.power(nrV,2)*ctx.power(nrW,-2))+(((2*nrV)+(-26*ctx.power(nrV,2))+(20*ctx.power(nrV,3)))*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1))+(((2*nrV)+(26*ctx.power(nrV,2))+(20*ctx.power(nrV,3)))*ctx.power((1+(nrV*ctx.power(nrW,2))),-1)))))*ctx.power(ctx.log(((-1+nrW)*ctx.power((1+nrW),-1))),2))+(((3*(-8+(8*ctx.power((1+(-1*nrV)),-1))+(16*ctx.power(nrW,-2))+(-8*ctx.power((1+(-1*nrV)),-1)*ctx.power(nrW,-2))+(((-16*nrV)+(16*ctx.power(nrV,2)))*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-1))+(((48*nrV)+(-16*ctx.power(nrV,2)))*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1))))+((ctx.mpf(4)/3)*(-40+(-48*nrV)+(-32*ctx.power(nrV,2))+(-1*(16+(-64*nrV))*ctx.power(nrW,-2))+(4*ctx.power((1+(-1*nrV)),-2)*ctx.power(nrW,-2))+(-8*ctx.power((1+(-1*nrV)),-1)*ctx.power(nrW,-2))+(20*ctx.power(nrW,2))+(24*nrV*ctx.power(nrW,2))+(32*ctx.power(nrV,2)*ctx.power(nrW,2))+(-4*nrV*ctx.power(nrW,4))+(-8*ctx.power(nrV,2)*ctx.power(nrW,4))+(48*ctx.power((1+ctx.power(nrW,2)),-1))+(-16*ctx.power((1+(-1*nrV)),-1)*ctx.power((1+ctx.power(nrW,2)),-1))+(16*ctx.power((1+(-1*nrV)),-1)*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-1))+((-16+(-48*nrV)+(-48*ctx.power(nrV,2)))*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-1))+(((-80*nrV)+(80*ctx.power(nrV,2)))*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1))+(-16*ctx.power((1+ctx.power(nrW,2)),-1)*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1))+(ctx.power((1+(-1*nrV)),-1)*(44+(-16*ctx.power(nrW,2))+(-4*ctx.power(nrW,4))))+(-1*ctx.power((1+(-1*nrV)),-2)*(4+(4*ctx.power(nrW,2))+(-4*ctx.power(nrW,4)))))))*ctx.log((2*ctx.power(nrW,2)*ctx.power((-1+ctx.power(nrW,2)),-1))))+(((3*(-8+(8*ctx.power((1+nrV),-1))+(16*ctx.power(nrW,-2))+(-8*ctx.power((1+nrV),-1)*ctx.power(nrW,-2))+(((16*nrV)+(16*ctx.power(nrV,2)))*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1))+(((-48*nrV)+(-16*ctx.power(nrV,2)))*ctx.power((1+(nrV*ctx.power(nrW,2))),-1))))+((ctx.mpf(4)/3)*(-40+(48*nrV)+(-32*ctx.power(nrV,2))+(4*ctx.power((1+nrV),-2)*ctx.power(nrW,-2))+(-8*ctx.power((1+nrV),-1)*ctx.power(nrW,-2))+(-1*(16+(64*nrV))*ctx.power(nrW,-2))+(20*ctx.power(nrW,2))+(-24*nrV*ctx.power(nrW,2))+(32*ctx.power(nrV,2)*ctx.power(nrW,2))+(4*nrV*ctx.power(nrW,4))+(-8*ctx.power(nrV,2)*ctx.power(nrW,4))+(48*ctx.power((1+ctx.power(nrW,2)),-1))+(-16*ctx.power((1+nrV),-1)*ctx.power((1+ctx.power(nrW,2)),-1))+(16*ctx.power((1+nrV),-1)*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1))+((-16+(48*nrV)+(-48*ctx.power(nrV,2)))*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1))+(((80*nrV)+(80*ctx.power(nrV,2)))*ctx.power((1+(nrV*ctx.power(nrW,2))),-1))+(-16*ctx.power((1+ctx.power(nrW,2)),-1)*ctx.power((1+(nrV*ctx.power(nrW,2))),-1))+(ctx.power((1+nrV),-1)*(44+(-16*ctx.power(nrW,2))+(-4*ctx.power(nrW,4))))+(-1*ctx.power((1+nrV),-2)*(4+(4*ctx.power(nrW,2))+(-4*ctx.power(nrW,4)))))))*ctx.log((2*ctx.power(nrW,2)*ctx.power((-1+ctx.power(nrW,2)),-1))))+(3*((-16*ctx.power(nrV,-1)*ctx.power(nrW,-4))+(16*nrV*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-1))+(-16*nrV*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1)))*ctx.power(ctx.log((2*ctx.power(nrW,2)*ctx.power((-1+ctx.power(nrW,2)),-1))),2))+(3*((16*ctx.power(nrV,-1)*ctx.power(nrW,-4))+(-16*nrV*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1))+(16*nrV*ctx.power((1+(nrV*ctx.power(nrW,2))),-1)))*ctx.power(ctx.log((2*ctx.power(nrW,2)*ctx.power((-1+ctx.power(nrW,2)),-1))),2))+(((3*(8+(ctx.power((-1+(-1*nrV)),-1)*(8+(-8*ctx.power(nrW,-2))))+(((-32*nrV)+(-32*ctx.power(nrV,2)))*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-1))+(((32*nrV)+(32*ctx.power(nrV,2)))*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1))))+((ctx.mpf(4)/3)*(40+(-48*nrV)+(32*ctx.power(nrV,2))+(64*nrV*ctx.power(nrW,-2))+(-20*ctx.power(nrW,2))+(24*nrV*ctx.power(nrW,2))+(-32*ctx.power(nrV,2)*ctx.power(nrW,2))+(-4*nrV*ctx.power(nrW,4))+(8*ctx.power(nrV,2)*ctx.power(nrW,4))+(((128*nrV)+(128*ctx.power(nrV,2)))*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-1))+(-32*ctx.power((-1+(-1*nrV)),-1)*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1))+((-32+(96*nrV)+(-96*ctx.power(nrV,2)))*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1))+(ctx.power((-1+(-1*nrV)),-1)*(44+(-8*ctx.power(nrW,-2))+(-16*ctx.power(nrW,2))+(-4*ctx.power(nrW,4))))+(ctx.power((-1+(-1*nrV)),-2)*(4+(-4*ctx.power(nrW,-2))+(4*ctx.power(nrW,2))+(-4*ctx.power(nrW,4)))))))*ctx.log((-2*nrV*ctx.power(nrW,2)*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-1))))+(3*((-16*ctx.power(nrV,-1)*ctx.power(nrW,-4))+(-16*ctx.power(nrW,-2))+(-32*nrV*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1)))*((2*ctx.log((2*ctx.power(nrW,2)*ctx.power((-1+ctx.power(nrW,2)),-1)))*ctx.log((-2*nrV*ctx.power(nrW,2)*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-1))))+(-1*ctx.power(ctx.log((-2*nrV*ctx.power(nrW,2)*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-1))),2))))+(((3*(8+(ctx.power((-1+nrV),-1)*(8+(-8*ctx.power(nrW,-2))))+(((32*nrV)+(-32*ctx.power(nrV,2)))*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1))+(((-32*nrV)+(32*ctx.power(nrV,2)))*ctx.power((1+(nrV*ctx.power(nrW,2))),-1))))+((ctx.mpf(4)/3)*(40+(48*nrV)+(32*ctx.power(nrV,2))+(-64*nrV*ctx.power(nrW,-2))+(-20*ctx.power(nrW,2))+(-24*nrV*ctx.power(nrW,2))+(-32*ctx.power(nrV,2)*ctx.power(nrW,2))+(4*nrV*ctx.power(nrW,4))+(8*ctx.power(nrV,2)*ctx.power(nrW,4))+(((-128*nrV)+(128*ctx.power(nrV,2)))*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1))+(-32*ctx.power((-1+nrV),-1)*ctx.power((1+(nrV*ctx.power(nrW,2))),-1))+((-32+(-96*nrV)+(-96*ctx.power(nrV,2)))*ctx.power((1+(nrV*ctx.power(nrW,2))),-1))+(ctx.power((-1+nrV),-1)*(44+(-8*ctx.power(nrW,-2))+(-16*ctx.power(nrW,2))+(-4*ctx.power(nrW,4))))+(ctx.power((-1+nrV),-2)*(4+(-4*ctx.power(nrW,-2))+(4*ctx.power(nrW,2))+(-4*ctx.power(nrW,4)))))))*ctx.log((2*nrV*ctx.power(nrW,2)*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1))))+(3*((16*ctx.power(nrV,-1)*ctx.power(nrW,-4))+(-16*ctx.power(nrW,-2))+(32*nrV*ctx.power((1+(nrV*ctx.power(nrW,2))),-1)))*((2*ctx.log((2*ctx.power(nrW,2)*ctx.power((-1+ctx.power(nrW,2)),-1)))*ctx.log((2*nrV*ctx.power(nrW,2)*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1))))+(-1*ctx.power(ctx.log((2*nrV*ctx.power(nrW,2)*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1))),2))))+(ctx.power((-1+(2*(1+(-1*nrV))*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1))),(ctx.mpf(1)/2))*(((ctx.mpf(4)/3)*((((144*nrV)+(128*ctx.power(nrV,2)))*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-1))+(((128*nrV)+(-128*ctx.power(nrV,2)))*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1))))+(3*((((-32*nrV)+(-32*ctx.power(nrV,2)))*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-1))+(((-32*nrV)+(32*ctx.power(nrV,2)))*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1)))))*ctx.log((-1*ctx.power(nrV,-1)*ctx.power((-1+ctx.power(nrW,2)),-1)*(1+(-1*nrV*ctx.power(nrW,2)))*(((1+(-1*nrV))*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1))+ctx.power((-1+(2*(1+(-1*nrV))*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1))),(ctx.mpf(1)/2))))))+((-1+(2*(1+(-1*nrV))*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1)))*(((ctx.mpf(4)/3)*(((4+(-36*nrV)+(-32*ctx.power(nrV,2)))*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-1))+(((-32*nrV)+(32*ctx.power(nrV,2)))*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1))+(-1*(4+(-4*nrV))*ctx.power((-1+(2*nrV)+(-1*nrV*ctx.power(nrW,2))),-1))))+(3*(((8+(16*nrV)+(8*ctx.power(nrV,2)))*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-1))+(-1*((-8*nrV)+(8*ctx.power(nrV,2)))*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1))+(-8*(1+(-1*nrV))*ctx.power((-1+(2*nrV)+(-1*nrV*ctx.power(nrW,2))),-1)))))*ctx.power(ctx.log((-1*ctx.power(nrV,-1)*ctx.power((-1+ctx.power(nrW,2)),-1)*(1+(-1*nrV*ctx.power(nrW,2)))*(((1+(-1*nrV))*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1))+ctx.power((-1+(2*(1+(-1*nrV))*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1))),(ctx.mpf(1)/2))))),2))+(ctx.power((-1+(2*(1+nrV)*ctx.power((1+(nrV*ctx.power(nrW,2))),-1))),(ctx.mpf(1)/2))*(((ctx.mpf(4)/3)*((((-144*nrV)+(128*ctx.power(nrV,2)))*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1))+(((-128*nrV)+(-128*ctx.power(nrV,2)))*ctx.power((1+(nrV*ctx.power(nrW,2))),-1))))+(3*((((32*nrV)+(-32*ctx.power(nrV,2)))*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1))+(((32*nrV)+(32*ctx.power(nrV,2)))*ctx.power((1+(nrV*ctx.power(nrW,2))),-1)))))*ctx.log((ctx.power(nrV,-1)*ctx.power((-1+ctx.power(nrW,2)),-1)*(1+(nrV*ctx.power(nrW,2)))*(((1+nrV)*ctx.power((1+(nrV*ctx.power(nrW,2))),-1))+ctx.power((-1+(2*(1+nrV)*ctx.power((1+(nrV*ctx.power(nrW,2))),-1))),(ctx.mpf(1)/2))))))+((-1+(2*(1+nrV)*ctx.power((1+(nrV*ctx.power(nrW,2))),-1)))*((3*(((8+(-16*nrV)+(8*ctx.power(nrV,2)))*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1))+(-1*((8*nrV)+(8*ctx.power(nrV,2)))*ctx.power((1+(nrV*ctx.power(nrW,2))),-1))+(-8*(1+nrV)*ctx.power((-1+(-2*nrV)+(nrV*ctx.power(nrW,2))),-1))))+((ctx.mpf(4)/3)*(((4+(36*nrV)+(-32*ctx.power(nrV,2)))*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1))+(((32*nrV)+(32*ctx.power(nrV,2)))*ctx.power((1+(nrV*ctx.power(nrW,2))),-1))+(-1*(4+(4*nrV))*ctx.power((-1+(-2*nrV)+(nrV*ctx.power(nrW,2))),-1)))))*ctx.power(ctx.log((ctx.power(nrV,-1)*ctx.power((-1+ctx.power(nrW,2)),-1)*(1+(nrV*ctx.power(nrW,2)))*(((1+nrV)*ctx.power((1+(nrV*ctx.power(nrW,2))),-1))+ctx.power((-1+(2*(1+nrV)*ctx.power((1+(nrV*ctx.power(nrW,2))),-1))),(ctx.mpf(1)/2))))),2))+(((3*((-16*ctx.power(nrV,-1)*ctx.power(nrW,-4))+(16*ctx.power(nrW,-2))+(32*ctx.power(nrV,2)*ctx.power(nrW,-2))+(((32*nrV)+(-64*ctx.power(nrV,2))+(32*ctx.power(nrV,3)))*ctx.power((-1+(nrV*ctx.power(nrW,2))),-2))+(((32*nrV)+(-32*ctx.power(nrV,3)))*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1))+(-32*nrV*ctx.power((1+(nrV*ctx.power(nrW,2))),-1))))+((ctx.mpf(4)/3)*((8*ctx.power(nrW,-2))+(32*nrV*ctx.power(nrW,-2))+(-64*ctx.power(nrV,2)*ctx.power(nrW,-2))+(((-128*nrV)+(256*ctx.power(nrV,2))+(-128*ctx.power(nrV,3)))*ctx.power((-1+(nrV*ctx.power(nrW,2))),-2))+(((-80*nrV)+(-16*ctx.power(nrV,2))+(96*ctx.power(nrV,3)))*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1))+(((16*nrV)+(-16*ctx.power(nrV,2))+(-32*ctx.power(nrV,3)))*ctx.power((1+(nrV*ctx.power(nrW,2))),-1)))))*ctx.polylog(2,((1+(-1*nrV))*ctx.power(nrV,-1)*ctx.power((-1+ctx.power(nrW,2)),-1))))+(((3*((16*ctx.power(nrV,-1)*ctx.power(nrW,-4))+(16*ctx.power(nrW,-2))+(32*ctx.power(nrV,2)*ctx.power(nrW,-2))+(((-32*nrV)+(-64*ctx.power(nrV,2))+(-32*ctx.power(nrV,3)))*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-2))+(((-32*nrV)+(32*ctx.power(nrV,3)))*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-1))+(32*nrV*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1))))+((ctx.mpf(4)/3)*((8*ctx.power(nrW,-2))+(-32*nrV*ctx.power(nrW,-2))+(-64*ctx.power(nrV,2)*ctx.power(nrW,-2))+(((128*nrV)+(256*ctx.power(nrV,2))+(128*ctx.power(nrV,3)))*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-2))+(((80*nrV)+(-16*ctx.power(nrV,2))+(-96*ctx.power(nrV,3)))*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-1))+(((-16*nrV)+(-16*ctx.power(nrV,2))+(32*ctx.power(nrV,3)))*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1)))))*ctx.polylog(2,(-1*ctx.power(nrV,-1)*(1+nrV)*ctx.power((-1+ctx.power(nrW,2)),-1))))+((((ctx.mpf(4)/3)*((-8*ctx.power(nrW,-4))+(8*ctx.power(nrW,-2))+(-48*ctx.power(nrV,2)*ctx.power(nrW,-2))+(((-24*ctx.power(nrV,2))+(-24*ctx.power(nrV,3)))*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-1))+(((24*ctx.power(nrV,2))+(-24*ctx.power(nrV,3)))*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1))))+(3*((-16*ctx.power(nrW,-2))+(16*ctx.power(nrV,2)*ctx.power(nrW,-2))+(((-8*nrV)+(16*ctx.power(nrV,2))+(8*ctx.power(nrV,3)))*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-1))+(((-8*nrV)+(-16*ctx.power(nrV,2))+(8*ctx.power(nrV,3)))*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1)))))*ctx.polylog(2,(ctx.power((1+(-1*ctx.power(nrW,2))),-1)*(1+ctx.power(nrW,2)))))+(((3*((-16*ctx.power(nrW,-2))+(16*ctx.power(nrV,2)*ctx.power(nrW,-2))+(((8*nrV)+(16*ctx.power(nrV,2))+(-8*ctx.power(nrV,3)))*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1))+(((8*nrV)+(-16*ctx.power(nrV,2))+(-8*ctx.power(nrV,3)))*ctx.power((1+(nrV*ctx.power(nrW,2))),-1))))+((ctx.mpf(4)/3)*((-8*ctx.power(nrW,-4))+(8*ctx.power(nrW,-2))+(-48*ctx.power(nrV,2)*ctx.power(nrW,-2))+(((-24*ctx.power(nrV,2))+(24*ctx.power(nrV,3)))*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1))+(((24*ctx.power(nrV,2))+(24*ctx.power(nrV,3)))*ctx.power((1+(nrV*ctx.power(nrW,2))),-1)))))*ctx.polylog(2,(ctx.power((1+(-1*ctx.power(nrW,2))),-1)*(1+ctx.power(nrW,2)))))+(((3*((8*nrV)+(-16*ctx.power(nrV,-1)*ctx.power(nrW,-4))+(32*nrV*ctx.power(nrW,-2))+(((16*nrV)+(32*ctx.power(nrV,2))+(16*ctx.power(nrV,3)))*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-1))+(((-16*nrV)+(32*ctx.power(nrV,2))+(-16*ctx.power(nrV,3)))*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1))))+((ctx.mpf(4)/3)*((-16*nrV)+(-32*ctx.power(nrV,3))+(32*ctx.power(nrV,3)*ctx.power(nrW,2))+(-8*ctx.power(nrV,3)*ctx.power(nrW,4))+(((-16*nrV)+(-32*ctx.power(nrV,2))+(-16*ctx.power(nrV,3)))*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-1))+(((16*nrV)+(-32*ctx.power(nrV,2))+(16*ctx.power(nrV,3)))*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1)))))*(ctx.polylog(2,(ctx.power(nrV,-1)*ctx.power(nrW,-2)))+ctx.polylog(2,((1+(-1*nrV))*ctx.power((1+(-1*nrV*nrW)),-1)))+ctx.polylog(2,((1+(-1*nrV))*ctx.power((1+(nrV*nrW)),-1)))+ctx.polylog(2,((-1+(-1*nrV))*ctx.power((-1+(ctx.power(nrV,2)*ctx.power(nrW,2))),-1)))))+((((ctx.mpf(4)/3)*((16*nrV)+(32*ctx.power(nrV,3))+(-32*ctx.power(nrV,3)*ctx.power(nrW,2))+(8*ctx.power(nrV,3)*ctx.power(nrW,4))+(((16*nrV)+(-32*ctx.power(nrV,2))+(16*ctx.power(nrV,3)))*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1))+(((-16*nrV)+(-32*ctx.power(nrV,2))+(-16*ctx.power(nrV,3)))*ctx.power((1+(nrV*ctx.power(nrW,2))),-1))))+(3*((-8*nrV)+(16*ctx.power(nrV,-1)*ctx.power(nrW,-4))+(-32*nrV*ctx.power(nrW,-2))+(((-16*nrV)+(32*ctx.power(nrV,2))+(-16*ctx.power(nrV,3)))*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1))+(((16*nrV)+(32*ctx.power(nrV,2))+(16*ctx.power(nrV,3)))*ctx.power((1+(nrV*ctx.power(nrW,2))),-1)))))*(ctx.polylog(2,(-1*ctx.power(nrV,-1)*ctx.power(nrW,-2)))+ctx.polylog(2,((1+nrV)*ctx.power((1+(-1*nrV*nrW)),-1)))+ctx.polylog(2,((1+nrV)*ctx.power((1+(nrV*nrW)),-1)))+ctx.polylog(2,((-1+nrV)*ctx.power((-1+(ctx.power(nrV,2)*ctx.power(nrW,2))),-1))))))))))))',
        'QuarkOverGluonBorn': '((ctx.mpf(-3)/16)*ctx.power(nrW,2)*ctx.power((-1+ctx.power(nrW,2)),(ctx.mpf(-1)/2))*ctx.power(ctx.pi,-2)*(((ctx.mpf(-256)/9)*ctx.power(nrV,-1)*ctx.power(nrW,-4)*ctx.power((-1+ctx.power(nrW,2)),(ctx.mpf(1)/2))*ctx.power((-1+(ctx.power(nrV,2)*ctx.power(nrW,4))),-1)*ctx.power(ctx.pi,2)*ctx.log((nrM2*ctx.power(nrMuH2,-1)))*(((-1+(nrV*ctx.power(nrW,2)))*ctx.log((2*nrV*ctx.power(nrW,2)*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1))))+((1+(nrV*ctx.power(nrW,2)))*ctx.log((2*nrV*ctx.power(nrW,2)*ctx.power((1+(nrV*ctx.power(nrW,2))),-1))))))+((ctx.mpf(1)/36)*ctx.power((-1+ctx.power(nrW,2)),(ctx.mpf(-1)/2))*((((ctx.power(nrV,-1)*ctx.power(nrW,-4))+ctx.power(nrW,-2)+(-1*ctx.power(nrV,-1)*ctx.power(nrW,-2))+((-1+nrV)*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1)))*ctx.log((-2*nrV*ctx.power(nrW,2)*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-1))))+(((-1*ctx.power(nrV,-1)*ctx.power(nrW,-4))+ctx.power(nrW,-2)+(ctx.power(nrV,-1)*ctx.power(nrW,-2))+((-1+(-1*nrV))*ctx.power((1+(nrV*ctx.power(nrW,2))),-1)))*ctx.log((2*nrV*ctx.power(nrW,2)*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1)))))*((1024*ctx.power(ctx.pi,2)*ctx.log(4))+(1024*ctx.power(ctx.pi,2)*ctx.log(ctx.pi))))+((ctx.mpf(1)/36)*ctx.power((-1+ctx.power(nrW,2)),(ctx.mpf(1)/2))*((-16*ctx.power(ctx.pi,2)*((64*ctx.power(nrV,-1)*ctx.power(nrW,-4)*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1)*ctx.log((-2*nrV*ctx.power(nrW,2)*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-1))))+(64*ctx.power(nrV,-1)*ctx.power(nrW,-4)*ctx.power((1+(nrV*ctx.power(nrW,2))),-1)*ctx.log((2*nrV*ctx.power(nrW,2)*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1)))))*ctx.log((4*ctx.pi)))+(16*ctx.power(ctx.pi,2)*((2*((-64*ctx.power(nrW,-3))+(32*ctx.power(nrW,-1)))*ctx.log(((-1+nrW)*ctx.power((1+nrW),-1))))+((32+(16*ctx.power((-1+(-1*nrV)),-1))+(-16*ctx.power((1+(-1*nrV)),-1))+(-64*ctx.power(nrW,-2))+(-16*ctx.power((-1+(-1*nrV)),-1)*ctx.power(nrW,-2))+(16*ctx.power((1+(-1*nrV)),-1)*ctx.power(nrW,-2)))*ctx.log((2*ctx.power(nrW,2)*ctx.power((-1+ctx.power(nrW,2)),-1))))+((32+(16*ctx.power((-1+nrV),-1))+(-16*ctx.power((1+nrV),-1))+(-64*ctx.power(nrW,-2))+(-16*ctx.power((-1+nrV),-1)*ctx.power(nrW,-2))+(16*ctx.power((1+nrV),-1)*ctx.power(nrW,-2)))*ctx.log((2*ctx.power(nrW,2)*ctx.power((-1+ctx.power(nrW,2)),-1))))+((-32+(-32*ctx.power((-1+(-1*nrV)),-1))+(32*ctx.power((-1+(-1*nrV)),-1)*ctx.power(nrW,-2))+(-64*nrV*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1)))*ctx.log((-2*nrV*ctx.power(nrW,2)*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-1))))+(((64*ctx.power(nrV,-1)*ctx.power(nrW,-4))+(64*ctx.power(nrW,-2))+(64*nrV*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1)))*((2*ctx.log((2*ctx.power(nrW,2)*ctx.power((-1+ctx.power(nrW,2)),-1)))*ctx.log((-2*nrV*ctx.power(nrW,2)*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-1))))+(-1*ctx.power(ctx.log((-2*nrV*ctx.power(nrW,2)*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-1))),2))))+((-32+(-32*ctx.power((-1+nrV),-1))+(32*ctx.power((-1+nrV),-1)*ctx.power(nrW,-2))+(64*nrV*ctx.power((1+(nrV*ctx.power(nrW,2))),-1)))*ctx.log((2*nrV*ctx.power(nrW,2)*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1))))+(((-64*ctx.power(nrV,-1)*ctx.power(nrW,-4))+(64*ctx.power(nrW,-2))+(-64*nrV*ctx.power((1+(nrV*ctx.power(nrW,2))),-1)))*((2*ctx.log((2*ctx.power(nrW,2)*ctx.power((-1+ctx.power(nrW,2)),-1)))*ctx.log((2*nrV*ctx.power(nrW,2)*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1))))+(-1*ctx.power(ctx.log((2*nrV*ctx.power(nrW,2)*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1))),2))))+(((64*ctx.power(nrV,-1)*ctx.power(nrW,-4))+(-64*ctx.power(nrW,-2))+(64*nrV*ctx.power((1+(nrV*ctx.power(nrW,2))),-1)))*ctx.polylog(2,((1+(-1*nrV))*ctx.power(nrV,-1)*ctx.power((-1+ctx.power(nrW,2)),-1))))+(((-64*ctx.power(nrV,-1)*ctx.power(nrW,-4))+(-64*ctx.power(nrW,-2))+(-64*nrV*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1)))*ctx.polylog(2,(-1*ctx.power(nrV,-1)*(1+nrV)*ctx.power((-1+ctx.power(nrW,2)),-1))))+(((64*ctx.power(nrW,-2))+(32*nrV*ctx.power((-1+(-1*nrV*ctx.power(nrW,2))),-1))+(32*nrV*ctx.power((1+(-1*nrV*ctx.power(nrW,2))),-1)))*ctx.polylog(2,(ctx.power((1+(-1*ctx.power(nrW,2))),-1)*(1+ctx.power(nrW,2)))))+(((64*ctx.power(nrW,-2))+(-32*nrV*ctx.power((-1+(nrV*ctx.power(nrW,2))),-1))+(-32*nrV*ctx.power((1+(nrV*ctx.power(nrW,2))),-1)))*ctx.polylog(2,(ctx.power((1+(-1*ctx.power(nrW,2))),-1)*(1+ctx.power(nrW,2)))))+(((32*nrV)+(64*ctx.power(nrV,-1)*ctx.power(nrW,-4))+(-64*nrV*ctx.power(nrW,-2)))*(ctx.polylog(2,(ctx.power(nrV,-1)*ctx.power(nrW,-2)))+ctx.polylog(2,((1+(-1*nrV))*ctx.power((1+(-1*nrV*nrW)),-1)))+ctx.polylog(2,((1+(-1*nrV))*ctx.power((1+(nrV*nrW)),-1)))+ctx.polylog(2,((-1+(-1*nrV))*ctx.power((-1+(ctx.power(nrV,2)*ctx.power(nrW,2))),-1)))))+(((-32*nrV)+(-64*ctx.power(nrV,-1)*ctx.power(nrW,-4))+(64*nrV*ctx.power(nrW,-2)))*(ctx.polylog(2,(-1*ctx.power(nrV,-1)*ctx.power(nrW,-2)))+ctx.polylog(2,((1+nrV)*ctx.power((1+(-1*nrV*nrW)),-1)))+ctx.polylog(2,((1+nrV)*ctx.power((1+(nrV*nrW)),-1)))+ctx.polylog(2,((-1+nrV)*ctx.power((-1+(ctx.power(nrV,2)*ctx.power(nrW,2))),-1)))))))))))'},
 'nr_attribution': {'Paper': 'Flett, Gracey, Jones, Teubner, JHEP 08 (2021) 150, arXiv:2105.07657v2',
                    'OriginalURL': 'https://arxiv.org/src/2105.07657v2/anc/hvm_electro.m',
                    'OriginalSHA256': '1e35bfcd811165c05f74fc87e0de556f8bc58193d31e2f95b28fdda99360c395'}}

_VALIDATION_REFERENCE = {'WolframVersion': '14.3.0 for Mac OS X ARM (64-bit) (July 8, 2025)',
 'WorkingPrecision': 60,
 'massive': [{'name': 'ERBL',
              'point': {'r': ['0.25000000000000000000000000000000000000000000000000000000000000000', '0'],
                        'z': ['0.40000000000000000000000000000000000000000000000000000000000000000', '0'],
                        'Q2': ['4.0000000000000000000000000000000000000000000000000000000000000000', '0'],
                        'mQ2': ['0.57600000000000000000000000000000000000000000000000000000000000000', '0']},
              'scales': {'muR2': ['2.2500000000000000000000000000000000000000000000000000000000000000', '0'],
                         'muH2': ['9.0000000000000000000000000000000000000000000000000000000000000000', '0'],
                         'muPhi2': ['6.2500000000000000000000000000000000000000000000000000000000000000',
                                    '0'],
                         'muIC2': ['12.250000000000000000000000000000000000000000000000000000000000000',
                                   '0']},
              'expected': {'BornWeight': ['2.60416666666666666666666666666666666666666667', '0'],
                           'GluonRelativeNLO': ['6.88195837493887357159137513037806678838071417',
                                                '-3.31545239047033131115415252171620427534534048'],
                           'QuarkProductionNLO': ['-6.72920413755687244813224576165721490251111100', '0'],
                           'QuarkSourceNLO': ['3445.35251842911869344370982996849403008568883', '0'],
                           'DAFinite': ['2.5513888250685525682311950389043682121098874808722',
                                        '-1.0866738051306706076422445224811611751007039423292'],
                           'ERBLMoment': ['0.79414201928118136992628251843137734916781115004369', '0'],
                           'GluonScaleWeights': {'muR2': ['9.0000000000000000000000000000000000000000000000000000000000000000',
                                                          '0'],
                                                 'muH2': ['-0.0027399610514439859991344852338720521894078742800084719807037917513',
                                                          '0'],
                                                 'muPhi2': ['-0.79414201928118136992628251843137734916781115004368997065616345956',
                                                            '0'],
                                                 'muIC2': ['-1.8291159118443488864872431934023633434429835402336309161671924159',
                                                           '0']},
                           'GeneratedHeavyRelativeNLO': ['5.59192479522688651719961722957826061136805962',
                                                         '0']}},
             {'name': 'DGLAP',
              'point': {'r': ['3.0000000000000000000000000000000000000000000000000000000000000000', '0'],
                        'z': ['0.30000000000000000000000000000000000000000000000000000000000000000', '0'],
                        'Q2': ['4.0000000000000000000000000000000000000000000000000000000000000000', '0'],
                        'mQ2': ['0.57142857142857142857142857142857142857142857142857142857142857143', '0']},
              'scales': {'muR2': ['2.2500000000000000000000000000000000000000000000000000000000000000', '0'],
                         'muH2': ['9.0000000000000000000000000000000000000000000000000000000000000000', '0'],
                         'muPhi2': ['6.2500000000000000000000000000000000000000000000000000000000000000',
                                    '0'],
                         'muIC2': ['12.250000000000000000000000000000000000000000000000000000000000000',
                                   '0']},
              'expected': {'BornWeight': ['2.83400809716599190283400809716599190283400810', '0'],
                           'GluonRelativeNLO': ['-7.222057176591217056648182603910925793617871',
                                                '141.427527976027733391823846253456167336853788'],
                           'QuarkProductionNLO': ['-3.2242159488608779078369802474371558016894390',
                                                  '-39.2074183294308894189991312895901042768197298'],
                           'QuarkSourceNLO': ['-14793.550866457761949630689161429205308112588',
                                              '-179893.948357846639437072331588452533234058242'],
                           'DAFinite': ['2.3765419987194010408144635838538815163679256150064',
                                        '-2.3308496841276495241896954200477761119832863919766'],
                           'ERBLMoment': ['0.39114389424492165141203116082528017662450121918627', '0'],
                           'GluonScaleWeights': {'muR2': ['9.0000000000000000000000000000000000000000000000000000000000000000',
                                                          '0'],
                                                 'muH2': ['11.794415416798359282516963643745297042265004030807657623620400285',
                                                          '47.123889803846898576939650749192543262957540990626587314624168885'],
                                                 'muPhi2': ['-0.39114389424492165141203116082528017662450121918627041021612917160',
                                                            '0'],
                                                 'muIC2': ['-1.8483924814931874917792856572218041815346670249606806776551466920',
                                                           '2.0943951023931954923084289221863352561314462662500705473166297282']},
                           'GeneratedHeavyRelativeNLO': ['5.66558491906457153924022273304311888659520738',
                                                         '-6.41961781682637795566639340472755051627501032']}},
             {'name': 'local_arc',
              'point': {'r': ['1.0000743459329453000000000000000000000000000000000000000000000000',
                              '0.00049444178853987190000000000000000000000000000000000000000000000000'],
                        'z': ['0.27375313000000000000000000000000000000000000000000000000000000000', '0'],
                        'Q2': ['4.0000000000000000000000000000000000000000000000000000000000000000', '0'],
                        'mQ2': ['2.3976974000000000000000000000000000000000000000000000000000000000', '0']},
              'scales': {'muR2': ['2.2500000000000000000000000000000000000000000000000000000000000000', '0'],
                         'muH2': ['9.0000000000000000000000000000000000000000000000000000000000000000', '0'],
                         'muPhi2': ['6.2500000000000000000000000000000000000000000000000000000000000000',
                                    '0'],
                         'muIC2': ['12.250000000000000000000000000000000000000000000000000000000000000',
                                   '0']},
              'expected': {'BornWeight': ['1.25276123638572549643651725139468083749536240', '0'],
                           'GluonRelativeNLO': ['517.058443228619053192534883618983706858235985',
                                                '6.517119150468672072496388868528155063808282'],
                           'QuarkProductionNLO': ['-98.5374461619193064957932157714103379057971615',
                                                  '-37.4945076311539551634975482889796465987999427'],
                           'QuarkSourceNLO': ['30.770009291024216349483735633986553714895033',
                                              '-141.178804799004882902642235119943106109679986'],
                           'DAFinite': ['0.8863329164630872680771384932655229944051622071039',
                                        '-1.2179798642527513378335893700502121692407646964458'],
                           'ERBLMoment': ['0.031130792503353346158496173690010819223872232889977', '0'],
                           'GluonScaleWeights': {'muR2': ['9.0000000000000000000000000000000000000000000000000000000000000000',
                                                          '0'],
                                                 'muH2': ['46.763927262410815597903244793420553928258449064718385486897178244',
                                                          '10.335161612073820615007177849408482573808684321879679842308957702'],
                                                 'muPhi2': ['-0.031130792503353346158496173690010819223872232889976972452285364104',
                                                            '0'],
                                                 'muIC2': ['-1.3335133136008590738895847774328309836545235882149597942387854297',
                                                           '0.0026543256177153074569415706396276749038931768478327768724176908703']},
                           'GeneratedHeavyRelativeNLO': ['2.17498298667417449680186731683468759178758284',
                                                         '-0.00432925040998292842412734067207377273391214']}},
             {'name': 'small_mass',
              'point': {'r': ['0.25000000000000000000000000000000000000000000000000000000000000000', '0'],
                        'z': ['0.40000000000000000000000000000000000000000000000000000000000000000', '0'],
                        'Q2': ['4.0000000000000000000000000000000000000000000000000000000000000000', '0'],
                        'mQ2': ['0.000040000000000000000000000000000000000000000000000000000000000000000',
                                '0']},
              'scales': {'muR2': ['4.0000000000000000000000000000000000000000000000000000000000000000', '0'],
                         'muH2': ['4.0000000000000000000000000000000000000000000000000000000000000000', '0'],
                         'muPhi2': ['4.0000000000000000000000000000000000000000000000000000000000000000',
                                    '0'],
                         'muIC2': ['4.0000000000000000000000000000000000000000000000000000000000000000',
                                   '0']},
              'expected': {'BornWeight': ['4.16649306278905045623099037540102495729344611', '0'],
                           'GluonRelativeNLO': ['12.29503416320485129329330845519948754741313880',
                                                '-0.00036766745321918414934407715774229725620023'],
                           'QuarkProductionNLO': ['-8.24174002845751859860870045870833094034382682', '0'],
                           'QuarkSourceNLO': ['2637.46669897345205180276559612611534532256250', '0'],
                           'DAFinite': ['4.4883361517350230633931347253997311128500630890089',
                                        '-1.7212306541994530800494107087505148568767065919315'],
                           'ERBLMoment': ['1.9881990236289676387699607887559673690295227894100', '0'],
                           'GluonScaleWeights': {'muR2': ['9.0000000000000000000000000000000000000000000000000000000000000000',
                                                          '0'],
                                                 'muH2': ['-0.0027399610514439859991344852338720521894078742800084719807037917513',
                                                          '0'],
                                                 'muPhi2': ['-1.9881990236289676387699607887559673690295227894100065240825695217',
                                                            '0'],
                                                 'muIC2': ['-1.8291159118443488864872431934023633434429835402336309161671924159',
                                                           '0']},
                           'GeneratedHeavyRelativeNLO': ['21.0584751598550437410491718587500086470509845',
                                                         '0']}},
             {'name': 'near_midpoint',
              'point': {'r': ['0.25000000000000000000000000000000000000000000000000000000000000000', '0'],
                        'z': ['0.49875000000000000000000000000000000000000000000000000000000000000', '0'],
                        'Q2': ['4.0000000000000000000000000000000000000000000000000000000000000000', '0'],
                        'mQ2': ['0.60000000000000000000000000000000000000000000000000000000000000000', '0']},
              'scales': {'muR2': ['2.2500000000000000000000000000000000000000000000000000000000000000', '0'],
                         'muH2': ['9.0000000000000000000000000000000000000000000000000000000000000000', '0'],
                         'muPhi2': ['6.2500000000000000000000000000000000000000000000000000000000000000',
                                    '0'],
                         'muIC2': ['12.250000000000000000000000000000000000000000000000000000000000000',
                                   '0']},
              'expected': {'BornWeight': ['2.50000976566314712166844401735944281032347783', '0'],
                           'GluonRelativeNLO': ['6.76903207081851734143644404166862717607171766',
                                                '-0.04136447712415628739581705247422778810670087'],
                           'QuarkProductionNLO': ['-6.37233021076924032866609650360433257532455124', '0'],
                           'QuarkSourceNLO': ['3262.64071475789674665105064671895306335766557', '0'],
                           'DAFinite': ['2.5720753842331810883190844067348917918749896534500',
                                        '-0.0130900137050618743177631708223714973037876146241'],
                           'ERBLMoment': ['0.90393148014113046468883039045279523402161278537912', '0'],
                           'GluonScaleWeights': {'muR2': ['9.0000000000000000000000000000000000000000000000000000000000000000',
                                                          '0'],
                                                 'muH2': ['-0.0027399610514439859991344852338720521894078742800084719807037917513',
                                                          '0'],
                                                 'muPhi2': ['-0.90393148014113046468883039045279523402161278537911533227509640039',
                                                            '0'],
                                                 'muIC2': ['-1.8291159118443488864872431934023633434429835402336309161671924159',
                                                           '0']},
                           'GeneratedHeavyRelativeNLO': ['5.51725663549666504233460821478068564266744167',
                                                         '0']}}],
 'references': [{'r': ['0.25000000000000000000000000000000000000000000000000000000000000000', '0'],
                 'z': ['0.40000000000000000000000000000000000000000000000000000000000000000', '0'],
                 'collinear': {'GluonBeforeFiniteConversion': ['14.1039336068475142780228773940056563146141104',
                                                               '0'],
                               'FiniteProjectorConversion': ['-1.82911591184434888648724319340236334344298354',
                                                             '0'],
                               'GluonRelativeNLO': ['12.2748176950031653915356342006032929711711269', '0'],
                               'QuarkProductionNLO': ['-8.24088239304143483232379013171980054266955914',
                                                      '0']},
                 'literature_collinear': {'GluonBeforeFiniteConversion': ['14.10393360684751427802287739400565631461411039',
                                                                          '0.'],
                                          'FiniteProjectorConversion': ['-1.82911591184434888648724319340236334344298354',
                                                                        '0'],
                                          'GluonRelativeNLO': ['12.27481769500316539153563420060329297117112685',
                                                               '0.'],
                                          'QuarkProductionNLO': ['-8.24088239304143483232379013171980054266955914',
                                                                 '0.'],
                                          'Reference': 'Ivanov:2004zv, corrected 2015 version; finite gluon '
                                                       '-J conversion included once.'},
                 'nrqcd': {'GluonRelativeNLO': ['16.9766950156519837725480789669621140918043921', '0.'],
                           'QuarkProductionNLO': ['-6.37229408478541254654214531190576657048454108', '0.'],
                           'Reference': 'Flett:2021ghh, arXiv:2105.07657v2 ancillary; +8 CF physical-current '
                                        'conversion; explicit production quark-sign/measure conversion.'}},
                {'r': ['3.0000000000000000000000000000000000000000000000000000000000000000', '0'],
                 'z': ['0.30000000000000000000000000000000000000000000000000000000000000000', '0'],
                 'collinear': {'GluonBeforeFiniteConversion': ['-0.2878839338826596794554865619991711775183461',
                                                               '116.1063757876998809442599221491875709203565070'],
                               'FiniteProjectorConversion': ['-1.84839248149318749177928565722180418153466702',
                                                             '2.09439510239319549230842892218633525613144627'],
                               'GluonRelativeNLO': ['-2.1362764153758471712347722192209753590530131',
                                                    '118.2007708900930764365683510713739061764879533'],
                               'QuarkProductionNLO': ['-8.1737178104707091689268495404886350709004681',
                                                      '-55.9931034174075671016695115482718626676309554']},
                 'literature_collinear': {'GluonBeforeFiniteConversion': ['-0.2878839338826596794554865619991711775183461',
                                                                          '116.1063757876998809442599221491875709203565070'],
                                          'FiniteProjectorConversion': ['-1.84839248149318749177928565722180418153466702',
                                                                        '2.09439510239319549230842892218633525613144627'],
                                          'GluonRelativeNLO': ['-2.1362764153758471712347722192209753590530131',
                                                               '118.2007708900930764365683510713739061764879533'],
                                          'QuarkProductionNLO': ['-8.1737178104707091689268495404886350709004681',
                                                                 '-55.9931034174075671016695115482718626676309554'],
                                          'Reference': 'Ivanov:2004zv, corrected 2015 version; finite gluon '
                                                       '-J conversion included once.'},
                 'nrqcd': {'GluonRelativeNLO': ['0.5319923886466982562863697475848754328774791',
                                                '128.8100472216537668119648847566238761044956347'],
                           'QuarkProductionNLO': ['-2.6128184846786296131060838411002883461372283',
                                                  '-32.8324014215508966853731736150838611968527432'],
                           'Reference': 'Flett:2021ghh, arXiv:2105.07657v2 ancillary; +8 CF physical-current '
                                        'conversion; explicit production quark-sign/measure conversion.'}}],
 'Messages': [],
 'SourceSHA256': 'b4ba2924d9c5fb71beb4a7c30fa9942ab26725394d00f1488cf4233e0ce9515f'}

# Runtime implementation. Embedded after the generated exact expression tables.
import copy
from fractions import Fraction
from functools import lru_cache

import mpmath

__version__ = "1.0.0"
SCALE_KEYS = ("muR2", "muH2", "muPhi2", "muIC2")


class DomainError(ValueError):
    """Input lies outside the validated Wolfram-package domain."""


class ConvergenceError(ArithmeticError):
    """A scalar integral did not reach the requested numerical tolerance."""


@lru_cache(maxsize=4096)
def _compile(expression):
    return compile(expression, "<embedded exact coefficient>", "eval")


def coefficient_data(channel=None):
    """Return a copy of the exact generated tables, as Python expression strings."""
    tables = _DATA["massive"]
    return copy.deepcopy(tables if channel is None else tables[channel])


class Evaluator:
    """Independent multiprecision context and caches; use one per worker/thread.

    Precision is in decimal digits. Guard digits protect cancellations in the
    rational master coefficients. Prefer integers, Fraction, or strings such
    as '2/5' to machine floats. The exact massive midpoint remains excluded.
    """

    def __init__(self, working_precision=50):
        if isinstance(working_precision, bool) or not isinstance(working_precision, int) or working_precision < 40:
            raise DomainError("working_precision must be an integer of at least 40 decimal digits")
        self.working_precision = working_precision
        self.ctx = mpmath.mp.clone()
        self.ctx.dps = working_precision + 70
        self._boundary_cache = {}
        self._da_cache = {}
        self._master_cache = {}

    def clear_cache(self):
        self._boundary_cache.clear()
        self._da_cache.clear()
        self._master_cache.clear()

    def number(self, value):
        c = self.ctx
        if isinstance(value, Fraction):
            return c.mpf(value.numerator) / value.denominator
        if isinstance(value, str) and "/" in value:
            return self.number(Fraction(value))
        if isinstance(value, complex):
            return c.mpc(str(value.real), str(value.imag))
        if hasattr(value, "_mpc_"):
            return c.mpc(value)
        if isinstance(value, float):
            return c.mpf(str(value))
        return c.mpf(value)

    def causal_log(self, value):
        c = self.ctx
        if c.im(value) == 0 and c.re(value) < 0:
            return c.log(-value) - c.j * c.pi
        return c.log(value)

    def _eval(self, expression, **parameters):
        environment = {"ctx": self.ctx, "clog": self.causal_log, **parameters}
        return eval(_compile(expression), {"__builtins__": {}}, environment)

    def _same(self, a, b):
        # Recognize algebraically identical signatures after numerical rounding.
        # Never identify a small but nonzero physical mass/invariant with zero.
        if a == 0 or b == 0:
            return a == b
        return abs(a-b) <= 64*self.ctx.eps*max(abs(a), abs(b))

    def _integral(self, function, cuts):
        """Cut-split cubic endpoint map, preserving real F-i0 boundaries."""
        c = self.ctx
        pieces = []
        with c.workdps(self.working_precision + 30):
            for lo, hi in zip(cuts, cuts[1:]):
                if lo == hi:
                    continue

                def mapped(t):
                    x = lo + (hi - lo) * t*t * (3 - 2*t)
                    if t == 0 or t == 1 or x == lo or x == hi:
                        return c.zero
                    return 6 * (hi - lo) * t * (1-t) * function(x)

                value, error = c.quad(mapped, [0, c.mpf("0.5"), 1],
                                      method="tanh-sinh", maxdegree=8, error=True)
                tolerance = c.power(10, -self.working_precision + 5) * max(1, abs(value))
                if not c.isfinite(value) or error > tolerance:
                    raise ConvergenceError(f"Integral on [{lo}, {hi}] has error estimate {error}; "
                                           "increase working_precision or refine the kinematics")
                pieces.append(value)
        return c.fsum(pieces)

    def born_weight(self, z, kappa):
        return 1 / (z * (1-z) + kappa)

    def gpd_scale_f(self, r):
        c = self.ctx
        return -(1+r*r)/(1-r*r) * ((1+r)*c.log((1+r)/2) + (1-r)*self.causal_log((1-r)/2))

    def mixing_j(self, r):
        c = self.ctx
        return -c.mpf(4)/3 * ((1-r)/(1+r)*self.causal_log((1-r)/2)
                              + (1+r)/(1-r)*c.log((1+r)/2))

    def erbl_moment(self, z, kappa):
        c = self.ctx
        if kappa == 0:
            return c.mpf(8)/3 * (c.mpf(3)/2 + (1-z)*c.log(z) + z*c.log(1-z))
        a = c.sqrt(1+4*kappa)

        def h(v):
            return (1-v/2 + (v*v-kappa)/(2*v)*c.log((v*(1-v)+kappa)/kappa)
                    - (kappa+v*v)/(v*a)*(c.atanh((2*v-1)/a)+c.atanh(1/a)))

        return c.mpf(8)/3*(h(z)+h(1-z))

    def scale_weights(self, r, z, kappa, n_light=3):
        if isinstance(n_light, bool) or not isinstance(n_light, int) or n_light < 0:
            raise DomainError("n_light must be a nonnegative integer")
        beta = 11 - self.ctx.mpf(2)*n_light/3
        return dict(zip(SCALE_KEYS, (beta, -beta+6*self.gpd_scale_f(r),
                                     -self.erbl_moment(z, kappa), -self.mixing_j(r))))

    def da_moments(self, z, kappa):
        z, kappa = self.number(z), self.number(kappa)
        if not (self.ctx.isfinite(z) and self.ctx.isfinite(kappa)
                and self.ctx.im(z) == 0 and 0 < z < 1 and self.ctx.im(kappa) == 0 and kappa >= 0):
            raise DomainError("DA moments require real 0<z<1 and kappa>=0")
        key = (z, kappa)
        if key not in self._da_cache:
            name = "midpoint" if z == self.ctx.mpf("0.5") else "finite"

            def density(u):
                value = self._da_density(u, z, name == "midpoint")
                return value if kappa == 0 else value*u*(1-u)/(u*(1-u)+kappa)

            cuts = sorted({self.ctx.zero, z, 1-z, self.ctx.one})
            self._da_cache[key] = {"Finite": self._integral(density, cuts),
                                   "ERBL": self.erbl_moment(z, kappa)}
        return self._da_cache[key].copy()

    def _da_density(self, u, z, midpoint=False):
        """Algebraic regrouping of the embedded kernels using stable log1p/u.

        The expanded table cancels O(1) terms before division by u at an
        endpoint. Grouping its two logarithms avoids loss of significant digits.
        Right support is the exact (u,z)->(1-u,1-z) reflection of left support.
        """
        c = self.ctx
        if u > z:
            u, z = 1-u, 1-z
        if u == 0 or u == z:
            return c.zero
        l1 = 2*(c.log1p(-u/z) if u < z/2 else c.log((z-u)/z))
        if midpoint:
            return 4*(1-12*u+12*u*u+(3-8*u+4*u*u)*l1)/(3*(u-1))
        v = -u*(1-u)/(z*(1-z))
        if abs(v) < c.mpf("0.5"):
            l2 = c.log1p(v)
        else:
            arg = (u-z)*(u-(1-z))/(z*(1-z))
            if arg == 0:
                return c.zero
            l2 = self.causal_log(arg)
        bracket = ((2*z-1)*(u-z) + (1-u)*(u+z*(1-2*z))*l1/u
                   + z*((2*z-1)+2*u*u-4*u*z)*l2/u)
        return 8*(u+z-1)*bracket/(3*(u-1)*z*(2*z-1))

    def perturbative_da_moment(self, kappa):
        kappa, c = self.number(kappa), self.ctx
        if not c.isfinite(kappa) or c.im(kappa) != 0 or kappa < 0:
            raise DomainError("kappa must be real and nonnegative")

        def density(x):
            t = 1-2*x
            d = c.mpf(4)/3 * (2*t*(t+2)/(1+t)*(-2*c.log(t)-1) + 4 - 4*t*t/(1+t))
            return d if kappa == 0 else d*x*(1-x)/(x*(1-x)+kappa)

        return 2*self._integral(density, [c.zero, c.mpf("0.25"), c.mpf("0.5")])

    def _bubble(self, arguments, mass2):
        s, m1, m2 = arguments
        c = self.ctx
        if m1 == 0 and m2 == mass2:
            x = s/mass2
            if x == 0:
                return c.one, 1+c.pi**2/12
            if self._same(x, 1):
                return c.mpf(2), 4+c.pi**2/12
            h = 1-x
            lh = self.causal_log(h)
            if c.im(x) == 0 and c.re(x) > 1:
                li = (c.pi**2/6 - c.log(x/(x-1))*(c.log(1/(x-1))+c.j*c.pi)
                      - c.polylog(2, -1/(x-1)))
            else:
                li = c.polylog(2, x/(x-1))
            return (2+h*lh/x, 4+c.pi**2/12+2*h*lh/x-h*lh**2/(2*x)+h*li/x)
        if m1 == mass2 and m2 == mass2:
            x = s/mass2
            if x == 0:
                return c.zero, c.pi**2/12
            beta = c.sqrt(1-4/x)
            at_threshold = self._same(x, 4)
            lg = (c.log((1+beta)/(1-beta))-c.j*c.pi if c.im(x) == 0 and c.re(x) > 4
                  else c.log((beta+1)/(beta-1))) if not at_threshold else c.zero
            v0 = 2 if at_threshold else 2-beta*lg
            cuts = []
            if c.re(x) > 4:
                threshold = c.sqrt(1-4/c.re(x))
                cuts = [(1-threshold)/2, (1+threshold)/2]
            elif at_threshold:
                cuts = [c.mpf("0.5")]
            def bubble_density(t):
                h = 1-x*t*(1-t)
                return self.causal_log(h)**2/2 if h else c.zero

            v1 = c.pi**2/12 + self._integral(bubble_density, [c.zero, *cuts, c.one])
            return v0, v1
        if m1 == m2 == 0 and s != 0:
            lh = self.causal_log(-s/mass2)
            return 2-lh, 4-c.pi**2/12-2*lh+lh**2/2
        raise DomainError(f"Unsupported bubble signature: {arguments}")

    def _triangle_primitive(self, s, mass):
        c = self.ctx
        if s == 0:
            return c.zero
        beta = c.sqrt(1-4*mass/s)
        lg = (c.log((1+beta)/(1-beta))-c.j*c.pi if c.im(s) == 0 and c.re(s) >= 4*mass
              else c.log((beta+1)/(beta-1)))
        return lg**2/2

    def _triangle(self, a):
        c = self.ctx
        masses = a[3:]
        heavy = [j for j, m in enumerate(masses) if m != 0]
        zero = [j for j in range(3) if j not in heavy]
        dist = ((0, a[0], a[2]), (a[0], 0, a[1]), (a[2], a[1], 0))
        if len(heavy) == 3 and masses[0] == masses[1] == masses[2]:
            mass = masses[0]
            edge = next(((i, j) for i in range(3) for j in range(i+1, 3) if dist[i][j] == 0), None)
            if edge is None:
                raise DomainError("Equal-mass triangle requires a zero invariant")
            other = next(i for i in range(3) if i not in edge)
            s0, s1 = (dist[i][other] for i in edge)
            if s0 != s1:
                return (self._triangle_primitive(s0, mass)-self._triangle_primitive(s1, mass))/(s0-s1)
            if s0 == 0:
                return -1/(2*mass)
            if s0 == 4*mass:
                raise DomainError("Exact equal-mass triangle threshold requires a combined limit")
            beta = c.sqrt(1-4*mass/s0)
            lg = (c.log((1+beta)/(1-beta))-c.j*c.pi if c.im(s0) == 0 and c.re(s0) > 4*mass
                  else c.log((beta+1)/(beta-1)))
            return lg/(beta*s0)
        if len(heavy) != 2 or len(zero) != 1 or masses[heavy[0]] != masses[heavy[1]]:
            raise DomainError(f"Unsupported triangle signature: {a}")
        mass = masses[heavy[0]]
        s01, s12, s02 = dist[heavy[0]][heavy[1]], dist[heavy[1]][zero[0]], dist[heavy[0]][zero[0]]
        roots = []
        if c.re(s01) >= 4*mass:
            b = c.sqrt(1-4*mass/c.re(s01))
            roots += [(1-b)/2, (1+b)/2]
        if c.re(s02) != c.re(s12):
            roots.append((mass-c.re(s12))/(c.re(s02)-c.re(s12)))
        cuts = sorted({c.zero, *(v for v in roots if 0 < v < 1), c.one})

        def function(t):
            av = mass-s02*t-s12*(1-t)
            bv = s02*t+s12*(1-t)-s01*t*(1-t)
            nv = mass-s01*t*(1-t)
            # Endpoint maps suppress these logarithmic singularities. At the
            # last representable node cancellation can round their argument to 0.
            if av == 0 or nv == 0:
                return c.zero
            ratio = bv/av
            if abs(ratio) < c.mpf("0.01"):
                phase = c.im(self.causal_log(nv))-c.im(self.causal_log(av))
                jump = 2*c.j*c.pi if phase > c.pi else -2*c.j*c.pi if phase < -c.pi else c.zero
                if abs(ratio) < c.power(10, -self.working_precision/8):
                    lr = c.fsum((-ratio)**j/(j+1) for j in range(13))
                else:
                    lr = c.log1p(ratio)/ratio
                return -lr/av - (jump/bv if jump else 0)
            return -(self.causal_log(nv)-self.causal_log(av))/bv

        return self._integral(function, cuts)

    def _master(self, head, arguments, mass2):
        # All embedded massive propagators have the same heavy mass. Preserve
        # that exact structural identity across expression evaluation order.
        first_mass = 1 if head in ("BFinite", "BNext") else 3
        arguments = [mass2 if i >= first_mass and self._same(v, mass2) else v
                     for i, v in enumerate(arguments)]
        key = (head, tuple(arguments), mass2)
        if key not in self._master_cache:
            if head in ("BFinite", "BNext"):
                pair = self._bubble(arguments, mass2)
                self._master_cache[("BFinite", tuple(arguments), mass2)] = pair[0]
                self._master_cache[("BNext", tuple(arguments), mass2)] = pair[1]
            elif head == "TriangleFinite":
                self._master_cache[key] = self._triangle(arguments)
            else:
                raise DomainError(f"Unsupported scalar master {head}")
        return self._master_cache[key]

    def _boundary(self, r, z, kappa):
        key = (r, z, kappa)
        if key not in self._boundary_cache:
            parameters = {"r": r, "z": z, "tau": kappa/(z*(1-z))}
            result = {}
            for name, table in _DATA["massive"].items():
                terms = [self._eval(table["Rational"], **parameters)]
                for coeff, (head, args) in zip(table["Coefficients"], table["Masters"]):
                    values = [self._eval(e, **parameters) for e in args]
                    terms.append(self._eval(coeff, **parameters)*self._master(head, values, 4*kappa))
                result[name] = self.ctx.fsum(terms)
            self._boundary_cache[key] = result
        return self._boundary_cache[key].copy()

    def evaluate(self, point, scales, n_light=3):
        c = self.ctx
        try:
            r, z, q2, m2 = (self.number(point[k]) for k in ("r", "z", "Q2", "mQ2"))
            mu2 = [self.number(scales[k]) for k in SCALE_KEYS]
        except (KeyError, TypeError, ValueError) as error:
            raise DomainError("Required point keys: r,z,Q2,mQ2; scale keys: " + ",".join(SCALE_KEYS)) from error
        if not (all(c.isfinite(v) for v in (r, z, q2, m2, *mu2)) and c.im(r) >= 0
                and c.re(r) >= 0 and r != 1 and c.im(z) == 0 and 0 < z < 1
                and c.im(q2) == 0 and q2 > 0 and c.im(m2) == 0 and m2 >= 0
                and all(c.im(v) == 0 and v > 0 for v in mu2)):
            raise DomainError("Require positive Q2/scales, mQ2>=0, 0<z<1, and r>=0 on the physical real boundary or upper local arc; r=1 is excluded")
        if m2 == 0:
            return self.massless_kernel(r, z, q2, dict(zip(SCALE_KEYS, mu2)), n_light)
        if z == c.mpf("0.5"):
            raise DomainError("Exact massive z=1/2 requires the combined midpoint limit")
        kappa = m2/q2
        weights = self.scale_weights(r, z, kappa, n_light)
        try:
            boundary = self._boundary(r, z, kappa)
            da = self.da_moments(z, kappa)
            logs = [c.log(v/m2) for v in mu2]
            g = boundary["GluonProduction"]-da["Finite"] + c.fsum(v*l for v, l in zip(weights.values(), logs))
            q = boundary["QuarkFinite"]+boundary["QuarkPole"]*logs[1]
            born = self.born_weight(z, kappa)
            result = {"BornWeight": born, "GluonRelativeNLO": g,
                      "QuarkProductionNLO": 3*z*(1-z)*born*q/(1024*(r*r-1)),
                      "QuarkSourceNLO": q, "DAFinite": da["Finite"], "ERBLMoment": da["ERBL"],
                      "GluonScaleWeights": weights, "GeneratedHeavyRelativeNLO": self.mixing_j(r)*logs[3],
                      "InternalPairMassSquared": m2/(z*(1-z)), "WorkingPrecision": self.working_precision,
                      "Scope": "Fixed-mQ longitudinal projection; retained-Born heavy-GPD prescription; full complex threshold term retained."}
        except ZeroDivisionError as error:
            raise DomainError("A removable Gram surface requires a combined kinematic limit") from error
        if not all(c.isfinite(result[k]) for k in ("BornWeight", "GluonRelativeNLO", "QuarkProductionNLO", "QuarkSourceNLO")):
            raise ConvergenceError("Nonfinite coefficient; use a combined limit or higher precision")
        return result

    def _lp_log(self, s):
        return self.ctx.log(4/(-s))

    def _lp_triangle_three(self, q2, v, z):
        c = self.ctx
        if v == z:
            return 2/q2*(c.log(1-z)/z+c.log(z)/(1-z))
        lv = c.log(-v)-c.j*c.pi if v < 0 else c.log(v)
        l1v = c.log(v-1)-c.j*c.pi if v > 1 else c.log(1-v)
        dv = (c.pi**2/6-c.polylog(2, 1-v)-c.log(v)*c.log(v-1)+c.j*c.pi*c.log(v)
              if v > 1 else c.polylog(2, v))
        return -(2*dv-2*c.polylog(2, z)+(lv+c.log(z))*(l1v-c.log(1-z)))/(q2*(v-z))

    def _lp_triangle_one(self, s):
        c, log = self.ctx, self._lp_log(s)
        return [1/s, log/s, (log*log/2-c.pi**2/12)/s]

    def _lp_triangle_two(self, s, t):
        if s == t:
            return [0, -1/s, -self._lp_log(s)/s]
        ls, lt = self._lp_log(s), self._lp_log(t)
        return [0, (ls-lt)/(s-t), (ls*ls-lt*lt)/(2*(s-t))]

    def _lp_box_one(self, s):
        return [0, -2/s**2, -2*(self._lp_log(s)-1)/s**2]

    def _lp_box_two(self, s):
        return [0, 2/s**2, 2*self._lp_log(s)/s**2]

    def _lp_box_three(self, a, b):
        if b == 0 and a != 0:
            return self._lp_box_two(a)
        if a == 0 and b != 0:
            return self._lp_box_one(b)
        if a == b:
            return [0, 0, -1/a**2]
        return [0, 0, -2*(b/a-1+self._lp_log(b)-self._lp_log(a))/(a-b)**2]

    def _lp_master(self, head, args, r, z):
        c = self.ctx
        if head == "LPB0":
            return [0, 1, 2+self._lp_log(args[0])]
        if head == "LPC0":
            nonzero = [a for a in args[:3] if a != 0]
            if len(nonzero) == 1:
                return self._lp_triangle_one(nonzero[0])
            if len(nonzero) == 2:
                return self._lp_triangle_two(*nonzero)
            if len(nonzero) == 3:
                # Canonical table signature: t=-2(1+r)z, or its z reflection.
                zz = z if abs(args[1]+2*(1+r)*z) < 32*c.eps*max(1, abs(args[1])) else 1-z
                return [0, 0, self._lp_triangle_three(c.mpf(4), (1+r)/2, zz)]
        if head == "LPD0":
            if args[:5] == [0, 0, 0, 0, 0]:
                return self._lp_box_one(args[5])
            if args[2] == 0 and args[4] == 0 and args[3] == args[5]:
                return self._lp_box_two(args[3])
            if args[2] == args[3] and args[4] == 0:
                return self._lp_box_three(args[2], args[5])
            if args[4] == 0 and args[3] == args[5]:
                return self._lp_box_three(args[3], args[2])
        raise DomainError(f"Unsupported massless master: {head}{args}")

    def _reference_domain(self, r, z):
        c = self.ctx
        r, z = self.number(r), self.number(z)
        if not (c.isfinite(r) and c.isfinite(z) and c.im(r) == 0 and r >= 0 and r != 1
                and c.im(z) == 0 and 0 < z < 1):
            raise DomainError("Collinear reference requires real r>=0, r!=1 and 0<z<1")
        return r, z

    def collinear_reference(self, r, z):
        r, z = self._reference_domain(r, z)
        if 1+r == 2*z or r-1 == -2*z:
            raise DomainError("Massless Gram surface requires a combined limit")
        result = {}
        for channel, rows in _DATA["lp"].items():
            terms = []
            for row in rows:
                head, expressions = row["signature"]
                args = [self._eval(e, r=r, z=z) for e in expressions]
                cv = [self._eval(e, r=r, z=z) for e in row["coefficientEpsilon012"]]
                mv = self._lp_master(head, args, r, z)
                terms.append(cv[0]*mv[2]+cv[1]*mv[1]+cv[2]*mv[0])
            result[channel] = self.ctx.fsum(terms)
        j = self.mixing_j(r)
        return {"GluonBeforeFiniteConversion": result["gluon"], "FiniteProjectorConversion": -j,
                "GluonRelativeNLO": result["gluon"]-j, "QuarkProductionNLO": result["quark"]}

    def massless_kernel(self, r, z, q2, scales, n_light=3):
        r, z = self._reference_domain(r, z)
        c, q2 = self.ctx, self.number(q2)
        mu2 = [self.number(scales[k]) for k in SCALE_KEYS]
        if c.im(q2) != 0 or not c.isfinite(q2) or q2 <= 0 or not all(c.isfinite(v) and c.im(v) == 0 and v > 0 for v in mu2):
            raise DomainError("Q2 and all squared scales must be real, positive and finite")
        ref = self.collinear_reference(r, z)
        weights = self.scale_weights(r, z, c.zero, n_light)
        g = ref["GluonRelativeNLO"] + c.fsum(w*c.log(v/q2) for w, v in zip(weights.values(), mu2))
        k = -2*r/(z*(1-z))*(self.causal_log((1-r)/2)/(1+r)+c.log((1+r)/2)/(1-r))
        q = ref["QuarkProductionNLO"]+k*c.log(q2/mu2[1])
        return {"BornWeight": self.born_weight(z, c.zero), "GluonRelativeNLO": g,
                "QuarkProductionNLO": q, "QuarkSourceNLO": 1024*(r*r-1)*q/3,
                "GluonScaleWeights": weights, "MasslessEndpoint": True}

    def literature_collinear_reference(self, r, z):
        r, z = self._reference_domain(r, z)
        c = self.ctx
        rr = r+c.j*c.power(10, -self.working_precision-30)
        y = (rr-1)/2

        def lit_r(zz):
            return zz*c.log(-y)+(1-zz)*c.log(1+y)+zz*c.log(zz)+(1-zz)*c.log(1-zz)

        def lit_h(zz):
            return (c.polylog(2, 1+y)-c.polylog(2, -y)+c.polylog(2, zz)-c.polylog(2, 1-zz)
                    + c.log(-y)*c.log(1-zz)-c.log(1+y)*c.log(zz))

        def g_block(zz):
            cf, c2, zb = c.mpf(4)/3, -c.mpf(1)/6, 1-zz
            rv, hv, a, b = lit_r(zz), lit_h(zz), c.log(-y), c.log(1+y)
            return (2*(cf-c2)*(y*y+(y+1)**2)/(y*(y+1))*((y+1)*b-y*a)
                    -cf/2*(y*a/(y+1)+(y+1)*b/y)-cf*(c.mpf(3)/2+2*zz*c.log(zb))-2*cf
                    -cf*(2*y+1)*rv/(2*(y+zz))-(3*cf-4*c2)/4*(y*a*a/(y+1)+(y+1)*b*b/y)
                    +cf*(1+3*zz)*c.log(zb)+(a+b)*(cf*(zb*c.log(zz)-c.mpf(1)/4)+2*c2)
                    -(cf-c2)*(c.log(zz*zb)-2)*(y*a/(y+1)+(y+1)*b/y)+cf*zz*c.log(zb)**2
                    +(cf-c2)*(2*y+1)*c.log(-y/(y+1))*(c.mpf(3)/2+c.log(zz*zb)+a+b)
                    +(cf*(y*(y+1)+(y+zz)**2)-c2*(2*y+1)*(y+zz))
                    *(-rv/(y+zz)**2+(a-b+c.log(zz)-c.log(zb))/(2*(y+zz))
                      +(y*(y+1)+(y+zz)**2)/(y+zz)**3*hv))

        def q_block(zz):
            a, b = c.log(-y), c.log(1+y)
            return ((2*y+1)/(y*(y+1))*(y*a*a/2-(y+1)*b*b/2+c.log(zz)*(y*a-(y+1)*b))
                    -lit_r(zz)/(y+zz)+(y*a+(y+1)*b)/(y*(y+1))
                    +(y*(y+1)+(y+zz)**2)/(y+zz)**2*lit_h(zz))

        g, q, j = g_block(z)+g_block(1-z), -(q_block(z)+q_block(1-z))/(2*z*(1-z)), self.mixing_j(r)
        return {"GluonBeforeFiniteConversion": g, "FiniteProjectorConversion": -j,
                "GluonRelativeNLO": g-j, "QuarkProductionNLO": q,
                "Reference": "Ivanov:2004zv, corrected 2015 version; finite gluon -J conversion included once."}

    def nrqcd_reference(self, r, q2, m2, mur2, muh2, n_light=3):
        c = self.ctx
        r, q2, m2, mur2, muh2 = (self.number(v) for v in (r, q2, m2, mur2, muh2))
        if not all(c.isfinite(v) and c.im(v) == 0 and v > 0 for v in (r, q2, m2, mur2, muh2)) or r == 1:
            raise DomainError("NRQCD reference requires positive real inputs and r!=1")
        if isinstance(n_light, bool) or not isinstance(n_light, int) or n_light < 0:
            raise DomainError("n_light must be a nonnegative integer")
        rho = 1/(1+4*m2/q2)
        rr = r+c.j*c.power(10, -self.working_precision-30)
        params = dict(nrW=1/c.sqrt(rho), nrV=rho/rr, nrMuR2=mur2,
                      nrMuH2=muh2, nrM2=m2, nrBeta=11-c.mpf(2)*n_light/3)
        g = self._eval(_DATA["nr"]["GluonRelative"], **params)
        q = 2*rho/((c.mpf(4)/3)*r)*self._eval(_DATA["nr"]["QuarkOverGluonBorn"], **params)
        return {"GluonRelativeNLO": g, "QuarkProductionNLO": q,
                "Reference": "Flett:2021ghh, arXiv:2105.07657v2 ancillary; +8 CF physical-current conversion; explicit production quark-sign/measure conversion."}


@lru_cache(maxsize=8)
def _evaluator(working_precision):
    return Evaluator(working_precision)


def evaluate_kernel(point, scales, n_light=3, working_precision=50):
    return _evaluator(working_precision).evaluate(point, scales, n_light)


def EvaluateKernel(point, scales, nLight=3, WorkingPrecision=50):
    """Wolfram-compatible spelling of evaluate_kernel."""
    return evaluate_kernel(point, scales, nLight, WorkingPrecision)


CoefficientData = coefficient_data


def BornWeight(z, kappa, WorkingPrecision=50):
    e = _evaluator(WorkingPrecision)
    return e.born_weight(e.number(z), e.number(kappa))


def ERBLMoment(z, kappa, WorkingPrecision=50):
    e = _evaluator(WorkingPrecision)
    return e.erbl_moment(e.number(z), e.number(kappa))


def GPDScaleF(r, WorkingPrecision=50):
    e = _evaluator(WorkingPrecision)
    return e.gpd_scale_f(e.number(r))


def MixingJ(r, WorkingPrecision=50):
    e = _evaluator(WorkingPrecision)
    return e.mixing_j(e.number(r))


def GeneratedHeavy(r, mQ2, muIC2, WorkingPrecision=50):
    e = _evaluator(WorkingPrecision)
    return e.mixing_j(e.number(r))*e.ctx.log(e.number(muIC2)/e.number(mQ2))


def ScaleWeights(r, z, kappa, nLight=3, WorkingPrecision=50):
    e = _evaluator(WorkingPrecision)
    return e.scale_weights(e.number(r), e.number(z), e.number(kappa), nLight)


def DAMoments(z, kappa, WorkingPrecision=50):
    return _evaluator(WorkingPrecision).da_moments(z, kappa)


def PerturbativeDAMoment(kappa, WorkingPrecision=50):
    return _evaluator(WorkingPrecision).perturbative_da_moment(kappa)


def CollinearReference(r, z, WorkingPrecision=50):
    return _evaluator(WorkingPrecision).collinear_reference(r, z)


def LiteratureCollinearReference(r, z, WorkingPrecision=50):
    return _evaluator(WorkingPrecision).literature_collinear_reference(r, z)


def MasslessKernel(r, z, Q2, scales, nLight=3, WorkingPrecision=50):
    return _evaluator(WorkingPrecision).massless_kernel(r, z, Q2, scales, nLight)


def NRQCDReference(r, Q2, mQ2, muR2, muH2, nLight=3, WorkingPrecision=50):
    return _evaluator(WorkingPrecision).nrqcd_reference(r, Q2, mQ2, muR2, muH2, nLight)


def ClearCoefficientCache():
    _evaluator.cache_clear()


def kernel_expression(point=None, scales=None, n_light=3):
    """Optional SymPy form, with explicit scalar-master and finite-DA functions.

    Like the Wolfram symbolic interface, this exposes the exact expression;
    the finite DA convolution and scalar masters are not expanded away.
    Use evaluate_kernel for numerical evaluation, including causal boundaries.
    """
    try:
        import sympy as s
    except ImportError as error:
        raise ImportError("Symbolic KernelExpression requires SymPy; numerical evaluation needs only mpmath") from error

    class SymbolicContext:
        pi, j, e = s.pi, s.I, s.E
        mpf, power, log, polylog, sqrt, atanh = map(staticmethod, (s.Integer, s.Pow, s.log, s.polylog, s.sqrt, s.atanh))

    e = Evaluator.__new__(Evaluator)
    e.ctx = SymbolicContext()
    e.causal_log = s.Function("CausalLog")
    point = {k: s.sympify(v) for k, v in (point or {k: s.Symbol(k) for k in ("r", "z", "Q2", "mQ2")}).items()}
    scales = {k: s.sympify(v) for k, v in (scales or {k: s.Symbol(k) for k in SCALE_KEYS}).items()}
    r, z, q2, m2 = (point[k] for k in ("r", "z", "Q2", "mQ2"))
    if m2 == 0:
        raise DomainError("Use MasslessKernel for the fixed-scale zero-mass endpoint")
    kappa = m2/q2
    parameters = dict(r=r, z=z, tau=kappa/(z*(1-z)))
    values = {}
    for name, table in _DATA["massive"].items():
        terms = [e._eval(table["Rational"], **parameters)]
        for coeff, (head, args) in zip(table["Coefficients"], table["Masters"]):
            terms.append(e._eval(coeff, **parameters)*s.Function(head)(*[e._eval(v, **parameters) for v in args]))
        values[name] = s.Add(*terms)
    weights = e.scale_weights(r, z, kappa, n_light)
    born = e.born_weight(z, kappa)
    q = values["QuarkFinite"]+values["QuarkPole"]*s.log(scales["muH2"]/m2)
    return {"BornWeight": born,
            "GluonRelativeNLO": values["GluonProduction"]-s.Function("FiniteDAMoment")(z, kappa)
            + s.Add(*(v*s.log(scales[k]/m2) for k, v in weights.items())),
            "QuarkProductionNLO": 3*z*(1-z)*born*q/(1024*(r*r-1)),
            "QuarkSourceNLO": q, "GluonScaleWeights": weights,
            "InternalPairMassSquared": m2/(z*(1-z))}


def KernelExpression(point=None, scales=None, nLight=3):
    return kernel_expression(point, scales, nLight)


def self_test(working_precision=40, progress=None):
    """Compare embedded fresh Wolfram values and check scales and both limits.

    No files, network, Wolfram installation or symbolic library are accessed.
    Returns a report; raises numerical/domain errors rather than hiding them.
    """
    import time
    start = time.monotonic()
    e = Evaluator(working_precision)
    c = e.ctx
    checks, massive = [], {}

    def decode(value):
        if isinstance(value, dict):
            return {k: decode(v) for k, v in value.items()}
        if isinstance(value, list) and len(value) == 2:
            return c.mpc(value[0], value[1]) if c.mpf(value[1]) else c.mpf(value[0])
        return value

    def record(name, residual, tolerance="1e-25"):
        error = abs(residual)
        checks.append({"test": name, "error": c.nstr(error, 12),
                       "tolerance": str(tolerance), "passed": bool(c.isfinite(error) and error < c.mpf(tolerance))})

    def compare(name, actual, expected):
        for key, value in expected.items():
            if isinstance(value, dict):
                compare(name+"/"+key, actual[key], value)
            elif isinstance(value, list):
                ref = decode(value)
                record(name+"/"+key, (actual[key]-ref)/max(1, abs(ref)))

    for row in _VALIDATION_REFERENCE["massive"]:
        if progress:
            progress("Wolfram comparison: "+row["name"])
        point, scales = decode(row["point"]), decode(row["scales"])
        actual = e.evaluate(point, scales)
        massive[row["name"]] = (point, scales, actual)
        compare(row["name"], actual, row["expected"])
    for row in _VALIDATION_REFERENCE["references"]:
        r, z = decode(row["r"]), decode(row["z"])
        compare("LP source/"+str(r), e.collinear_reference(r, z), row["collinear"])
        compare("LP literature/"+str(r), e.literature_collinear_reference(r, z), row["literature_collinear"])
        compare("NRQCD reference/"+str(r), e.nrqcd_reference(r, 4, c.mpf(3)/5, c.mpf(9)/4, 9), row["nrqcd"])

    point, scales, base = massive["ERBL"]
    if progress:
        progress("Scale variation, heavy matching and precision checks")
    for key in SCALE_KEYS:
        varied_scales = {**scales, key: 4*scales[key]}
        varied = e.evaluate(point, varied_scales)
        record("scale slope/"+key, varied["GluonRelativeNLO"]-base["GluonRelativeNLO"]
               -base["GluonScaleWeights"][key]*c.log(4))
        if key != "muH2":
            record("quark has no explicit scale/"+key, varied["QuarkProductionNLO"]-base["QuarkProductionNLO"])
        if key == "muIC2":
            record("generated-heavy cancellation", varied["GluonRelativeNLO"]+varied["GeneratedHeavyRelativeNLO"]
                   -base["GluonRelativeNLO"]-base["GeneratedHeavyRelativeNLO"])
    nf2 = e.evaluate(point, scales, 2)
    record("two-light-flavor conversion", nf2["GluonRelativeNLO"]-base["GluonRelativeNLO"]
           -c.mpf(2)/3*c.log(scales["muR2"]/scales["muH2"]))
    refined = Evaluator(working_precision+10).evaluate(point, scales)
    for key in ("GluonRelativeNLO", "QuarkProductionNLO"):
        record("precision refinement/"+key, (base[key]-refined[key])/max(1, abs(refined[key])))
    mid = e.da_moments(c.mpf("0.5"), c.mpf(3)/20)
    tail = e.perturbative_da_moment(c.mpf(3)/20)
    record("midpoint DA versus independent perturbative tail", mid["Finite"]-tail)
    # Check the regrouped endpoint-stable DA against the exact exported algebra.
    for z, u in ((c.mpf(2)/5, c.mpf(1)/5), (c.mpf(2)/5, c.mpf(1)/2),
                 (c.mpf(3)/5, c.mpf(1)/2), (c.mpf("0.5"), c.mpf(4)/5)):
        name = "midpoint" if z == c.mpf("0.5") else "finite"
        side = "left" if u < z else "right"
        raw = e._eval(_DATA["da"][side][name], u=u, z=z)
        record("endpoint-stable DA algebra/"+str((z, u)), raw-e._da_density(u, z, name == "midpoint"))

    if progress:
        progress("Positive-mass approaches to the collinear limit")
    for r, z in ((c.mpf(1)/4, c.mpf(2)/5), (c.mpf(3), c.mpf(3)/10)):
        common = dict.fromkeys(SCALE_KEYS, c.mpf(4))
        endpoint = e.massless_kernel(r, z, c.mpf(4), common)
        errors = {k: [] for k in ("GluonRelativeNLO", "QuarkProductionNLO")}
        for tau in (c.mpf("1e-3"), c.mpf("1e-5"), c.mpf("1e-7")):
            value = e.evaluate({"r": r, "z": z, "Q2": 4, "mQ2": 4*z*(1-z)*tau}, common)
            for key in errors:
                errors[key].append(abs(value[key]-endpoint[key])/max(1, abs(endpoint[key])))
        for key, err in errors.items():
            record("collinear approach decreases/"+str(r)+"/"+key,
                   0 if all(a > b for a, b in zip(err, err[1:])) else 1, "0.5")
            record("positive-mass collinear limit/"+str(r)+"/"+key, err[-1], "5e-4")

    if progress:
        progress("Combined massive midpoint limits versus independent NRQCD reference")
    kappa = c.mpf(3)/20
    nr_scales = {"muR2": c.mpf(3)/5, "muH2": c.mpf(3)/5, "muPhi2": c.mpf(4), "muIC2": c.mpf(9)}
    betas = [c.mpf(1)/n for n in (50, 100, 200, 400)]
    restore = tail+e.erbl_moment(c.mpf("0.5"), kappa)*c.log(nr_scales["muPhi2"]/(4*kappa))
    for r in (c.mpf(1)/4, c.mpf(3)/2):
        reference = e.nrqcd_reference(r, 4, 4*kappa, nr_scales["muR2"], nr_scales["muH2"])
        samples = []
        for b in betas:
            value = e.evaluate({"r": r, "z": (1-b)/2, "Q2": 4, "mQ2": 4*kappa}, nr_scales)
            samples.append({"GluonRelativeNLO": value["GluonRelativeNLO"]+restore+value["GeneratedHeavyRelativeNLO"],
                            "QuarkProductionNLO": value["QuarkProductionNLO"]})
        for key in samples[0]:
            limit = c.fsum(samples[i][key]*c.fprod(-b/(betas[i]-b) for j, b in enumerate(betas) if j != i)
                          for i in range(len(betas)))
            record("combined NRQCD limit/"+str(r)+"/"+key,
                   (limit-reference[key])/max(1, abs(reference[key])), "1e-6")

    for name, point_override, scale_override in (
            ("massive midpoint", {"z": "1/2"}, {}), ("crossover", {"r": 1}, {}),
            ("DA endpoint", {"z": 0}, {}), ("negative mass", {"mQ2": -1}, {}),
            ("nonpositive scale", {}, {"muH2": 0}), ("lower complex arc", {"r": 1-0.01j}, {})):
        try:
            e.evaluate({**point, **point_override}, {**scales, **scale_override})
        except DomainError:
            record("excluded domain/"+name, 0)
        else:
            record("excluded domain/"+name, 1)
    return {"all_passed": all(row["passed"] for row in checks), "check_count": len(checks),
            "working_precision": working_precision, "elapsed_seconds": round(time.monotonic()-start, 3),
            "checks": checks, "source_wolfram_sha256": _VALIDATION_REFERENCE["SourceSHA256"],
            "scope": "Translation regressions, scale identities and numerical NRQCD/collinear limits; no additional factorization or intrinsic-heavy claim."}


def _json_value(value, ctx, digits):
    if isinstance(value, dict):
        return {k: _json_value(v, ctx, digits) for k, v in value.items()}
    if isinstance(value, (list, tuple)):
        return [_json_value(v, ctx, digits) for v in value]
    if hasattr(value, "_mpc_"):
        return {"real": ctx.nstr(ctx.re(value), digits), "imag": ctx.nstr(ctx.im(value), digits)}
    if hasattr(value, "_mpf_"):
        return ctx.nstr(value, digits)
    return value


def main():
    """Run the file directly to evaluate a point or execute its embedded tests."""
    import argparse
    import json
    import sys
    parser = argparse.ArgumentParser(description=__doc__, formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument("--r", default="1/4", help="x/xi; use --r-imag for an upper local arc")
    parser.add_argument("--r-imag", default="0")
    parser.add_argument("--z", default="2/5")
    parser.add_argument("--Q2", default="4")
    parser.add_argument("--mQ2", default="72/125")
    for key, default in zip(SCALE_KEYS, ("9/4", "9", "25/4", "49/4")):
        parser.add_argument("--"+key, default=default, help="squared scale")
    parser.add_argument("--n-light", type=int, default=3)
    parser.add_argument("--precision", type=int, default=50, help="decimal working precision, at least 40")
    parser.add_argument("--self-test", action="store_true", help="run embedded reference and limit checks (no external files)")
    parser.add_argument("--output", help="write the JSON result to this path")
    args = parser.parse_args()
    try:
        if args.self_test:
            result = self_test(args.precision, progress=lambda message: print(message, file=sys.stderr, flush=True))
            status = 0 if result["all_passed"] else 1
        else:
            e = Evaluator(args.precision)
            r = e.number(args.r)+e.ctx.j*e.number(args.r_imag) if e.number(args.r_imag) else e.number(args.r)
            result = _json_value(e.evaluate({"r": r, "z": args.z, "Q2": args.Q2, "mQ2": args.mQ2},
                                           {key: getattr(args, key) for key in SCALE_KEYS}, args.n_light), e.ctx, args.precision-15)
            status = 0
        output = json.dumps(result, indent=2, allow_nan=False)+"\n"
        if args.output:
            with open(args.output, "w") as stream:
                stream.write(output)
        else:
            print(output, end="")
        return status
    except (DomainError, ConvergenceError) as error:
        parser.exit(2, f"{type(error).__name__}: {error}\n")


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/QuarkoniumNLO.wl <==
(* STANDALONE PUBLICATION COEFFICIENT -- no companion files needed.

   Load the symbolic coefficient directly:
     coefficient = Get["QuarkoniumNLO.wl"];
     coefficient["GluonRelativeNLO"]
     coefficient["QuarkProductionNLO"]

   To assemble different symbolic parameters or nLight, use:
     KernelExpression[
       <|"r"->r,"z"->z,"Q2"->Q2,"mQ2"->mQ2|>,
       <|"muR2"->muR2,"muH2"->muH2,
         "muPhi2"->muPhi2,"muIC2"->muIC2|>]

   Numerical example (exact inputs; all mass and scale entries squared):
     EvaluateKernel[
       <|"r"->1/4,"z"->2/5,"Q2"->4,"mQ2"->72/125|>,
       <|"muR2"->9/4,"muH2"->9,
         "muPhi2"->25/4,"muIC2"->49/4|>,
       3, WorkingPrecision->50]

   Returns BornWeight, GluonRelativeNLO and QuarkProductionNLO.
   With a_s=alpha_s/(4 Pi), the gluon kernel is B_m(1+a_s h_g)
   multiplying F_g/[(x-xi+i0)(x+xi-i0)], whereas the light-quark
   kernel is -a_s CF P_q/xi multiplying the full-x singlet F_Sigma.
   B_m=1/[z(1-z)+mQ^2/Q^2], r=x/xi, CF=4/3.
   Default nLight=3; pass 2 for the production flavor convention.

   Fixed-mQ on-shell pair: M_pair^2=mQ^2/[z(1-z)]. All z and mass
   dependence is retained within the longitudinal projection; additional
   relative-momentum operator structures are outside this coefficient.
   The finite DA subtraction is an explicit one-dimensional integral.
   Massive midpoint evaluation requires the combined z->1/2 limit.
   Negative-x crossing and convolution prefactors are external.
   GeneratedHeavy is a separate +J Log[muIC^2/mQ^2] contribution for
   zero heavy input at mQ, not an intrinsic-heavy boundary coefficient.

   Independent comparison references are included for convenience:
   Flett:2021ghh (attributed ancillary with provenance below),
   Wang:2013ywc (perturbative DA), Ivanov:2004zv (corrected collinear
   formulas), Duplancic:2016bge (finite projector conversion).
*)

(* ::Package:: *)
(* Longitudinal quarkonium production: fixed-mQ, on-shell-pair coefficient.
   Built-in Wolfram Language only; all data and definitions are embedded. *)
BeginPackage["QuarkoniumNLO`"];
KernelExpression::usage="KernelExpression[point,scales,nLight:3] gives the symbolic massive Born and NLO kernels. Keys: r,z,Q2,mQ2; muR2,muH2,muPhi2,muIC2. Every mass and scale entry is squared.";
EvaluateKernel::usage="EvaluateKernel[point,scales,nLight:3,WorkingPrecision->60] evaluates the unexpanded kernels with causal scalar masters. Use exact input for high precision.";
MasslessKernel::usage="MasslessKernel[r,z,Q2,scales,nLight:3,WorkingPrecision->60] evaluates the fixed-scale massless hard endpoint independently from the LP source reduction.";
BornWeight::usage="BornWeight[z,kappa]=1/(z(1-z)+kappa), with kappa=mQ^2/Q^2.";
ERBLMoment::usage="ERBLMoment[z,kappa] is the analytic LO ERBL convolution divided by the retained massive Born.";
DAMoments::usage="DAMoments[z,kappa,WorkingPrecision->60] gives the finite normalized-DA matching moment and the ERBL moment. The DA kernels are universal; kappa belongs to the Born convolution.";
FiniteDAMoment::usage="FiniteDAMoment[z,kappa] denotes the explicitly specified finite DA convolution; call DAMoments for numerical evaluation.";
ScaleWeights::usage="ScaleWeights[r,z,kappa,nLight:3] gives coefficients of Log[mu_j^2/mQ^2] for j=R,H,Phi,IC in the relative gluon correction.";
MixingJ::usage="MixingJ[r] is the leading-power heavy-GPD mixing weight, also used for the finite dimensional-projector conversion.";
GPDScaleF::usage="GPDScaleF[r] is the analytic gluon-GPD scale function on positive-r support.";
GeneratedHeavy::usage="GeneratedHeavy[r,mQ2,muIC2] gives +J(r) Log[muIC2/mQ2] in relative gluon units. It cancels the hard heavy subtraction for zero boundary input.";
PerturbativeDAMoment::usage="PerturbativeDAMoment[kappa,WorkingPrecision->60] independently integrates the published midpoint DA tail through the massive Born, returning a relative gluon correction.";
CollinearReference::usage="CollinearReference[r,z,WorkingPrecision->60] returns independent LP gluon/quark finite kernels at four scales Q; the gluon includes the finite -J convention conversion.";
LiteratureCollinearReference::usage="LiteratureCollinearReference[r,z,WorkingPrecision->60] evaluates Ivanov:2004zv (2015 corrected version), with the finite gluon -J conversion shown separately.";
NRQCDReference::usage="NRQCDReference[r,Q2,mQ2,muR2,muH2,nLight:3,WorkingPrecision->60] evaluates the attributed Flett et al. ancillary in physical-current and production-quark conventions.";
CoefficientData::usage="CoefficientData[] returns the factored, dimensionless scalar-master coefficient tables; CoefficientData[channel] selects a table.";
ClearCoefficientCache::usage="ClearCoefficientCache[] clears numerical boundary and DA caches.";
BFinite::usage="BFinite[s,m1Squared,m2Squared] is the finite bubble coefficient in the MS-bar Euler convention at unit mu^2=4 kappa.";
BNext::usage="BNext[s,m1Squared,m2Squared] is the O(epsilon) bubble coefficient in the same convention.";
TriangleFinite::usage="TriangleFinite[s1,s2,s3,m1Squared,m2Squared,m3Squared] is the finite causal scalar triangle, in the invariant unit Q^2=4.";
CausalLog::usage="CausalLog[x] denotes Log[x-i0] on a real negative cut; ordinary Log is used for genuinely complex x.";
r::usage="Dimensionless nucleon fraction x/xi in the coefficient tables.";
z::usage="Quark light-cone fraction in the coefficient tables.";
tau::usage="Pair invariant divided by Q^2; tau=kappa/[z(1-z)].";
u::usage="DA integration variable.";

HardCoefficient::usage="HardCoefficient is the symbolic Born and four-scale NLO coefficient association, with nLight=3. It is also the return value of Get on this standalone file.";

Begin["`Private`"];
$tables=
<|"GluonProduction" -> 
  <|"Rational" -> -1/6*(96*QuarkoniumNLO`tau^4 - 384*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^4 + 576*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4 - 
       384*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^4 + 96*QuarkoniumNLO`r^8*
        QuarkoniumNLO`tau^4 + 1088*QuarkoniumNLO`tau^5 + 
       12*Pi^2*QuarkoniumNLO`tau^5 - 4288*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^5 - 24*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5 + 
       6336*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5 - 4160*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^5 + 24*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^5 + 
       1024*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^5 - 12*Pi^2*QuarkoniumNLO`r^8*
        QuarkoniumNLO`tau^5 - 4800*QuarkoniumNLO`tau^6 - 
       36*Pi^2*QuarkoniumNLO`tau^6 + 4544*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^6 + 24*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6 + 
       9792*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6 - 48*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^6 - 14016*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6 + 
       168*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6 + 
       4480*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^6 - 
       108*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^6 + 
       3136*QuarkoniumNLO`tau^7 + 12*Pi^2*QuarkoniumNLO`tau^7 + 
       9280*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^7 - 24*Pi^2*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^7 - 2880*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^7 - 
       20288*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^7 + 
       408*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^7 + 
       10752*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^7 - 
       396*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^7 + 
       7424*QuarkoniumNLO`tau^8 + 60*Pi^2*QuarkoniumNLO`tau^8 - 
       1600*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^8 + 24*Pi^2*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^8 - 11584*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^8 + 
       144*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^8 - 
       9920*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^8 + 
       552*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^8 + 
       15680*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^8 - 
       780*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^8 - 
       9536*QuarkoniumNLO`tau^9 - 60*Pi^2*QuarkoniumNLO`tau^9 - 
       4672*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^9 + 
       120*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^9 - 
       7104*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^9 + 
       192*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^9 + 
       6976*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^9 + 
       648*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^9 + 
       14336*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^9 - 
       900*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^9 - 
       832*QuarkoniumNLO`tau^10 - 12*Pi^2*QuarkoniumNLO`tau^10 - 
       7872*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^10 - 
       120*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^10 - 
       10560*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^10 + 
       48*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^10 + 
       11200*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^10 + 
       696*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^10 + 
       8064*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^10 - 
       612*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^10 + 
       5312*QuarkoniumNLO`tau^11 + 36*Pi^2*QuarkoniumNLO`tau^11 - 
       320*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^11 - 72*Pi^2*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^11 - 12736*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^11 - 
       192*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^11 + 
       5184*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^11 + 
       456*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^11 + 
       2560*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^11 - 
       228*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^11 - 
       1888*QuarkoniumNLO`tau^12 - 12*Pi^2*QuarkoniumNLO`tau^12 + 
       5312*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^12 + 
       72*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^12 - 
       4608*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^12 - 
       144*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^12 + 
       832*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^12 + 
       120*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^12 + 
       352*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^12 - 36*Pi^2*QuarkoniumNLO`r^8*
        QuarkoniumNLO`tau^12 + 288*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 
       1152*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 
       1728*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 
       1152*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 
       288*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 
       2656*QuarkoniumNLO`tau^4*QuarkoniumNLO`z + 36*Pi^2*QuarkoniumNLO`tau^4*
        QuarkoniumNLO`z - 9888*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*
        QuarkoniumNLO`z - 72*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*
        QuarkoniumNLO`z + 13728*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4*
        QuarkoniumNLO`z - 8416*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^4*
        QuarkoniumNLO`z + 72*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^4*
        QuarkoniumNLO`z + 1920*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^4*
        QuarkoniumNLO`z - 36*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^4*
        QuarkoniumNLO`z - 23712*QuarkoniumNLO`tau^5*QuarkoniumNLO`z - 
       216*Pi^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z + 48960*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z + 288*Pi^2*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z - 25088*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z - 144*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z - 1856*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z + 288*Pi^2*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z + 1696*QuarkoniumNLO`r^8*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z - 216*Pi^2*QuarkoniumNLO`r^8*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z + 70848*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z + 528*Pi^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z - 
       70976*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z - 
       768*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z - 
       35648*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*QuarkoniumNLO`z + 
       960*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*QuarkoniumNLO`z + 
       52544*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*QuarkoniumNLO`z - 
       576*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*QuarkoniumNLO`z - 
       16768*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^6*QuarkoniumNLO`z - 
       144*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^6*QuarkoniumNLO`z - 
       42624*QuarkoniumNLO`tau^7*QuarkoniumNLO`z - 
       192*Pi^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z - 99008*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^7*QuarkoniumNLO`z + 528*Pi^2*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^7*QuarkoniumNLO`z + 139584*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^7*QuarkoniumNLO`z + 1104*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^7*QuarkoniumNLO`z + 65984*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^7*QuarkoniumNLO`z - 3024*Pi^2*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^7*QuarkoniumNLO`z - 63936*QuarkoniumNLO`r^8*
        QuarkoniumNLO`tau^7*QuarkoniumNLO`z + 1584*Pi^2*QuarkoniumNLO`r^8*
        QuarkoniumNLO`tau^7*QuarkoniumNLO`z - 140288*QuarkoniumNLO`tau^8*
        QuarkoniumNLO`z - 1128*Pi^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z + 
       59008*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z + 
       240*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z + 
       208384*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^8*QuarkoniumNLO`z - 
       576*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^8*QuarkoniumNLO`z - 
       78720*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^8*QuarkoniumNLO`z - 
       5040*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^8*QuarkoniumNLO`z - 
       105728*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^8*QuarkoniumNLO`z + 
       4968*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^8*QuarkoniumNLO`z + 
       203008*QuarkoniumNLO`tau^9*QuarkoniumNLO`z + 
       1392*Pi^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z + 
       77504*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z - 
       2160*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z + 
       136640*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^9*QuarkoniumNLO`z - 
       1680*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^9*QuarkoniumNLO`z - 
       233408*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^9*QuarkoniumNLO`z - 
       7248*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^9*QuarkoniumNLO`z - 
       93632*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^9*QuarkoniumNLO`z + 
       6624*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^9*QuarkoniumNLO`z + 
       6336*QuarkoniumNLO`tau^10*QuarkoniumNLO`z + 
       144*Pi^2*QuarkoniumNLO`tau^10*QuarkoniumNLO`z + 
       149312*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^10*QuarkoniumNLO`z + 
       2496*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^10*QuarkoniumNLO`z + 
       234048*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^10*QuarkoniumNLO`z + 
       192*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^10*QuarkoniumNLO`z - 
       201536*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^10*QuarkoniumNLO`z - 
       8832*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^10*QuarkoniumNLO`z - 
       40704*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^10*QuarkoniumNLO`z + 
       4464*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^10*QuarkoniumNLO`z - 
       133536*QuarkoniumNLO`tau^11*QuarkoniumNLO`z - 
       960*Pi^2*QuarkoniumNLO`tau^11*QuarkoniumNLO`z - 
       30656*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^11*QuarkoniumNLO`z + 
       1200*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^11*QuarkoniumNLO`z + 
       243456*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^11*QuarkoniumNLO`z + 
       4080*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^11*QuarkoniumNLO`z - 
       77376*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^11*QuarkoniumNLO`z - 
       5616*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^11*QuarkoniumNLO`z - 
       1888*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^11*QuarkoniumNLO`z + 
       1296*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^11*QuarkoniumNLO`z + 
       60320*QuarkoniumNLO`tau^12*QuarkoniumNLO`z + 
       420*Pi^2*QuarkoniumNLO`tau^12*QuarkoniumNLO`z - 
       122848*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^12*QuarkoniumNLO`z - 
       1896*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^12*QuarkoniumNLO`z + 
       70240*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^12*QuarkoniumNLO`z + 
       2496*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^12*QuarkoniumNLO`z - 
       13216*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^12*QuarkoniumNLO`z - 
       984*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^12*QuarkoniumNLO`z + 
       5504*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^12*QuarkoniumNLO`z - 
       36*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^12*QuarkoniumNLO`z - 
       3424*QuarkoniumNLO`tau^13*QuarkoniumNLO`z - 
       24*Pi^2*QuarkoniumNLO`tau^13*QuarkoniumNLO`z + 8448*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^13*QuarkoniumNLO`z + 144*Pi^2*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^13*QuarkoniumNLO`z - 4800*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^13*QuarkoniumNLO`z - 288*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^13*QuarkoniumNLO`z - 2048*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^13*QuarkoniumNLO`z + 240*Pi^2*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^13*QuarkoniumNLO`z + 1824*QuarkoniumNLO`r^8*
        QuarkoniumNLO`tau^13*QuarkoniumNLO`z - 72*Pi^2*QuarkoniumNLO`r^8*
        QuarkoniumNLO`tau^13*QuarkoniumNLO`z + 128*QuarkoniumNLO`tau^14*
        QuarkoniumNLO`z - 512*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^14*
        QuarkoniumNLO`z + 768*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^14*
        QuarkoniumNLO`z - 512*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^14*
        QuarkoniumNLO`z + 128*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^14*
        QuarkoniumNLO`z + 312*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 - 
       1272*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + 
       1968*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 - 
       1392*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + 
       408*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 - 
       24*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + 
       1648*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 + 
       39*Pi^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 - 
       5872*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 - 
       81*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 + 
       8032*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 + 
       6*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 - 
       5344*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 + 
       78*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 + 
       1840*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 - 
       45*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 - 
       304*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 + 
       3*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 - 
       38792*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 
       399*Pi^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 + 
       100424*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 + 
       645*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 
       89648*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 
       150*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 + 
       31536*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 
       6*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 
       1864*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 
       123*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 
       1656*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 + 
       33*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 + 
       215264*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^2 + 
       1812*Pi^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^2 - 
       369920*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^2 - 
       2916*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^2 + 
       129536*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^2 + 
       2712*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^2 + 
       40768*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^2 - 
       2616*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^2 - 
       10464*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^2 + 
       852*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^2 - 
       5184*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^2 + 
       156*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^2 - 
       494096*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^2 - 
       3684*Pi^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^2 + 
       432464*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^2 + 
       6804*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^2 + 
       222624*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^2 - 
       4584*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^2 - 
       189344*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^2 - 
       1848*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^2 + 
       38768*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^2 + 
       2892*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^2 - 
       10416*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^2 + 
       420*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^2 + 
       171040*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^2 + 
       630*Pi^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^2 + 
       441952*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^2 - 
       4950*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^2 - 
       793280*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^2 - 
       7692*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^2 - 
       221504*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^2 + 
       7692*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^2 + 
       209056*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^2 - 
       1002*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^2 - 
       14112*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^2 + 
       714*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^2 + 
       1314864*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^2 + 
       10482*Pi^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^2 - 
       439344*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^2 - 
       5778*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^2 - 
       1010400*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^2 + 
       972*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^2 + 
       562784*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^2 + 
       16116*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^2 + 
       363440*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^2 - 
       14910*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^2 - 
       13104*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^2 + 
       798*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^2 - 
       1927936*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^2 - 
       14016*Pi^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^2 - 
       471232*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^2 + 
       20340*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^2 - 
       743296*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^2 + 
       10008*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^2 + 
       1298688*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^2 + 
       31680*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^2 + 
       283264*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^2 - 
       24024*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^2 - 
       8256*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^2 + 
       588*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^2 - 
       28200*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^2 - 
       840*Pi^2*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^2 - 
       1319064*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^2 - 
       22692*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^2 - 
       1875600*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^2 - 
       2520*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^2 + 
       992848*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^2 + 
       47568*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^2 + 
       46136*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^2 - 
       15648*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^2 - 
       3384*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^2 + 
       276*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^2 + 
       1548784*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^2 + 
       11595*Pi^2*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^2 + 
       601360*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^2 - 
       9729*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^2 - 
       1819040*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^2 - 
       34890*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^2 + 
       324896*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^2 + 
       29238*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^2 - 
       83792*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^2 - 
       2433*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^2 - 
       816*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^2 + 
       75*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^2 - 
       852392*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^2 - 
       6315*Pi^2*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^2 + 
       1217768*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^2 + 
       21717*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^2 - 
       363504*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^2 - 
       18150*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^2 + 
       59248*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^2 + 
       1026*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^2 - 
       61032*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^2 + 
       1713*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^2 - 
       88*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^2 + 
       9*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^2 + 
       93600*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^2 + 
       708*Pi^2*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^2 - 
       192192*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^2 - 
       3432*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^2 + 
       88704*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^2 + 
       5280*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^2 + 
       24768*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^2 - 
       3096*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^2 - 
       14880*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^2 + 
       540*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^2 - 
       4096*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^2 - 
       12*Pi^2*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^2 + 
       13120*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^2 + 
       72*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^2 - 
       14784*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^2 - 
       144*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^2 + 
       6592*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^2 + 
       120*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^2 - 
       832*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^2 - 
       36*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^2 + 
       144*QuarkoniumNLO`tau*QuarkoniumNLO`z^3 - 624*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau*QuarkoniumNLO`z^3 + 1056*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau*QuarkoniumNLO`z^3 - 864*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau*QuarkoniumNLO`z^3 + 336*QuarkoniumNLO`r^8*
        QuarkoniumNLO`tau*QuarkoniumNLO`z^3 - 48*QuarkoniumNLO`r^10*
        QuarkoniumNLO`tau*QuarkoniumNLO`z^3 - 264*QuarkoniumNLO`tau^2*
        QuarkoniumNLO`z^3 + 18*Pi^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 + 
       1016*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 - 
       42*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 - 
       1072*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 + 
       12*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 - 
       240*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 + 
       36*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 + 
       952*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 - 
       30*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 - 
       392*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 + 
       6*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 - 
       24760*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 - 
       312*Pi^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 + 
       72152*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 + 
       576*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 - 
       74864*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 - 
       96*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 + 
       31600*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 - 
       240*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 - 
       3416*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 + 
       24*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 - 
       712*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 + 
       48*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 + 
       250696*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 + 
       2280*Pi^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 - 
       550872*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 - 
       4032*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 + 
       377424*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 + 
       2832*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 - 
       82992*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 - 
       2208*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 + 
       2664*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 + 
       1032*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 + 
       3080*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 + 
       96*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 - 
       1085784*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^3 - 
       8814*Pi^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^3 + 
       1713880*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^3 + 
       17130*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^3 - 
       502768*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^3 - 
       15468*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^3 - 
       198608*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^3 + 
       7668*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^3 + 
       54472*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^3 - 
       294*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^3 + 
       18808*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^3 - 
       222*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^3 + 
       2047472*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 + 
       15456*Pi^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 - 
       1787408*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 - 
       34932*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 - 
       1129600*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 + 
       11880*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 + 
       582912*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 + 
       13920*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 + 
       15888*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 - 
       9480*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 + 
       45456*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 - 
       1452*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 + 
       291536*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^3 + 
       4392*Pi^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^3 - 
       1087888*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^3 + 
       22008*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^3 + 
       2316960*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^3 + 
       25920*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^3 + 
       949856*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^3 - 
       4992*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^3 - 
       342128*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^3 - 
       7272*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^3 + 
       63024*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^3 - 
       3192*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^3 - 
       7970160*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^3 - 
       63528*Pi^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^3 + 
       1081552*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^3 + 
       43176*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^3 + 
       2075808*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^3 + 
       1680*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^3 - 
       1362784*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^3 - 
       14352*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^3 - 
       704816*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^3 + 
       29208*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^3 + 
       52368*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^3 - 
       3864*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^3 + 
       10931296*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^3 + 
       83052*Pi^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^3 + 
       1480640*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^3 - 
       121476*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^3 + 
       1790016*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^3 - 
       48312*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^3 - 
       3539968*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^3 - 
       72792*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^3 - 
       446880*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^3 + 
       59340*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^3 + 
       22848*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^3 - 
       2724*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^3 + 
       638296*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^3 + 
       6906*Pi^2*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^3 + 
       7466200*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^3 + 
       122262*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^3 + 
       8278736*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^3 - 
       2484*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^3 - 
       2484208*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^3 - 
       156204*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^3 + 
       196952*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^3 + 
       36666*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^3 + 
       408*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^3 - 
       1002*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^3 - 
       11153304*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^3 - 
       86016*Pi^2*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^3 - 
       4961480*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^3 + 
       56376*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^3 + 
       7417040*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^3 + 
       172608*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^3 - 
       690384*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^3 - 
       91248*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^3 + 
       445512*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^3 - 
       960*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^3 - 
       5096*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^3 - 
       72*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^3 + 
       7155624*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^3 + 
       55440*Pi^2*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^3 - 
       6936696*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^3 - 
       147864*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^3 + 
       578576*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^3 + 
       75648*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^3 - 
       227184*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^3 + 
       16080*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^3 + 
       245320*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^3 - 
       8592*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^3 - 
       2584*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^3 + 
       72*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^3 - 
       1150488*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^3 - 
       9198*Pi^2*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^3 + 
       1898584*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^3 + 
       36138*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^3 - 
       633712*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^3 - 
       42492*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^3 - 
       164304*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^3 + 
       17220*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^3 + 
       50440*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^3 - 
       1686*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^3 - 
       520*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^3 + 
       18*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^3 + 
       61504*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^3 + 
       324*Pi^2*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^3 - 
       158528*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^3 - 
       1608*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^3 + 
       133856*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^3 + 
       2592*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^3 - 
       38176*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^3 - 
       1656*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^3 + 
       1376*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^3 + 
       348*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^3 - 
       32*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^3 + 
       24*QuarkoniumNLO`z^4 - 120*QuarkoniumNLO`r^2*QuarkoniumNLO`z^4 + 
       240*QuarkoniumNLO`r^4*QuarkoniumNLO`z^4 - 240*QuarkoniumNLO`r^6*
        QuarkoniumNLO`z^4 + 120*QuarkoniumNLO`r^8*QuarkoniumNLO`z^4 - 
       24*QuarkoniumNLO`r^10*QuarkoniumNLO`z^4 - 472*QuarkoniumNLO`tau*
        QuarkoniumNLO`z^4 + 3*Pi^2*QuarkoniumNLO`tau*QuarkoniumNLO`z^4 + 
       1864*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*QuarkoniumNLO`z^4 - 
       9*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*QuarkoniumNLO`z^4 - 
       2736*QuarkoniumNLO`r^4*QuarkoniumNLO`tau*QuarkoniumNLO`z^4 + 
       6*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau*QuarkoniumNLO`z^4 + 
       1744*QuarkoniumNLO`r^6*QuarkoniumNLO`tau*QuarkoniumNLO`z^4 + 
       6*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau*QuarkoniumNLO`z^4 - 
       376*QuarkoniumNLO`r^8*QuarkoniumNLO`tau*QuarkoniumNLO`z^4 - 
       9*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau*QuarkoniumNLO`z^4 - 
       24*QuarkoniumNLO`r^10*QuarkoniumNLO`tau*QuarkoniumNLO`z^4 + 
       3*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau*QuarkoniumNLO`z^4 - 
       4928*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 - 
       105*Pi^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 + 
       16656*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 + 
       231*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 - 
       21408*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 - 
       66*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 + 
       13568*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 - 
       138*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 - 
       4896*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 + 
       75*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 + 
       1008*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 + 
       3*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 + 
       123880*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4 + 
       1251*Pi^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4 - 
       327464*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4 - 
       2481*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4 + 
       295184*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4 + 
       1446*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4 - 
       99920*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4 - 
       618*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4 + 
       4744*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4 + 
       567*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4 + 
       3576*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4 - 
       165*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4 - 
       946408*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 - 
       8031*Pi^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 + 
       1933848*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 + 
       16845*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 - 
       1144080*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 - 
       15510*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 + 
       138544*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 + 
       9546*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 + 
       21752*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 - 
       2091*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 - 
       3656*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 - 
       759*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 + 
       3483664*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^4 + 
       27915*Pi^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^4 - 
       5308480*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^4 - 
       63429*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^4 + 
       1243040*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^4 + 
       49134*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^4 + 
       635904*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^4 - 
       10554*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^4 - 
       83504*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^4 - 
       3705*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^4 - 
       46400*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^4 - 
       897*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^4 - 
       5171408*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^4 - 
       39801*Pi^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^4 + 
       5465904*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^4 + 
       115323*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^4 + 
       3278272*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^4 - 
       22986*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^4 - 
       1163200*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^4 - 
       33066*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^4 - 
       162928*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^4 + 
       17187*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^4 - 
       120816*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^4 + 
       1743*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^4 - 
       5797936*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^4 - 
       50034*Pi^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^4 + 
       512816*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^4 - 
       52638*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^4 - 
       4611360*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^4 - 
       50412*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^4 - 
       2706656*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^4 - 
       11604*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^4 + 
       323408*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^4 + 
       27294*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^4 - 
       157776*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^4 + 
       6834*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^4 + 
       33734088*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^4 + 
       271410*Pi^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^4 + 
       1588792*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^4 - 
       194826*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^4 - 
       9840*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^4 - 
       29556*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^4 + 
       1762096*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^4 - 
       51516*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^4 + 
       953640*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^4 - 
       41598*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^4 - 
       99816*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^4 + 
       9222*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^4 - 
       41216056*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^4 - 
       324903*Pi^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^4 - 
       2987448*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^4 + 
       485673*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^4 - 
       827568*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^4 + 
       176106*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^4 + 
       6186640*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^4 + 
       91122*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^4 + 
       464104*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^4 - 
       111363*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^4 + 
       2856*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^4 + 
       5925*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^4 - 
       8130976*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^4 - 
       66291*Pi^2*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^4 - 
       30407376*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^4 - 
       430671*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^4 - 
       23641568*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^4 + 
       95106*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^4 + 
       4019904*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^4 + 
       371922*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^4 - 
       749184*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^4 - 
       64815*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^4 + 
       55824*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^4 + 
       1053*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^4 + 
       56345672*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^4 + 
       445047*Pi^2*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^4 + 
       24302328*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^4 - 
       273081*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^4 - 
       19008240*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^4 - 
       581034*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^4 + 
       1143856*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^4 + 
       202542*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^4 - 
       1092312*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^4 + 
       15411*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^4 + 
       43608*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^4 - 
       885*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^4 - 
       40306552*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^4 - 
       323067*Pi^2*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^4 + 
       25583784*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^4 + 
       685413*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^4 + 
       1712272*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^4 - 
       209286*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^4 + 
       901776*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^4 - 
       91710*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^4 - 
       533016*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^4 + 
       23649*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^4 + 
       15816*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^4 - 
       519*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^4 + 
       8450560*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^4 + 
       70449*Pi^2*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^4 - 
       10868816*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^4 - 
       225363*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^4 + 
       2374336*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^4 + 
       202002*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^4 + 
       630176*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^4 - 
       55854*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^4 - 
       87104*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^4 + 
       2685*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^4 + 
       2608*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^4 - 
       63*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^4 - 
       554960*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^4 - 
       3843*Pi^2*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^4 + 
       1143312*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^4 + 
       15813*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^4 - 
       711232*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^4 - 
       20454*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^4 + 
       119296*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^4 + 
       10002*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^4 + 
       3472*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^4 - 
       1527*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^4 + 
       112*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^4 + 
       9*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^4 - 
       96*QuarkoniumNLO`z^5 + 480*QuarkoniumNLO`r^2*QuarkoniumNLO`z^5 - 
       960*QuarkoniumNLO`r^4*QuarkoniumNLO`z^5 + 960*QuarkoniumNLO`r^6*
        QuarkoniumNLO`z^5 - 480*QuarkoniumNLO`r^8*QuarkoniumNLO`z^5 + 
       96*QuarkoniumNLO`r^10*QuarkoniumNLO`z^5 + 464*QuarkoniumNLO`tau*
        QuarkoniumNLO`z^5 - 12*Pi^2*QuarkoniumNLO`tau*QuarkoniumNLO`z^5 - 
       1328*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*QuarkoniumNLO`z^5 + 
       36*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*QuarkoniumNLO`z^5 + 
       672*QuarkoniumNLO`r^4*QuarkoniumNLO`tau*QuarkoniumNLO`z^5 - 
       24*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau*QuarkoniumNLO`z^5 + 
       1312*QuarkoniumNLO`r^6*QuarkoniumNLO`tau*QuarkoniumNLO`z^5 - 
       24*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau*QuarkoniumNLO`z^5 - 
       1648*QuarkoniumNLO`r^8*QuarkoniumNLO`tau*QuarkoniumNLO`z^5 + 
       36*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau*QuarkoniumNLO`z^5 + 
       528*QuarkoniumNLO`r^10*QuarkoniumNLO`tau*QuarkoniumNLO`z^5 - 
       12*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau*QuarkoniumNLO`z^5 + 
       22296*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^5 + 
       282*Pi^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^5 - 
       73448*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^5 - 
       666*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^5 + 
       86992*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^5 + 
       396*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^5 - 
       43248*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^5 - 
       12*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^5 + 
       7832*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^5 + 
       90*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^5 - 
       424*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^5 - 
       90*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^5 - 
       351944*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^5 - 
       3102*Pi^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^5 + 
       892328*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^5 + 
       7314*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^5 - 
       749584*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^5 - 
       6972*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^5 + 
       224784*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^5 + 
       4500*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^5 - 
       10408*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^5 - 
       1830*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^5 - 
       5176*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^5 + 
       90*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^5 + 
       2309448*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^5 + 
       18822*Pi^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^5 - 
       4588920*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^5 - 
       46506*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^5 + 
       2479568*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^5 + 
       45180*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^5 - 
       90864*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^5 - 
       20244*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^5 - 
       116248*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^5 + 
       1086*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^5 + 
       7016*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^5 + 
       1662*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^5 - 
       7392616*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^5 - 
       59406*Pi^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^5 + 
       11496040*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^5 + 
       155826*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^5 - 
       2110224*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^5 - 
       103212*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^5 - 
       1375280*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^5 + 
       6372*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^5 - 
       67336*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^5 + 
       9018*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^5 + 
       88392*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^5 + 
       3690*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^5 + 
       6939536*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^5 + 
       55068*Pi^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^5 - 
       12650384*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^5 - 
       252072*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^5 - 
       5377152*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^5 + 
       46272*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^5 + 
       1344960*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^5 + 
       36600*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^5 + 
       156784*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^5 - 
       23196*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^5 + 
       226896*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^5 + 
       624*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^5 + 
       28634544*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^5 + 
       235452*Pi^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^5 + 
       7305744*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^5 + 
       50676*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^5 + 
       7948640*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^5 + 
       40824*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^5 + 
       4682144*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^5 + 
       16872*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^5 - 
       298000*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^5 - 
       57012*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^5 + 
       270672*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^5 - 
       8796*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^5 - 
       102333264*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^5 - 
       835932*Pi^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^5 - 
       19665424*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^5 + 
       601404*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^5 - 
       10759456*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^5 + 
       166968*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^5 - 
       1600800*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^5 + 
       219720*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^5 - 
       1151888*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^5 + 
       43044*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^5 + 
       111408*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^5 - 
       13956*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^5 + 
       106831872*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^5 + 
       871200*Pi^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^5 + 
       5453472*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^5 - 
       1336920*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^5 - 
       6394496*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^5 - 
       458016*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^5 - 
       7979840*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^5 - 
       28656*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^5 - 
       512128*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^5 + 
       164352*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^5 - 
       110688*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^5 - 
       7608*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^5 + 
       54098232*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^5 + 
       428298*Pi^2*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^5 + 
       92480120*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^5 + 
       987558*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^5 + 
       48619472*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^5 - 
       486324*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^5 - 
       4799600*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^5 - 
       696684*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^5 + 
       1231224*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^5 + 
       89898*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^5 - 
       186504*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^5 + 
       1350*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^5 - 
       212291688*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^5 - 
       1712478*Pi^2*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^5 - 
       80619064*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^5 + 
       1105626*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^11*
        QuarkoniumNLO`z^5 + 33613232*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^11*
        QuarkoniumNLO`z^5 + 1462212*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^11*QuarkoniumNLO`z^5 - 1983152*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^11*QuarkoniumNLO`z^5 - 
       349500*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^5 + 
       1661752*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^5 - 
       42342*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^5 - 
       116632*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^5 + 
       3426*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^5 + 
       162616040*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^5 + 
       1338966*Pi^2*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^5 - 
       65152216*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^5 - 
       2335218*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^12*
        QuarkoniumNLO`z^5 - 10326000*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^12*
        QuarkoniumNLO`z^5 + 425100*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^12*QuarkoniumNLO`z^5 - 2460848*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^12*QuarkoniumNLO`z^5 + 
       265548*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^5 + 
       739848*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^5 - 
       44322*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^5 - 
       35704*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^5 + 
       1254*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^5 - 
       41534184*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^5 - 
       357702*Pi^2*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^5 + 
       40456872*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^5 + 
       939042*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^5 - 
       5200912*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^5 - 
       642972*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^5 - 
       1417904*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^5 + 
       120036*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^5 + 
       75640*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^5 - 
       1566*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^5 - 
       4216*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^5 - 
       6*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^5 + 
       3311520*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^5 + 
       26688*Pi^2*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^5 - 
       5366144*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^5 - 
       91140*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^5 + 
       2384864*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^5 + 
       94248*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^5 - 
       198496*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^5 - 
       35328*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^5 - 
       19200*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^5 + 
       4056*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^5 + 
       96*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^5 - 
       60*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^5 + 
       144*QuarkoniumNLO`z^6 - 720*QuarkoniumNLO`r^2*QuarkoniumNLO`z^6 + 
       1440*QuarkoniumNLO`r^4*QuarkoniumNLO`z^6 - 1440*QuarkoniumNLO`r^6*
        QuarkoniumNLO`z^6 + 720*QuarkoniumNLO`r^8*QuarkoniumNLO`z^6 - 
       144*QuarkoniumNLO`r^10*QuarkoniumNLO`z^6 + 256*QuarkoniumNLO`tau*
        QuarkoniumNLO`z^6 + 18*Pi^2*QuarkoniumNLO`tau*QuarkoniumNLO`z^6 - 
       1984*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*QuarkoniumNLO`z^6 - 
       54*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*QuarkoniumNLO`z^6 + 
       5376*QuarkoniumNLO`r^4*QuarkoniumNLO`tau*QuarkoniumNLO`z^6 + 
       36*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau*QuarkoniumNLO`z^6 - 
       6784*QuarkoniumNLO`r^6*QuarkoniumNLO`tau*QuarkoniumNLO`z^6 + 
       36*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau*QuarkoniumNLO`z^6 + 
       4096*QuarkoniumNLO`r^8*QuarkoniumNLO`tau*QuarkoniumNLO`z^6 - 
       54*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau*QuarkoniumNLO`z^6 - 
       960*QuarkoniumNLO`r^10*QuarkoniumNLO`tau*QuarkoniumNLO`z^6 + 
       18*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau*QuarkoniumNLO`z^6 - 
       48200*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^6 - 
       444*Pi^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^6 + 
       159032*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^6 + 
       1272*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^6 - 
       187888*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^6 - 
       1392*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^6 + 
       91472*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^6 + 
       984*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^6 - 
       14408*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^6 - 
       660*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^6 - 
       8*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^6 + 
       240*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^6 + 
       636344*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^6 + 
       5094*Pi^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^6 - 
       1601368*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^6 - 
       14562*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^6 + 
       1302640*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^6 + 
       17052*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^6 - 
       338032*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^6 - 
       10404*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^6 - 
       8104*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^6 + 
       2430*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^6 + 
       8520*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^6 + 
       390*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^6 - 
       3763976*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^6 - 
       30078*Pi^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^6 + 
       7468568*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^6 + 
       85146*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^6 - 
       3787088*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^6 - 
       81756*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^6 - 
       114640*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^6 + 
       27012*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^6 + 
       197720*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^6 + 
       1434*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^6 - 
       584*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^6 - 
       1758*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^6 + 
       10133704*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^6 + 
       82956*Pi^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^6 - 
       17633064*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^6 - 
       256980*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^6 + 
       3084624*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^6 + 
       155304*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^6 + 
       1910320*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^6 - 
       2904*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^6 + 
       340584*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^6 - 
       12084*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^6 - 
       101256*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^6 - 
       6228*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^6 + 
       570096*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^6 + 
       1386*Pi^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^6 + 
       22431184*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^6 + 
       357606*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^6 + 
       4358080*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^6 - 
       99924*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^6 - 
       1107456*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^6 - 
       5580*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^6 + 
       122064*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^6 + 
       25962*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^6 - 
       278352*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^6 - 
       4506*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^6 - 
       83155152*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^6 - 
       683628*Pi^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^6 - 
       32284528*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^6 + 
       83196*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^6 - 
       13223328*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^6 + 
       85800*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^6 - 
       5650272*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^6 + 
       28536*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^6 + 
       463216*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^6 + 
       83652*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^6 - 
       316464*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^6 + 
       7692*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^6 + 
       223970304*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^6 + 
       1863180*Pi^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^6 + 
       70854496*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^6 - 
       1300524*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^6 + 
       31109888*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^6 - 
       552504*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^6 + 
       1244864*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^6 - 
       455880*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^6 + 
       1348096*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^6 - 
       33492*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^6 - 
       75552*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^6 + 
       15348*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^6 - 
       184388720*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^6 - 
       1558542*Pi^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^6 - 
       12953360*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^6 + 
       2518050*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^6 + 
       19494304*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^6 + 
       856452*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^6 + 
       7666912*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^6 - 
       130860*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^6 + 
       611280*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^6 - 
       195702*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^6 + 
       220464*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^6 + 
       6666*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^6 - 
       225709288*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^6 - 
       1812912*Pi^2*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^6 - 
       211756328*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^6 - 
       1236300*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^10*
        QuarkoniumNLO`z^6 - 76878704*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^10*
        QuarkoniumNLO`z^6 + 1399848*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^10*QuarkoniumNLO`z^6 + 3960400*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^10*QuarkoniumNLO`z^6 + 1048752*Pi^2*
        QuarkoniumNLO`r^6*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^6 - 
       1439016*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^6 - 
       99384*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^6 + 
       281688*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^6 - 
       5028*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^6 + 
       614312344*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^6 + 
       5052870*Pi^2*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^6 + 
       193628232*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^6 - 
       3560250*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^11*
        QuarkoniumNLO`z^6 - 43734992*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^11*
        QuarkoniumNLO`z^6 - 2880516*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^11*QuarkoniumNLO`z^6 + 2903248*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^11*QuarkoniumNLO`z^6 + 
       482988*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^6 - 
       1908552*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^6 + 
       72126*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^6 + 
       149608*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^6 - 
       5874*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^6 - 
       488007944*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^6 - 
       4108302*Pi^2*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^6 + 
       118941400*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^6 + 
       6113202*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^12*
        QuarkoniumNLO`z^6 + 24445360*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^12*
        QuarkoniumNLO`z^6 - 677868*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^12*QuarkoniumNLO`z^6 + 4199856*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^12*QuarkoniumNLO`z^6 - 
       512892*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^6 - 
       767656*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^6 + 
       61242*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^6 + 
       33144*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^6 - 
       1398*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^6 + 
       144749608*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^6 + 
       1279152*Pi^2*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^6 - 
       103930760*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^6 - 
       2790648*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^13*
        QuarkoniumNLO`z^6 + 6930704*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^13*
        QuarkoniumNLO`z^6 + 1467888*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^13*QuarkoniumNLO`z^6 + 1903216*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^13*QuarkoniumNLO`z^6 - 
       183072*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^6 - 
       14520*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^6 - 
       2592*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^6 - 
       872*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^6 + 
       408*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^6 - 
       13747776*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^6 - 
       121470*Pi^2*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^6 + 
       17125536*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^6 + 
       344910*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^6 - 
       5201760*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^6 - 
       284388*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^6 + 
       115552*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^6 + 
       81924*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^6 + 
       40480*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^6 - 
       7326*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^6 - 
       1152*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^6 + 
       174*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^6 - 
       96*QuarkoniumNLO`z^7 + 480*QuarkoniumNLO`r^2*QuarkoniumNLO`z^7 - 
       960*QuarkoniumNLO`r^4*QuarkoniumNLO`z^7 + 960*QuarkoniumNLO`r^6*
        QuarkoniumNLO`z^7 - 480*QuarkoniumNLO`r^8*QuarkoniumNLO`z^7 + 
       96*QuarkoniumNLO`r^10*QuarkoniumNLO`z^7 - 1120*QuarkoniumNLO`tau*
        QuarkoniumNLO`z^7 - 12*Pi^2*QuarkoniumNLO`tau*QuarkoniumNLO`z^7 + 
       5152*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*QuarkoniumNLO`z^7 + 
       36*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*QuarkoniumNLO`z^7 - 
       9408*QuarkoniumNLO`r^4*QuarkoniumNLO`tau*QuarkoniumNLO`z^7 - 
       24*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau*QuarkoniumNLO`z^7 + 
       8512*QuarkoniumNLO`r^6*QuarkoniumNLO`tau*QuarkoniumNLO`z^7 - 
       24*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau*QuarkoniumNLO`z^7 - 
       3808*QuarkoniumNLO`r^8*QuarkoniumNLO`tau*QuarkoniumNLO`z^7 + 
       36*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau*QuarkoniumNLO`z^7 + 
       672*QuarkoniumNLO`r^10*QuarkoniumNLO`tau*QuarkoniumNLO`z^7 - 
       12*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau*QuarkoniumNLO`z^7 + 
       62400*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^7 + 
       444*Pi^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^7 - 
       208256*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^7 - 
       1620*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^7 + 
       251776*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^7 + 
       2520*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^7 - 
       129792*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^7 - 
       2280*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^7 + 
       25280*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^7 + 
       1260*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^7 - 
       1408*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^7 - 
       324*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^7 - 
       752576*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^7 - 
       5640*Pi^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^7 + 
       1913408*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^7 + 
       19032*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^7 - 
       1543552*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^7 - 
       24432*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^7 + 
       342144*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^7 + 
       13392*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^7 + 
       55616*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^7 - 
       1416*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^7 - 
       15040*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^7 - 
       936*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^7 + 
       4029792*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^7 + 
       32232*Pi^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^7 - 
       8229984*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^7 - 
       102072*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^7 + 
       4100288*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^7 + 
       96336*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^7 + 
       272448*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^7 - 
       25392*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^7 - 
       152608*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^7 - 
       1848*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^7 - 
       19936*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^7 + 
       744*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^7 - 
       7732128*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^7 - 
       66948*Pi^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^7 + 
       18806240*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^7 + 
       275148*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^7 - 
       4509248*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^7 - 
       172872*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^7 - 
       1741376*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^7 + 
       13752*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^7 - 
       433696*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^7 + 
       12492*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^7 + 
       58464*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^7 + 
       6012*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^7 - 
       22317824*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^7 - 
       173292*Pi^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^7 - 
       30903104*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^7 - 
       293724*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^7 + 
       1065728*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^7 + 
       187752*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^7 + 
       1170560*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^7 - 
       44568*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^7 - 
       381440*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^7 - 
       26364*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^7 + 
       215232*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^7 + 
       6132*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^7 + 
       160524416*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^7 + 
       1335120*Pi^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^7 + 
       76380288*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^7 - 
       370800*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^7 + 
       19416576*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^7 - 
       380832*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^7 + 
       5211648*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^7 - 
       118560*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^7 - 
       707200*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^7 - 
       94128*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^7 + 
       249216*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^7 - 
       5232*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^7 - 
       349092512*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^7 - 
       2963856*Pi^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^7 - 
       157239264*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^7 + 
       1915056*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^7 - 
       52085568*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^7 + 
       1204704*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^7 - 
       1271488*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^7 + 
       644832*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^7 - 
       1410080*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^7 + 
       20400*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^7 + 
       32928*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^7 - 
       13200*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^7 + 
       174084960*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^7 + 
       1560684*Pi^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^7 + 
       32319200*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^7 - 
       2989380*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^7 - 
       30223936*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^7 - 
       1188840*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^7 - 
       5358656*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^7 + 
       310680*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^7 - 
       514336*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^7 + 
       188796*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^7 - 
       212640*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^7 - 
       4692*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^7 + 
       646872000*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^7 + 
       5304036*Pi^2*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^7 + 
       364888576*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^7 - 
       312972*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^7 + 
       95366784*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^7 - 
       2730648*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^10*
        QuarkoniumNLO`z^7 - 1600256*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^10*
        QuarkoniumNLO`z^7 - 1268184*Pi^2*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^10*QuarkoniumNLO`z^7 + 1527744*QuarkoniumNLO`r^8*
        QuarkoniumNLO`tau^10*QuarkoniumNLO`z^7 + 85812*Pi^2*QuarkoniumNLO`r^8*
        QuarkoniumNLO`tau^10*QuarkoniumNLO`z^7 - 229632*QuarkoniumNLO`r^10*
        QuarkoniumNLO`tau^10*QuarkoniumNLO`z^7 + 6372*Pi^2*QuarkoniumNLO`r^10*
        QuarkoniumNLO`tau^10*QuarkoniumNLO`z^7 - 
       1379626176*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^7 - 
       11553096*Pi^2*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^7 - 
       348017344*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^7 + 
       8838936*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^11*
        QuarkoniumNLO`z^7 + 42861440*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^11*
        QuarkoniumNLO`z^7 + 4491408*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^11*QuarkoniumNLO`z^7 - 3224192*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^11*QuarkoniumNLO`z^7 - 
       535728*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^7 + 
       1860928*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^7 - 
       89160*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^7 - 
       91840*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^7 + 
       5784*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^7 + 
       1112128928*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^7 + 
       9539496*Pi^2*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^7 - 
       158336416*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^7 - 
       12559608*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^12*
        QuarkoniumNLO`z^7 - 35669440*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^12*
        QuarkoniumNLO`z^7 + 870480*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^12*QuarkoniumNLO`z^7 - 4905280*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^12*QuarkoniumNLO`z^7 + 
       717264*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^7 + 
       644640*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^7 - 
       64248*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^7 + 
       224*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^7 + 
       552*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^7 - 
       369218400*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^7 - 
       3330780*Pi^2*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^7 + 
       190527264*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^7 + 
       6146388*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^13*
        QuarkoniumNLO`z^7 - 5544640*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^13*
        QuarkoniumNLO`z^7 - 2497080*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^13*QuarkoniumNLO`z^7 - 1513152*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^13*QuarkoniumNLO`z^7 + 
       205896*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^7 - 
       60896*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^7 + 
       7956*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^7 + 
       11168*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^7 - 
       924*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^7 + 
       40868736*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^7 + 
       383052*Pi^2*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^7 - 
       38037824*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^7 - 
       908484*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^7 + 
       7418624*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^7 + 
       596184*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^7 + 
       187776*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^7 - 
       132264*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^7 - 
       56448*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^7 + 
       9564*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^7 + 
       2496*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^7 - 
       276*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^7 + 
       24*QuarkoniumNLO`z^8 - 120*QuarkoniumNLO`r^2*QuarkoniumNLO`z^8 + 
       240*QuarkoniumNLO`r^4*QuarkoniumNLO`z^8 - 240*QuarkoniumNLO`r^6*
        QuarkoniumNLO`z^8 + 120*QuarkoniumNLO`r^8*QuarkoniumNLO`z^8 - 
       24*QuarkoniumNLO`r^10*QuarkoniumNLO`z^8 + 1240*QuarkoniumNLO`tau*
        QuarkoniumNLO`z^8 + 3*Pi^2*QuarkoniumNLO`tau*QuarkoniumNLO`z^8 - 
       5128*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*QuarkoniumNLO`z^8 - 
       9*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*QuarkoniumNLO`z^8 + 
       8112*QuarkoniumNLO`r^4*QuarkoniumNLO`tau*QuarkoniumNLO`z^8 + 
       6*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau*QuarkoniumNLO`z^8 - 
       5968*QuarkoniumNLO`r^6*QuarkoniumNLO`tau*QuarkoniumNLO`z^8 + 
       6*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau*QuarkoniumNLO`z^8 + 
       1912*QuarkoniumNLO`r^8*QuarkoniumNLO`tau*QuarkoniumNLO`z^8 - 
       9*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau*QuarkoniumNLO`z^8 - 
       168*QuarkoniumNLO`r^10*QuarkoniumNLO`tau*QuarkoniumNLO`z^8 + 
       3*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau*QuarkoniumNLO`z^8 - 
       49920*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^8 - 
       291*Pi^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^8 + 
       168224*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^8 + 
       1305*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^8 - 
       207424*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^8 - 
       2430*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^8 + 
       112128*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^8 + 
       2370*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^8 - 
       25280*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^8 - 
       1215*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^8 + 
       2272*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^8 + 
       261*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^8 + 
       565520*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^8 + 
       4110*Pi^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^8 - 
       1465808*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^8 - 
       15558*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^8 + 
       1194592*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^8 + 
       20868*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^8 - 
       238560*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^8 - 
       10548*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^8 - 
       71024*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^8 + 
       174*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^8 + 
       15280*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^8 + 
       954*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^8 - 
       2586840*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^8 - 
       21486*Pi^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^8 + 
       5811672*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^8 + 
       75774*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^8 - 
       3170288*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^8 - 
       73044*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^8 - 
       126672*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^8 + 
       19092*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^8 + 
       44104*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^8 - 
       510*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^8 + 
       28024*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^8 + 
       174*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^8 + 
       458568*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^8 + 
       11373*Pi^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^8 - 
       13185272*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^8 - 
       168939*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^8 + 
       5958992*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^8 + 
       143010*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^8 + 
       1126160*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^8 - 
       33030*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^8 + 
       251752*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^8 - 
       11727*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^8 - 
       10776*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^8 - 
       3663*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^8 + 
       47123504*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^8 + 
       376179*Pi^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^8 + 
       33366224*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^8 + 
       63171*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^8 - 
       7478240*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^8 - 
       267690*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^8 - 
       1674272*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^8 + 
       79182*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^8 + 
       341936*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^8 + 
       24087*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^8 - 
       105648*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^8 - 
       4593*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^8 - 
       211089824*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^8 - 
       1783500*Pi^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^8 - 
       119545440*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^8 + 
       594540*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^8 - 
       21861312*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^8 + 
       733416*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^8 - 
       3875904*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^8 + 
       188760*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^8 + 
       786784*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^8 + 
       82788*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^8 - 
       131424*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^8 + 
       2748*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^8 + 
       368564072*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^8 + 
       3208332*Pi^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^8 + 
       242302776*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^8 - 
       1697724*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^8 + 
       60764688*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^8 - 
       1830024*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^8 + 
       1686640*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^8 - 
       672984*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^8 + 
       1284872*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^8 - 
       12804*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^8 - 
       8232*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^8 + 
       8340*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^8 + 
       41558760*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^8 + 
       174093*Pi^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^8 - 
       63415928*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^8 + 
       1350417*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^8 + 
       29977936*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^8 + 
       1267338*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^8 + 
       2561744*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^8 - 
       389574*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^8 + 
       299464*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^8 - 
       148503*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^8 + 
       122280*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^8 + 
       2613*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^8 - 
       1329903840*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^8 - 
       11116461*Pi^2*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^8 - 
       471228928*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^8 + 
       4917039*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^10*
        QuarkoniumNLO`z^8 - 92002944*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^10*
        QuarkoniumNLO`z^8 + 3836910*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^10*QuarkoniumNLO`z^8 - 706240*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^10*QuarkoniumNLO`z^8 + 1219998*Pi^2*
        QuarkoniumNLO`r^6*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^8 - 
       1392288*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^8 - 
       57057*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^8 + 
       109248*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^8 - 
       4653*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^8 + 
       2401180560*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^8 + 
       20431614*Pi^2*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^8 + 
       473432368*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^8 - 
       16694118*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^11*
        QuarkoniumNLO`z^8 - 30753440*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^11*
        QuarkoniumNLO`z^8 - 5508300*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^11*QuarkoniumNLO`z^8 + 3039776*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^11*QuarkoniumNLO`z^8 + 
       469308*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^8 - 
       1455856*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^8 + 
       82446*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^8 + 
       19120*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^8 - 
       3606*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^8 - 
       1939731368*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^8 - 
       16905438*Pi^2*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^8 + 
       152506984*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^8 + 
       20321406*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^12*
        QuarkoniumNLO`z^8 + 35559664*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^12*
        QuarkoniumNLO`z^8 - 893124*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^12*QuarkoniumNLO`z^8 + 4437328*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^12*QuarkoniumNLO`z^8 - 
       750492*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^8 - 
       365256*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^8 + 
       50658*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^8 - 
       23096*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^8 + 
       222*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^8 + 
       700020216*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^8 + 
       6420291*Pi^2*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^8 - 
       253524360*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^8 - 
       10242909*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^13*
        QuarkoniumNLO`z^8 + 2204080*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^13*
        QuarkoniumNLO`z^8 + 3217710*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^13*QuarkoniumNLO`z^8 + 620400*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^13*QuarkoniumNLO`z^8 - 
       174234*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^8 + 
       137816*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^8 - 
       11313*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^8 - 
       14312*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^8 + 
       951*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^8 - 
       88251216*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^8 - 
       860259*Pi^2*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^8 + 
       59363600*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^8 + 
       1719861*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^14*
        QuarkoniumNLO`z^8 - 6736736*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^14*
        QuarkoniumNLO`z^8 - 896550*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^14*QuarkoniumNLO`z^8 - 501024*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^14*QuarkoniumNLO`z^8 + 
       153522*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^8 + 
       62640*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^8 - 
       9303*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^8 - 
       2544*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^8 + 
       249*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^8 - 
       640*QuarkoniumNLO`tau*QuarkoniumNLO`z^9 + 2560*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau*QuarkoniumNLO`z^9 - 3840*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau*QuarkoniumNLO`z^9 + 2560*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau*QuarkoniumNLO`z^9 - 640*QuarkoniumNLO`r^8*
        QuarkoniumNLO`tau*QuarkoniumNLO`z^9 + 22880*QuarkoniumNLO`tau^2*
        QuarkoniumNLO`z^9 + 120*Pi^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^9 - 
       77440*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^9 - 
       600*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^9 + 
       96320*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^9 + 
       1200*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^9 - 
       53120*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^9 - 
       1200*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^9 + 
       12640*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^9 + 
       600*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^9 - 
       1280*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^9 - 
       120*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^9 - 
       240320*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^9 - 
       1800*Pi^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^9 + 
       647040*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^9 + 
       7200*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^9 - 
       550400*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^9 - 
       9840*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^9 + 
       113280*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^9 + 
       4800*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^9 + 
       38080*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^9 + 
       120*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^9 - 
       7680*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^9 - 
       480*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^9 + 
       664320*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^9 + 
       6840*Pi^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^9 - 
       2238080*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^9 - 
       29280*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^9 + 
       1728640*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^9 + 
       32640*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^9 - 
       158080*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^9 - 
       12720*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^9 + 
       18560*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^9 + 
       2760*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^9 - 
       15360*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^9 - 
       240*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^9 + 
       5512512*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^9 + 
       36840*Pi^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^9 + 
       5319296*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^9 + 
       29280*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^9 - 
       5954048*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^9 - 
       87120*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^9 - 
       568960*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^9 + 
       40320*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^9 - 
       5440*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^9 + 
       9960*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^9 - 
       2560*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^9 + 
       1440*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^9 - 
       53176608*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^9 - 
       432576*Pi^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^9 - 
       28125312*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^9 + 
       128808*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^9 + 
       10035776*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^9 + 
       275472*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^9 + 
       1860224*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^9 - 
       78624*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^9 - 
       96800*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^9 - 
       18000*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^9 + 
       34560*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^9 + 
       2040*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^9 + 
       183888128*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^9 + 
       1585296*Pi^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^9 + 
       130507136*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^9 - 
       463392*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^9 + 
       17206656*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^9 - 
       892224*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^9 + 
       2334848*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^9 - 
       180000*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^9 - 
       586880*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^9 - 
       56400*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^9 + 
       46080*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^9 - 
       960*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^9 - 
       222772352*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^9 - 
       2031408*Pi^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^9 - 
       268593024*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^9 + 
       367008*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^9 - 
       51732352*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^9 + 
       1992864*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^9 - 
       1689728*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^9 + 
       533376*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^9 - 
       936960*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^9 + 
       9360*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^9 - 
       3360*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^9 - 
       421445504*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^9 - 
       3395280*Pi^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^9 + 
       91050880*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^9 + 
       2287584*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^9 - 
       18791808*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^9 - 
       1065984*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^9 - 
       445824*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^9 + 
       323040*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^9 - 
       113920*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^9 + 
       92880*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^9 - 
       46080*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^9 - 
       960*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^9 + 
       1992968096*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^9 + 
       16929624*Pi^2*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^9 + 
       451992576*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^9 - 
       11127912*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^10*
        QuarkoniumNLO`z^9 + 67870272*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^10*
        QuarkoniumNLO`z^9 - 3951888*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^10*QuarkoniumNLO`z^9 + 1635840*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^10*QuarkoniumNLO`z^9 - 
       919824*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^9 + 
       988960*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^9 + 
       27960*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^9 - 
       34560*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^9 + 
       2040*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^9 - 
       3205743680*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^9 - 
       27651720*Pi^2*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^9 - 
       486311680*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^9 + 
       23736960*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^11*
        QuarkoniumNLO`z^9 + 14428800*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^11*
        QuarkoniumNLO`z^9 + 5244720*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^11*QuarkoniumNLO`z^9 - 2626816*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^11*QuarkoniumNLO`z^9 - 
       314400*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^9 + 
       840640*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^9 - 
       57000*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^9 + 
       2560*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^9 + 
       1440*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^9 + 
       2580032384*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^9 + 
       22787448*Pi^2*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^9 - 
       101003264*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^9 - 
       25640640*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^12*
        QuarkoniumNLO`z^9 - 24593152*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^12*
        QuarkoniumNLO`z^9 + 714336*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^12*QuarkoniumNLO`z^9 - 3295232*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^12*QuarkoniumNLO`z^9 + 
       594096*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^9 + 
       68480*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^9 - 
       29400*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^9 + 
       15360*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^9 - 
       240*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^9 - 
       989107520*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^9 - 
       9191448*Pi^2*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^9 + 
       245718528*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^9 + 
       12989760*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^13*
        QuarkoniumNLO`z^9 + 545920*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^13*
        QuarkoniumNLO`z^9 - 3143472*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^13*QuarkoniumNLO`z^9 + 84992*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^13*QuarkoniumNLO`z^9 + 
       110880*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^9 - 
       171840*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^9 + 
       10440*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^9 + 
       7680*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^9 - 
       480*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^9 + 
       138737184*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^9 + 
       1388784*Pi^2*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^9 - 
       65021696*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^9 - 
       2376936*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^14*
        QuarkoniumNLO`z^9 + 3475776*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^14*
        QuarkoniumNLO`z^9 + 981456*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^14*QuarkoniumNLO`z^9 + 594176*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^14*QuarkoniumNLO`z^9 - 
       130464*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^9 - 
       54880*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^9 + 
       6720*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^9 + 
       1280*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^9 - 
       120*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^9 + 
       128*QuarkoniumNLO`tau*QuarkoniumNLO`z^10 - 512*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau*QuarkoniumNLO`z^10 + 768*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau*QuarkoniumNLO`z^10 - 512*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau*QuarkoniumNLO`z^10 + 128*QuarkoniumNLO`r^8*
        QuarkoniumNLO`tau*QuarkoniumNLO`z^10 - 4576*QuarkoniumNLO`tau^2*
        QuarkoniumNLO`z^10 - 24*Pi^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^10 + 
       15488*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^10 + 
       120*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^10 - 
       19264*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^10 - 
       240*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^10 + 
       10624*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^10 + 
       240*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^10 - 
       2528*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^10 - 
       120*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^10 + 
       256*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^10 + 
       24*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^10 + 
       36800*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^10 + 
       360*Pi^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^10 - 
       118144*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^10 - 
       1440*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^10 + 
       121344*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^10 + 
       1968*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^10 - 
       33920*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^10 - 
       960*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^10 - 
       7616*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^10 - 
       24*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^10 + 
       1536*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^10 + 
       96*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^10 + 
       255744*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^10 + 
       744*Pi^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^10 + 
       182912*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^10 + 
       1632*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^10 - 
       644224*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^10 - 
       6528*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^10 + 
       228736*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^10 + 
       6768*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^10 - 
       26240*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^10 - 
       2664*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^10 + 
       3072*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^10 + 
       48*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^10 - 
       5602752*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^10 - 
       40632*Pi^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^10 - 
       785920*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^10 + 
       31632*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^10 + 
       3953024*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^10 + 
       38016*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^10 + 
       222208*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^10 - 
       28656*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^10 - 
       89024*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^10 - 
       6216*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^10 + 
       512*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^10 - 
       288*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^10 + 
       35120160*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^10 + 
       291696*Pi^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^10 + 
       18238208*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^10 - 
       131256*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^10 - 
       7879360*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^10 - 
       199872*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^10 - 
       1252608*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^10 + 
       54480*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^10 - 
       48224*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^10 + 
       9936*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^10 - 
       6912*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^10 - 
       408*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^10 - 
       94861568*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^10 - 
       848016*Pi^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^10 - 
       100536192*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^10 + 
       45792*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^10 - 
       8489856*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^10 + 
       733056*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^10 - 
       969344*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^10 + 
       109920*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^10 + 
       297600*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^10 + 
       28176*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^10 - 
       9216*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^10 + 
       192*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^10 + 
       7872128*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^10 + 
       199728*Pi^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^10 + 
       215917952*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^10 + 
       1184928*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^8*
        QuarkoniumNLO`z^10 + 32124288*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^8*
        QuarkoniumNLO`z^10 - 1569888*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^8*QuarkoniumNLO`z^10 + 998016*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^8*QuarkoniumNLO`z^10 - 
       320832*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^10 + 
       502784*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^10 - 
       6096*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^10 + 
       672*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^10 + 
       704333440*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^10 + 
       5894640*Pi^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^10 - 
       94627968*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^10 - 
       5431488*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^9*
        QuarkoniumNLO`z^10 + 5435008*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^9*
        QuarkoniumNLO`z^10 + 720288*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^9*QuarkoniumNLO`z^10 - 631168*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^9*QuarkoniumNLO`z^10 - 
       179712*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^10 + 
       22784*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^10 - 
       43920*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^10 + 
       9216*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^10 + 
       192*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^10 - 
       2168392736*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^10 - 
       18653784*Pi^2*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^10 - 
       316933888*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^10 + 
       14619432*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^10*
        QuarkoniumNLO`z^10 - 37292096*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^10*
        QuarkoniumNLO`z^10 + 2979888*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^10*QuarkoniumNLO`z^10 - 1225472*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^10*QuarkoniumNLO`z^10 + 
       534768*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^10*
        QuarkoniumNLO`z^10 - 513184*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^10*
        QuarkoniumNLO`z^10 - 9816*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^10*
        QuarkoniumNLO`z^10 + 6912*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^10*
        QuarkoniumNLO`z^10 - 408*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^10*
        QuarkoniumNLO`z^10 + 3219331904*QuarkoniumNLO`tau^11*
        QuarkoniumNLO`z^10 + 28075944*Pi^2*QuarkoniumNLO`tau^11*
        QuarkoniumNLO`z^10 + 373399296*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^11*
        QuarkoniumNLO`z^10 - 24978240*Pi^2*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^11*QuarkoniumNLO`z^10 - 2198656*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^11*QuarkoniumNLO`z^10 - 
       3809328*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^11*
        QuarkoniumNLO`z^10 + 2014464*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^11*
        QuarkoniumNLO`z^10 + 153696*Pi^2*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^11*QuarkoniumNLO`z^10 - 348352*QuarkoniumNLO`r^8*
        QuarkoniumNLO`tau^11*QuarkoniumNLO`z^10 + 
       28296*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^10 - 
       512*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^10 - 
       288*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^10 - 
       2576544640*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^10 - 
       23002008*Pi^2*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^10 + 
       38541824*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^10 + 
       24695808*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^12*
        QuarkoniumNLO`z^10 + 11281664*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^12*
        QuarkoniumNLO`z^10 - 428832*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^12*QuarkoniumNLO`z^10 + 1930752*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^12*QuarkoniumNLO`z^10 - 
       354096*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^12*
        QuarkoniumNLO`z^10 + 53888*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^12*
        QuarkoniumNLO`z^10 + 12216*Pi^2*QuarkoniumNLO`r^8*
        QuarkoniumNLO`tau^12*QuarkoniumNLO`z^10 - 3072*QuarkoniumNLO`r^10*
        QuarkoniumNLO`tau^12*QuarkoniumNLO`z^10 + 48*Pi^2*QuarkoniumNLO`r^10*
        QuarkoniumNLO`tau^12*QuarkoniumNLO`z^10 + 
       1030866112*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^10 + 
       9676872*Pi^2*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^10 - 
       171833728*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^10 - 
       12419280*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^13*
        QuarkoniumNLO`z^10 - 1639680*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^13*
        QuarkoniumNLO`z^10 + 2306784*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^13*QuarkoniumNLO`z^10 - 380544*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^13*QuarkoniumNLO`z^10 - 
       51216*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^10 + 
       124480*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^10 - 
       6312*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^10 - 
       1536*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^10 + 
       96*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^10 - 
       157161504*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^10 - 
       1601664*Pi^2*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^10 + 
       49534336*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^10 + 
       2400792*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^14*
        QuarkoniumNLO`z^10 - 389056*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^14*
        QuarkoniumNLO`z^10 - 783744*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^14*QuarkoniumNLO`z^10 - 468864*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^14*QuarkoniumNLO`z^10 + 
       81744*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^10 + 
       33504*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^10 - 
       3456*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^10 - 
       256*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^10 + 
       24*Pi^2*QuarkoniumNLO`r^10*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^10 + 
       6144*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^11 - 6144*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^3*QuarkoniumNLO`z^11 - 6144*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^3*QuarkoniumNLO`z^11 + 6144*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^3*QuarkoniumNLO`z^11 - 211968*QuarkoniumNLO`tau^4*
        QuarkoniumNLO`z^11 - 1152*Pi^2*QuarkoniumNLO`tau^4*
        QuarkoniumNLO`z^11 + 144384*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*
        QuarkoniumNLO`z^11 + 2304*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*
        QuarkoniumNLO`z^11 + 162816*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4*
        QuarkoniumNLO`z^11 - 107520*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^4*
        QuarkoniumNLO`z^11 - 2304*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^4*
        QuarkoniumNLO`z^11 + 12288*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^4*
        QuarkoniumNLO`z^11 + 1152*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^4*
        QuarkoniumNLO`z^11 + 2417408*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^11 + 
       18144*Pi^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^11 - 
       77056*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^11 - 
       20448*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^11 - 
       1543936*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^11 - 
       11232*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^11 - 
       59136*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^11 + 
       11232*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^11 + 
       49152*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^11 + 
       2304*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^11 - 
       12088064*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^11 - 
       104928*Pi^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^11 - 
       8892672*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^11 + 
       36576*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^11 + 
       4023040*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^11 + 
       99936*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^11 + 
       405760*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^11 - 
       28128*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^11 + 
       36864*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^11 - 
       3456*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^11 + 
       16623616*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^11 + 
       177792*Pi^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^11 + 
       54466560*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^11 + 
       249216*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^11 + 
       1710080*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^11 - 
       414336*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^11 + 
       124928*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^11 - 
       40320*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^11 - 
       98304*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^11 - 
       9216*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^11 + 
       111552512*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^11 + 
       867456*Pi^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^11 - 
       125298688*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^11 - 
       1720704*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^8*
        QuarkoniumNLO`z^11 - 14264320*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^8*
        QuarkoniumNLO`z^11 + 890496*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^8*QuarkoniumNLO`z^11 - 210944*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^8*QuarkoniumNLO`z^11 + 
       144768*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^11 - 
       172032*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^11 + 
       2304*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^11 - 
       663157248*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^11 - 
       5640384*Pi^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^11 + 
       70010368*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^11 + 
       5620416*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^9*
        QuarkoniumNLO`z^11 + 1843712*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^9*
        QuarkoniumNLO`z^11 - 388416*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^9*QuarkoniumNLO`z^11 + 840192*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^9*QuarkoniumNLO`z^11 + 62784*Pi^2*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^9*QuarkoniumNLO`z^11 + 13824*Pi^2*QuarkoniumNLO`r^8*
        QuarkoniumNLO`tau^9*QuarkoniumNLO`z^11 + 
       1672499712*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^11 + 
       14520000*Pi^2*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^11 + 
       159049216*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^11 - 
       12477120*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^10*
        QuarkoniumNLO`z^11 + 14577152*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^10*
        QuarkoniumNLO`z^11 - 1627584*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^10*QuarkoniumNLO`z^11 + 489984*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^10*QuarkoniumNLO`z^11 - 
       233280*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^10*
        QuarkoniumNLO`z^11 + 172032*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^10*
        QuarkoniumNLO`z^11 + 2304*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^10*
        QuarkoniumNLO`z^11 - 2352285696*QuarkoniumNLO`tau^11*
        QuarkoniumNLO`z^11 - 20684160*Pi^2*QuarkoniumNLO`tau^11*
        QuarkoniumNLO`z^11 - 211003392*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^11*
        QuarkoniumNLO`z^11 + 18862464*Pi^2*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^11*QuarkoniumNLO`z^11 - 2611200*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^11*QuarkoniumNLO`z^11 + 
       2064768*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^11*
        QuarkoniumNLO`z^11 - 1259520*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^11*
        QuarkoniumNLO`z^11 - 49536*Pi^2*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^11*QuarkoniumNLO`z^11 + 98304*QuarkoniumNLO`r^8*
        QuarkoniumNLO`tau^11*QuarkoniumNLO`z^11 - 9216*Pi^2*QuarkoniumNLO`r^8*
        QuarkoniumNLO`tau^11*QuarkoniumNLO`z^11 + 
       1872681984*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^11 + 
       16853760*Pi^2*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^11 - 
       611328*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^11 - 
       17522304*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^12*
        QuarkoniumNLO`z^11 - 2874368*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^12*
        QuarkoniumNLO`z^11 + 183936*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^12*QuarkoniumNLO`z^11 - 842752*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^12*QuarkoniumNLO`z^11 + 
       156288*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^12*
        QuarkoniumNLO`z^11 - 36864*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^12*
        QuarkoniumNLO`z^11 - 3456*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^12*
        QuarkoniumNLO`z^11 - 771399936*QuarkoniumNLO`tau^13*
        QuarkoniumNLO`z^11 - 7294752*Pi^2*QuarkoniumNLO`tau^13*
        QuarkoniumNLO`z^11 + 85036800*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^13*
        QuarkoniumNLO`z^11 + 8711712*Pi^2*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^13*QuarkoniumNLO`z^11 + 1393920*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^13*QuarkoniumNLO`z^11 - 
       1250784*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^13*
        QuarkoniumNLO`z^11 + 347392*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^13*
        QuarkoniumNLO`z^11 + 15840*Pi^2*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^13*QuarkoniumNLO`z^11 - 49152*QuarkoniumNLO`r^8*
        QuarkoniumNLO`tau^13*QuarkoniumNLO`z^11 + 2304*Pi^2*QuarkoniumNLO`r^8*
        QuarkoniumNLO`tau^13*QuarkoniumNLO`z^11 + 
       124934400*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^11 + 
       1288224*Pi^2*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^11 - 
       25963776*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^11 - 
       1742112*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^14*
        QuarkoniumNLO`z^11 - 837888*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^14*
        QuarkoniumNLO`z^11 + 453216*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^14*QuarkoniumNLO`z^11 + 265472*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^14*QuarkoniumNLO`z^11 - 
       37344*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^11 - 
       12288*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^11 + 
       1152*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^11 - 
       1024*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^12 + 1024*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^3*QuarkoniumNLO`z^12 + 1024*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^3*QuarkoniumNLO`z^12 - 1024*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^3*QuarkoniumNLO`z^12 + 35328*QuarkoniumNLO`tau^4*
        QuarkoniumNLO`z^12 + 192*Pi^2*QuarkoniumNLO`tau^4*
        QuarkoniumNLO`z^12 - 24064*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*
        QuarkoniumNLO`z^12 - 384*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*
        QuarkoniumNLO`z^12 - 27136*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4*
        QuarkoniumNLO`z^12 + 17920*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^4*
        QuarkoniumNLO`z^12 + 384*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^4*
        QuarkoniumNLO`z^12 - 2048*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^4*
        QuarkoniumNLO`z^12 - 192*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^4*
        QuarkoniumNLO`z^12 - 371840*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^12 - 
       3024*Pi^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^12 - 
       49280*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^12 + 
       3408*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^12 + 
       288384*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^12 + 
       1872*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^12 + 
       9856*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^12 - 
       1872*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^12 - 
       8192*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^12 - 
       384*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^12 + 
       958592*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^12 + 
       11664*Pi^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^12 + 
       3159424*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^12 + 
       11376*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^12 - 
       1353856*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^12 - 
       34128*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^12 - 
       5504*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^12 + 
       10512*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^12 - 
       6144*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^12 + 
       576*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^12 + 
       9778176*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^12 + 
       63552*Pi^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^12 - 
       20632576*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^12 - 
       227904*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^12 + 
       584704*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^12 + 
       162240*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^12 + 
       103424*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^12 + 
       6720*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^12 + 
       16384*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^12 + 
       1536*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^12 - 
       94878720*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^12 - 
       773568*Pi^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^12 + 
       51571712*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^12 + 
       1148736*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^8*
        QuarkoniumNLO`z^12 + 4365312*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^8*
        QuarkoniumNLO`z^12 - 358080*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^8*QuarkoniumNLO`z^12 - 89088*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^8*QuarkoniumNLO`z^12 - 47424*Pi^2*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^8*QuarkoniumNLO`z^12 + 28672*QuarkoniumNLO`r^8*
        QuarkoniumNLO`tau^8*QuarkoniumNLO`z^12 - 384*Pi^2*QuarkoniumNLO`r^8*
        QuarkoniumNLO`tau^8*QuarkoniumNLO`z^12 + 
       381318912*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^12 + 
       3269664*Pi^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^12 - 
       35275008*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^12 - 
       3359520*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^9*
        QuarkoniumNLO`z^12 - 2605824*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^9*
        QuarkoniumNLO`z^12 + 157920*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^9*QuarkoniumNLO`z^12 - 512768*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^9*QuarkoniumNLO`z^12 - 10464*Pi^2*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^9*QuarkoniumNLO`z^12 - 2304*Pi^2*QuarkoniumNLO`r^8*
        QuarkoniumNLO`tau^9*QuarkoniumNLO`z^12 - 
       868045568*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^12 - 
       7580064*Pi^2*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^12 - 
       56078592*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^12 + 
       6843552*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^10*
        QuarkoniumNLO`z^12 - 3796224*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^10*
        QuarkoniumNLO`z^12 + 632352*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^10*QuarkoniumNLO`z^12 - 81664*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^10*QuarkoniumNLO`z^12 + 
       73824*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^12 - 
       28672*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^12 - 
       384*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^12 + 
       1180384256*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^12 + 
       10436160*Pi^2*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^12 + 
       85486592*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^12 - 
       9666624*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^11*
        QuarkoniumNLO`z^12 + 2298880*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^11*
        QuarkoniumNLO`z^12 - 810048*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^11*QuarkoniumNLO`z^12 + 582656*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^11*QuarkoniumNLO`z^12 + 8256*Pi^2*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^11*QuarkoniumNLO`z^12 - 16384*QuarkoniumNLO`r^8*
        QuarkoniumNLO`tau^11*QuarkoniumNLO`z^12 + 1536*Pi^2*QuarkoniumNLO`r^8*
        QuarkoniumNLO`tau^11*QuarkoniumNLO`z^12 - 
       936073728*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^12 - 
       8469888*Pi^2*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^12 - 
       7725568*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^12 + 
       8627904*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^12*
        QuarkoniumNLO`z^12 - 17920*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^12*
        QuarkoniumNLO`z^12 - 53952*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^12*QuarkoniumNLO`z^12 + 264704*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^12*QuarkoniumNLO`z^12 - 
       49344*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^12 + 
       6144*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^12 + 
       576*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^12 + 
       392743296*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^12 + 
       3731760*Pi^2*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^12 - 
       29268608*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^12 - 
       4247472*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^13*
        QuarkoniumNLO`z^12 - 698240*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^13*
        QuarkoniumNLO`z^12 + 488016*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^13*QuarkoniumNLO`z^12 - 182144*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^13*QuarkoniumNLO`z^12 - 2640*Pi^2*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^13*QuarkoniumNLO`z^12 + 8192*QuarkoniumNLO`r^8*
        QuarkoniumNLO`tau^13*QuarkoniumNLO`z^12 - 384*Pi^2*QuarkoniumNLO`r^8*
        QuarkoniumNLO`tau^13*QuarkoniumNLO`z^12 - 
       66109824*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^12 - 
       686448*Pi^2*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^12 + 
       9359232*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^12 + 
       866928*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^14*
        QuarkoniumNLO`z^12 + 698752*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^14*
        QuarkoniumNLO`z^12 - 186192*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^14*QuarkoniumNLO`z^12 - 106368*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^14*QuarkoniumNLO`z^12 + 
       12048*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^12 + 
       2048*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^12 - 
       192*Pi^2*QuarkoniumNLO`r^8*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^12 - 
       14336*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^13 + 28672*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z^13 - 14336*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z^13 + 487424*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^13 + 2688*Pi^2*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^13 - 774144*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^13 - 8064*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^13 + 315392*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^13 + 8064*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^13 - 28672*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^13 - 2688*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^13 - 5791744*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^13 - 
       43008*Pi^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^13 + 
       5332992*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^13 + 
       86016*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^13 - 
       401408*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^13 - 
       43008*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^13 - 
       57344*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^13 + 
       35209216*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^13 + 
       290304*Pi^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^13 - 
       14163968*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^13 - 
       397824*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^13 - 
       917504*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^13 + 
       96768*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^13 + 
       57344*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^13 + 
       10752*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^13 - 
       124981248*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^13 - 
       1075200*Pi^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^13 + 
       10895360*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^13 + 
       1118208*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^9*
        QuarkoniumNLO`z^13 + 1060864*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^9*
        QuarkoniumNLO`z^13 - 43008*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^9*
        QuarkoniumNLO`z^13 + 172032*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^9*
        QuarkoniumNLO`z^13 + 271982592*QuarkoniumNLO`tau^10*
        QuarkoniumNLO`z^13 + 2381568*Pi^2*QuarkoniumNLO`tau^10*
        QuarkoniumNLO`z^13 + 13647872*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^10*
        QuarkoniumNLO`z^13 - 2198784*Pi^2*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^10*QuarkoniumNLO`z^13 + 630784*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^10*QuarkoniumNLO`z^13 - 
       166656*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^10*
        QuarkoniumNLO`z^13 - 16128*Pi^2*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^10*QuarkoniumNLO`z^13 - 
       363847680*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^13 - 
       3225600*Pi^2*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^13 - 
       23224320*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^13 + 
       3010560*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^11*
        QuarkoniumNLO`z^13 - 860160*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^11*
        QuarkoniumNLO`z^13 + 215040*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^11*QuarkoniumNLO`z^13 - 172032*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^11*QuarkoniumNLO`z^13 + 
       287981568*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^13 + 
       2612736*Pi^2*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^13 + 
       3612672*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^13 - 
       2634240*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^12*
        QuarkoniumNLO`z^13 + 229376*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^12*
        QuarkoniumNLO`z^13 + 10752*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^12*QuarkoniumNLO`z^13 - 57344*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^12*QuarkoniumNLO`z^13 + 
       10752*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^13 - 
       121927680*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^13 - 
       1161216*Pi^2*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^13 + 
       6967296*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^13 + 
       1290240*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^13*
        QuarkoniumNLO`z^13 + 215040*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^13*
        QuarkoniumNLO`z^13 - 129024*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^13*QuarkoniumNLO`z^13 + 57344*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^13*QuarkoniumNLO`z^13 + 
       20901888*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^13 + 
       217728*Pi^2*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^13 - 
       2322432*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^13 - 
       266112*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^14*
        QuarkoniumNLO`z^13 - 258048*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^14*
        QuarkoniumNLO`z^13 + 51072*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^14*QuarkoniumNLO`z^13 + 28672*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^14*QuarkoniumNLO`z^13 - 2688*Pi^2*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^14*QuarkoniumNLO`z^13 + 2048*QuarkoniumNLO`tau^5*
        QuarkoniumNLO`z^14 - 4096*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*
        QuarkoniumNLO`z^14 + 2048*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*
        QuarkoniumNLO`z^14 - 69632*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^14 - 
       384*Pi^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^14 + 
       110592*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^14 + 
       1152*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^14 - 
       45056*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^14 - 
       1152*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^14 + 
       4096*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^14 + 
       384*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^14 + 
       827392*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^14 + 
       6144*Pi^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^14 - 
       761856*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^14 - 
       12288*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^14 + 
       57344*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^14 + 
       6144*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^14 + 
       8192*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^14 - 
       5029888*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^14 - 
       41472*Pi^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^14 + 
       2023424*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^14 + 
       56832*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^14 + 
       131072*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^14 - 
       13824*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^14 - 
       8192*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^14 - 
       1536*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^14 + 
       17854464*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^14 + 
       153600*Pi^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^14 - 
       1556480*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^14 - 
       159744*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^14 - 
       151552*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^14 + 
       6144*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^14 - 
       24576*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^14 - 
       38854656*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^14 - 
       340224*Pi^2*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^14 - 
       1949696*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^10*QuarkoniumNLO`z^14 + 
       314112*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^10*
        QuarkoniumNLO`z^14 - 90112*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^10*
        QuarkoniumNLO`z^14 + 23808*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^10*QuarkoniumNLO`z^14 + 2304*Pi^2*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^10*QuarkoniumNLO`z^14 + 
       51978240*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^14 + 
       460800*Pi^2*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^14 + 
       3317760*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^11*QuarkoniumNLO`z^14 - 
       430080*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^11*
        QuarkoniumNLO`z^14 + 122880*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^11*
        QuarkoniumNLO`z^14 - 30720*Pi^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^11*QuarkoniumNLO`z^14 + 24576*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^11*QuarkoniumNLO`z^14 - 
       41140224*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^14 - 
       373248*Pi^2*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^14 - 
       516096*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^12*QuarkoniumNLO`z^14 + 
       376320*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^12*
        QuarkoniumNLO`z^14 - 32768*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^12*
        QuarkoniumNLO`z^14 - 1536*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^12*
        QuarkoniumNLO`z^14 + 8192*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^12*
        QuarkoniumNLO`z^14 - 1536*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^12*
        QuarkoniumNLO`z^14 + 17418240*QuarkoniumNLO`tau^13*
        QuarkoniumNLO`z^14 + 165888*Pi^2*QuarkoniumNLO`tau^13*
        QuarkoniumNLO`z^14 - 995328*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^13*
        QuarkoniumNLO`z^14 - 184320*Pi^2*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^13*QuarkoniumNLO`z^14 - 30720*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^13*QuarkoniumNLO`z^14 + 
       18432*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^14 - 
       8192*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^13*QuarkoniumNLO`z^14 - 
       2985984*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^14 - 
       31104*Pi^2*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^14 + 
       331776*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^14 + 
       38016*Pi^2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^14 + 
       36864*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^14 - 
       7296*Pi^2*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^14 - 
       4096*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^14 + 
       384*Pi^2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^14*QuarkoniumNLO`z^14)/
      ((-1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`tau)^2*
       (-1 + QuarkoniumNLO`r + QuarkoniumNLO`tau + QuarkoniumNLO`r*
         QuarkoniumNLO`tau - 2*QuarkoniumNLO`tau*QuarkoniumNLO`z)*
       (1 + QuarkoniumNLO`r + QuarkoniumNLO`tau + QuarkoniumNLO`r*
         QuarkoniumNLO`tau - 2*QuarkoniumNLO`tau*QuarkoniumNLO`z)*
       (1 - QuarkoniumNLO`z + QuarkoniumNLO`tau*QuarkoniumNLO`z)^2*
       (-QuarkoniumNLO`tau - QuarkoniumNLO`z + QuarkoniumNLO`tau*
          QuarkoniumNLO`z)^2*(-1 + QuarkoniumNLO`r - QuarkoniumNLO`tau + 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z)*(1 + QuarkoniumNLO`r - QuarkoniumNLO`tau + 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z)*(2*QuarkoniumNLO`tau + QuarkoniumNLO`z + 
        QuarkoniumNLO`r*QuarkoniumNLO`z - 3*QuarkoniumNLO`tau*
         QuarkoniumNLO`z + QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z)*
       (-1 - QuarkoniumNLO`r + QuarkoniumNLO`tau - QuarkoniumNLO`r*
         QuarkoniumNLO`tau + QuarkoniumNLO`z + QuarkoniumNLO`r*
         QuarkoniumNLO`z - 3*QuarkoniumNLO`tau*QuarkoniumNLO`z + 
        QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z)*
       (-2*QuarkoniumNLO`tau - QuarkoniumNLO`z + QuarkoniumNLO`r*
         QuarkoniumNLO`z + 3*QuarkoniumNLO`tau*QuarkoniumNLO`z + 
        QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z)*
       (1 - QuarkoniumNLO`r - QuarkoniumNLO`tau - QuarkoniumNLO`r*
         QuarkoniumNLO`tau - QuarkoniumNLO`z + QuarkoniumNLO`r*
         QuarkoniumNLO`z + 3*QuarkoniumNLO`tau*QuarkoniumNLO`z + 
        QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z)), 
   "Masters" -> {QuarkoniumNLO`TriangleFinite[-4, 0, 4*QuarkoniumNLO`tau, 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z], 
     QuarkoniumNLO`TriangleFinite[-4, 0, -2*(1 + QuarkoniumNLO`r - 
        QuarkoniumNLO`tau + QuarkoniumNLO`r*QuarkoniumNLO`tau), 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z], 
     QuarkoniumNLO`TriangleFinite[-4, 0, 2*(-1 + QuarkoniumNLO`r + 
        QuarkoniumNLO`tau + QuarkoniumNLO`r*QuarkoniumNLO`tau), 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z], 
     QuarkoniumNLO`TriangleFinite[-4, -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, -4*QuarkoniumNLO`z*
       (1 + QuarkoniumNLO`tau*QuarkoniumNLO`z), -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 0], 
     QuarkoniumNLO`TriangleFinite[-4, -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, -4*(-1 + QuarkoniumNLO`z)*
       (-1 - QuarkoniumNLO`tau + QuarkoniumNLO`tau*QuarkoniumNLO`z), 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 0], 
     QuarkoniumNLO`TriangleFinite[-4, -2*(-1 + QuarkoniumNLO`z)*
       (-1 - QuarkoniumNLO`r - QuarkoniumNLO`tau - QuarkoniumNLO`r*
         QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*QuarkoniumNLO`z), 
      -2*QuarkoniumNLO`z*(1 - QuarkoniumNLO`r - QuarkoniumNLO`tau - 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z), -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*
       QuarkoniumNLO`z, -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*
       QuarkoniumNLO`z, 0], QuarkoniumNLO`TriangleFinite[-4, 
      -2*(-1 + QuarkoniumNLO`z)*(-1 + QuarkoniumNLO`r - QuarkoniumNLO`tau + 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z), -2*QuarkoniumNLO`z*(1 + QuarkoniumNLO`r - 
        QuarkoniumNLO`tau + QuarkoniumNLO`r*QuarkoniumNLO`tau + 
        2*QuarkoniumNLO`tau*QuarkoniumNLO`z), -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 0], 
     QuarkoniumNLO`TriangleFinite[0, 4*QuarkoniumNLO`tau, 
      -2*(1 + QuarkoniumNLO`r - QuarkoniumNLO`tau + QuarkoniumNLO`r*
         QuarkoniumNLO`tau), -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*
       QuarkoniumNLO`z, -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*
       QuarkoniumNLO`z, -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*
       QuarkoniumNLO`z], QuarkoniumNLO`TriangleFinite[0, 4*QuarkoniumNLO`tau, 
      2*(-1 + QuarkoniumNLO`r + QuarkoniumNLO`tau + QuarkoniumNLO`r*
         QuarkoniumNLO`tau), -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*
       QuarkoniumNLO`z, -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*
       QuarkoniumNLO`z, -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*
       QuarkoniumNLO`z], QuarkoniumNLO`TriangleFinite[0, 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 
      -4*QuarkoniumNLO`z*(1 + QuarkoniumNLO`tau*QuarkoniumNLO`z), 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 0], 
     QuarkoniumNLO`TriangleFinite[0, -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, -4*(-1 + QuarkoniumNLO`z)*
       (-1 - QuarkoniumNLO`tau + QuarkoniumNLO`tau*QuarkoniumNLO`z), 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 0], 
     QuarkoniumNLO`TriangleFinite[0, -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, -2*(-1 + QuarkoniumNLO`z)*
       (-1 - QuarkoniumNLO`r - QuarkoniumNLO`tau - QuarkoniumNLO`r*
         QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*QuarkoniumNLO`z), 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 0], 
     QuarkoniumNLO`TriangleFinite[0, -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, -2*QuarkoniumNLO`z*
       (1 - QuarkoniumNLO`r - QuarkoniumNLO`tau - QuarkoniumNLO`r*
         QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*QuarkoniumNLO`z), 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 0], 
     QuarkoniumNLO`TriangleFinite[0, -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, -2*(-1 + QuarkoniumNLO`z)*
       (-1 + QuarkoniumNLO`r - QuarkoniumNLO`tau + QuarkoniumNLO`r*
         QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*QuarkoniumNLO`z), 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 0], 
     QuarkoniumNLO`TriangleFinite[0, -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, -2*QuarkoniumNLO`z*
       (1 + QuarkoniumNLO`r - QuarkoniumNLO`tau + QuarkoniumNLO`r*
         QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*QuarkoniumNLO`z), 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 0], 
     QuarkoniumNLO`TriangleFinite[0, -4*QuarkoniumNLO`z*
       (1 + QuarkoniumNLO`tau*QuarkoniumNLO`z), -2*QuarkoniumNLO`z*
       (1 - QuarkoniumNLO`r - QuarkoniumNLO`tau - QuarkoniumNLO`r*
         QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*QuarkoniumNLO`z), 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 0], 
     QuarkoniumNLO`TriangleFinite[0, -4*QuarkoniumNLO`z*
       (1 + QuarkoniumNLO`tau*QuarkoniumNLO`z), -2*QuarkoniumNLO`z*
       (1 + QuarkoniumNLO`r - QuarkoniumNLO`tau + QuarkoniumNLO`r*
         QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*QuarkoniumNLO`z), 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 0], 
     QuarkoniumNLO`TriangleFinite[0, -4*(-1 + QuarkoniumNLO`z)*
       (-1 - QuarkoniumNLO`tau + QuarkoniumNLO`tau*QuarkoniumNLO`z), 
      -2*(-1 + QuarkoniumNLO`z)*(-1 - QuarkoniumNLO`r - QuarkoniumNLO`tau - 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z), -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*
       QuarkoniumNLO`z, -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*
       QuarkoniumNLO`z, 0], QuarkoniumNLO`TriangleFinite[0, 
      -4*(-1 + QuarkoniumNLO`z)*(-1 - QuarkoniumNLO`tau + 
        QuarkoniumNLO`tau*QuarkoniumNLO`z), -2*(-1 + QuarkoniumNLO`z)*
       (-1 + QuarkoniumNLO`r - QuarkoniumNLO`tau + QuarkoniumNLO`r*
         QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*QuarkoniumNLO`z), 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 0], 
     QuarkoniumNLO`TriangleFinite[-2*(1 + QuarkoniumNLO`r - 
        QuarkoniumNLO`tau + QuarkoniumNLO`r*QuarkoniumNLO`tau), 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 
      -2*(-1 + QuarkoniumNLO`z)*(-1 - QuarkoniumNLO`r - QuarkoniumNLO`tau - 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z), -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*
       QuarkoniumNLO`z, -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*
       QuarkoniumNLO`z, 0], QuarkoniumNLO`TriangleFinite[
      -2*(1 + QuarkoniumNLO`r - QuarkoniumNLO`tau + QuarkoniumNLO`r*
         QuarkoniumNLO`tau), -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*
       QuarkoniumNLO`z, -2*QuarkoniumNLO`z*(1 + QuarkoniumNLO`r - 
        QuarkoniumNLO`tau + QuarkoniumNLO`r*QuarkoniumNLO`tau + 
        2*QuarkoniumNLO`tau*QuarkoniumNLO`z), -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 0], 
     QuarkoniumNLO`TriangleFinite[2*(-1 + QuarkoniumNLO`r + 
        QuarkoniumNLO`tau + QuarkoniumNLO`r*QuarkoniumNLO`tau), 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 
      -2*QuarkoniumNLO`z*(1 - QuarkoniumNLO`r - QuarkoniumNLO`tau - 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z), -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*
       QuarkoniumNLO`z, -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*
       QuarkoniumNLO`z, 0], QuarkoniumNLO`TriangleFinite[
      2*(-1 + QuarkoniumNLO`r + QuarkoniumNLO`tau + QuarkoniumNLO`r*
         QuarkoniumNLO`tau), -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*
       QuarkoniumNLO`z, -2*(-1 + QuarkoniumNLO`z)*(-1 + QuarkoniumNLO`r - 
        QuarkoniumNLO`tau + QuarkoniumNLO`r*QuarkoniumNLO`tau + 
        2*QuarkoniumNLO`tau*QuarkoniumNLO`z), -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 0], QuarkoniumNLO`BFinite[-4, 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z], 
     QuarkoniumNLO`BFinite[4*QuarkoniumNLO`tau, -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z], QuarkoniumNLO`BFinite[
      -2*(1 + QuarkoniumNLO`r - QuarkoniumNLO`tau + QuarkoniumNLO`r*
         QuarkoniumNLO`tau), -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*
       QuarkoniumNLO`z, -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*
       QuarkoniumNLO`z], QuarkoniumNLO`BFinite[
      2*(-1 + QuarkoniumNLO`r + QuarkoniumNLO`tau + QuarkoniumNLO`r*
         QuarkoniumNLO`tau), -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*
       QuarkoniumNLO`z, -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*
       QuarkoniumNLO`z], QuarkoniumNLO`BFinite[-4*QuarkoniumNLO`z*
       (1 + QuarkoniumNLO`tau*QuarkoniumNLO`z), 0, -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z], QuarkoniumNLO`BFinite[
      -4*(-1 + QuarkoniumNLO`z)*(-1 - QuarkoniumNLO`tau + 
        QuarkoniumNLO`tau*QuarkoniumNLO`z), 0, -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z], QuarkoniumNLO`BFinite[
      -2*(-1 + QuarkoniumNLO`z)*(-1 - QuarkoniumNLO`r - QuarkoniumNLO`tau - 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z), 0, -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*
       QuarkoniumNLO`z], QuarkoniumNLO`BFinite[-2*QuarkoniumNLO`z*
       (1 - QuarkoniumNLO`r - QuarkoniumNLO`tau - QuarkoniumNLO`r*
         QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*QuarkoniumNLO`z), 0, 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z], 
     QuarkoniumNLO`BFinite[-2*(-1 + QuarkoniumNLO`z)*(-1 + QuarkoniumNLO`r - 
        QuarkoniumNLO`tau + QuarkoniumNLO`r*QuarkoniumNLO`tau + 
        2*QuarkoniumNLO`tau*QuarkoniumNLO`z), 0, -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z], QuarkoniumNLO`BFinite[
      -2*QuarkoniumNLO`z*(1 + QuarkoniumNLO`r - QuarkoniumNLO`tau + 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z), 0, -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*
       QuarkoniumNLO`z], QuarkoniumNLO`BNext[-4*QuarkoniumNLO`z*
       (1 + QuarkoniumNLO`tau*QuarkoniumNLO`z), 0, -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z], QuarkoniumNLO`BNext[
      -4*(-1 + QuarkoniumNLO`z)*(-1 - QuarkoniumNLO`tau + 
        QuarkoniumNLO`tau*QuarkoniumNLO`z), 0, -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z], QuarkoniumNLO`BNext[
      -2*(-1 + QuarkoniumNLO`z)*(-1 - QuarkoniumNLO`r - QuarkoniumNLO`tau - 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z), 0, -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*
       QuarkoniumNLO`z], QuarkoniumNLO`BNext[-2*QuarkoniumNLO`z*
       (1 - QuarkoniumNLO`r - QuarkoniumNLO`tau - QuarkoniumNLO`r*
         QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*QuarkoniumNLO`z), 0, 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z], 
     QuarkoniumNLO`BNext[-2*(-1 + QuarkoniumNLO`z)*(-1 + QuarkoniumNLO`r - 
        QuarkoniumNLO`tau + QuarkoniumNLO`r*QuarkoniumNLO`tau + 
        2*QuarkoniumNLO`tau*QuarkoniumNLO`z), 0, -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z], QuarkoniumNLO`BNext[
      -2*QuarkoniumNLO`z*(1 + QuarkoniumNLO`r - QuarkoniumNLO`tau + 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z), 0, -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*
       QuarkoniumNLO`z]}, "Coefficients" -> 
    {(-8*(1 + QuarkoniumNLO`tau)*(-5 - 8*QuarkoniumNLO`r - 
        3*QuarkoniumNLO`r^2 - QuarkoniumNLO`tau + QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau + 4*QuarkoniumNLO`z + 4*QuarkoniumNLO`tau*
         QuarkoniumNLO`z - 8*QuarkoniumNLO`r*QuarkoniumNLO`tau*
         QuarkoniumNLO`z - 4*QuarkoniumNLO`z^2 - 4*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^2 + 8*QuarkoniumNLO`r*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^2))/(3*(-1 + QuarkoniumNLO`r)*
       (1 + QuarkoniumNLO`r)), (-4*(-4 - 12*QuarkoniumNLO`r - 
        12*QuarkoniumNLO`r^2 - 4*QuarkoniumNLO`r^3 + 5*QuarkoniumNLO`tau + 
        6*QuarkoniumNLO`r*QuarkoniumNLO`tau - 3*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau - 4*QuarkoniumNLO`r^3*QuarkoniumNLO`tau + 
        20*QuarkoniumNLO`tau^2 + 46*QuarkoniumNLO`r*QuarkoniumNLO`tau^2 + 
        30*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2 + 4*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^2 - 21*QuarkoniumNLO`tau^3 - 
        4*QuarkoniumNLO`r*QuarkoniumNLO`tau^3 + 21*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^3 + 4*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3 + 
        6*QuarkoniumNLO`z + 18*QuarkoniumNLO`r*QuarkoniumNLO`z + 
        18*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 6*QuarkoniumNLO`r^3*
         QuarkoniumNLO`z - 10*QuarkoniumNLO`tau*QuarkoniumNLO`z - 
        24*QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z - 
        18*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*QuarkoniumNLO`z - 
        4*QuarkoniumNLO`r^3*QuarkoniumNLO`tau*QuarkoniumNLO`z - 
        32*QuarkoniumNLO`tau^2*QuarkoniumNLO`z - 96*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z - 96*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z - 32*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 126*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z + 168*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z - 66*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z - 28*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z - 18*QuarkoniumNLO`tau^4*QuarkoniumNLO`z + 
        30*QuarkoniumNLO`r*QuarkoniumNLO`tau^4*QuarkoniumNLO`z - 
        6*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z - 
        6*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^4*QuarkoniumNLO`z - 
        6*QuarkoniumNLO`z^2 - 18*QuarkoniumNLO`r*QuarkoniumNLO`z^2 - 
        18*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 6*QuarkoniumNLO`r^3*
         QuarkoniumNLO`z^2 + 10*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 
        24*QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 
        18*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 
        4*QuarkoniumNLO`r^3*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 
        64*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + 128*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + 96*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + 32*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 - 126*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^2 - 488*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^2 + 66*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^2 + 28*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^2 + 114*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 
        126*QuarkoniumNLO`r*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 + 
        6*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 + 
        6*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 
        64*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 - 64*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 + 640*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 - 192*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^3 + 192*QuarkoniumNLO`r*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^3 + 32*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 + 
        32*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 - 
        320*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4 + 
        96*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 - 96*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4))/(3*(1 + QuarkoniumNLO`r)*
       (1 + QuarkoniumNLO`r + 3*QuarkoniumNLO`tau + QuarkoniumNLO`r*
         QuarkoniumNLO`tau - 4*QuarkoniumNLO`tau*QuarkoniumNLO`z)*
       (1 + QuarkoniumNLO`r - QuarkoniumNLO`tau + QuarkoniumNLO`r*
         QuarkoniumNLO`tau + 4*QuarkoniumNLO`tau*QuarkoniumNLO`z)), 
     (4*(3 - 10*QuarkoniumNLO`r + 12*QuarkoniumNLO`r^2 - 
        6*QuarkoniumNLO`r^3 + QuarkoniumNLO`r^4 + 9*QuarkoniumNLO`tau - 
        38*QuarkoniumNLO`r*QuarkoniumNLO`tau + 53*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau - 28*QuarkoniumNLO`r^3*QuarkoniumNLO`tau + 
        4*QuarkoniumNLO`r^4*QuarkoniumNLO`tau - 22*QuarkoniumNLO`tau^2 - 
        10*QuarkoniumNLO`r*QuarkoniumNLO`tau^2 + 66*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^2 - 40*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^2 + 
        6*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2 + 7*QuarkoniumNLO`tau^3 + 
        52*QuarkoniumNLO`r*QuarkoniumNLO`tau^3 + 21*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^3 - 20*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3 + 
        4*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3 + 3*QuarkoniumNLO`tau^4 + 
        2*QuarkoniumNLO`r*QuarkoniumNLO`tau^4 - 4*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^4 - 2*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^4 + 
        QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4 + 6*QuarkoniumNLO`z - 
        18*QuarkoniumNLO`r*QuarkoniumNLO`z + 18*QuarkoniumNLO`r^2*
         QuarkoniumNLO`z - 6*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 
        2*QuarkoniumNLO`tau*QuarkoniumNLO`z + 6*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau*QuarkoniumNLO`z - 4*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau*QuarkoniumNLO`z + 88*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z - 72*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z - 24*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z + 8*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z - 74*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 
        272*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 
        6*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 
        4*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 
        10*QuarkoniumNLO`tau^4*QuarkoniumNLO`z + 10*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z + 18*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z - 2*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z - 6*QuarkoniumNLO`z^2 + 
        18*QuarkoniumNLO`r*QuarkoniumNLO`z^2 - 18*QuarkoniumNLO`r^2*
         QuarkoniumNLO`z^2 + 6*QuarkoniumNLO`r^3*QuarkoniumNLO`z^2 + 
        2*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 6*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 4*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 56*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 + 40*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 + 24*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 - 8*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 + 202*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 + 
        464*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 - 
        6*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 - 
        4*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 - 
        22*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 42*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 18*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 + 2*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 64*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^3 + 64*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^3 - 256*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 - 
        384*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 + 
        64*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 + 64*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 + 32*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^4 - 32*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^4 + 128*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4 + 
        192*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4 - 
        32*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 - 32*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4))/(3*(-1 + QuarkoniumNLO`r)*
       (-1 + QuarkoniumNLO`r + QuarkoniumNLO`tau + QuarkoniumNLO`r*
         QuarkoniumNLO`tau - 4*QuarkoniumNLO`tau*QuarkoniumNLO`z)*
       (-1 + QuarkoniumNLO`r - 3*QuarkoniumNLO`tau + QuarkoniumNLO`r*
         QuarkoniumNLO`tau + 4*QuarkoniumNLO`tau*QuarkoniumNLO`z)), 
     (8*QuarkoniumNLO`z^2*(4 - QuarkoniumNLO`tau + 4*QuarkoniumNLO`tau^2 - 
        8*QuarkoniumNLO`z + 11*QuarkoniumNLO`tau*QuarkoniumNLO`z - 
        17*QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 4*QuarkoniumNLO`z^2 - 
        10*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 22*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2)*(-2 + 5*QuarkoniumNLO`tau - 
        3*QuarkoniumNLO`r^2*QuarkoniumNLO`tau + QuarkoniumNLO`tau^2 - 
        QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2 + 4*QuarkoniumNLO`z - 
        16*QuarkoniumNLO`tau*QuarkoniumNLO`z + 8*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau*QuarkoniumNLO`z + 4*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z - 2*QuarkoniumNLO`z^2 + 20*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^2 - 4*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^2 - 10*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + 
        4*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 - 
        8*QuarkoniumNLO`tau*QuarkoniumNLO`z^3 + 8*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^3))/(3*(-1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r)*
       (1 + QuarkoniumNLO`tau)*(-1 + 2*QuarkoniumNLO`z)*
       (1 - QuarkoniumNLO`z + QuarkoniumNLO`tau*QuarkoniumNLO`z)^2), 
     (-8*(-1 + QuarkoniumNLO`z)^2*(9*QuarkoniumNLO`tau^2 + 
        9*QuarkoniumNLO`tau*QuarkoniumNLO`z - 27*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z + 4*QuarkoniumNLO`z^2 - 10*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^2 + 22*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2)*
       (QuarkoniumNLO`tau + QuarkoniumNLO`r^2*QuarkoniumNLO`tau + 
        3*QuarkoniumNLO`tau^2 + 3*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2 - 
        8*QuarkoniumNLO`tau^2*QuarkoniumNLO`z - 8*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z - 2*QuarkoniumNLO`z^2 - 
        4*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 4*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 14*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 + 4*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 + 8*QuarkoniumNLO`tau*QuarkoniumNLO`z^3 - 
        8*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3))/(3*(-1 + QuarkoniumNLO`r)*
       (1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`tau)*(-1 + 2*QuarkoniumNLO`z)*
       (-QuarkoniumNLO`tau - QuarkoniumNLO`z + QuarkoniumNLO`tau*
          QuarkoniumNLO`z)^2), 
     (-2*(-9*QuarkoniumNLO`r + 9*QuarkoniumNLO`r^2 - 18*QuarkoniumNLO`tau + 
        18*QuarkoniumNLO`r*QuarkoniumNLO`tau + 18*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau + 18*QuarkoniumNLO`tau^2 + 27*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^2 + 9*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2 - 
        16*QuarkoniumNLO`z + 18*QuarkoniumNLO`r*QuarkoniumNLO`z + 
        40*QuarkoniumNLO`tau*QuarkoniumNLO`z - 36*QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z - 88*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z - 54*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z + 16*QuarkoniumNLO`z^2 - 40*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^2 + 88*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2)*
       (-QuarkoniumNLO`r + QuarkoniumNLO`r^2 + 2*QuarkoniumNLO`r^3 - 
        2*QuarkoniumNLO`r^4 - QuarkoniumNLO`r^5 + QuarkoniumNLO`r^6 - 
        2*QuarkoniumNLO`tau + 4*QuarkoniumNLO`r*QuarkoniumNLO`tau + 
        8*QuarkoniumNLO`r^2*QuarkoniumNLO`tau - 8*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau - 10*QuarkoniumNLO`r^4*QuarkoniumNLO`tau + 
        4*QuarkoniumNLO`r^5*QuarkoniumNLO`tau + 4*QuarkoniumNLO`r^6*
         QuarkoniumNLO`tau + 6*QuarkoniumNLO`tau^2 + 6*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^2 - 18*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2 - 
        24*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^2 + 6*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^2 + 18*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^2 + 
        6*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^2 - 6*QuarkoniumNLO`tau^3 - 
        20*QuarkoniumNLO`r*QuarkoniumNLO`tau^3 - 16*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^3 + 16*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3 + 
        34*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3 + 20*QuarkoniumNLO`r^5*
         QuarkoniumNLO`tau^3 + 4*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^3 + 
        2*QuarkoniumNLO`tau^4 + 11*QuarkoniumNLO`r*QuarkoniumNLO`tau^4 + 
        25*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4 + 30*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^4 + 20*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4 + 
        7*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^4 + QuarkoniumNLO`r^6*
         QuarkoniumNLO`tau^4 - 2*QuarkoniumNLO`z + 2*QuarkoniumNLO`r*
         QuarkoniumNLO`z + 4*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
        4*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 2*QuarkoniumNLO`r^4*
         QuarkoniumNLO`z + 2*QuarkoniumNLO`r^5*QuarkoniumNLO`z + 
        8*QuarkoniumNLO`tau*QuarkoniumNLO`z - 8*QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z - 16*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau*QuarkoniumNLO`z + 16*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau*QuarkoniumNLO`z + 8*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau*QuarkoniumNLO`z - 8*QuarkoniumNLO`r^5*
         QuarkoniumNLO`tau*QuarkoniumNLO`z - 36*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z - 12*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z + 96*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z + 48*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z - 60*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z - 36*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z + 56*QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 
        136*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 
        32*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 
        160*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 
        152*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 
        40*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 
        26*QuarkoniumNLO`tau^4*QuarkoniumNLO`z - 118*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z - 212*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z - 188*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z - 82*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z - 14*QuarkoniumNLO`r^5*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z + 2*QuarkoniumNLO`z^2 - 
        4*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 + 2*QuarkoniumNLO`r^4*
         QuarkoniumNLO`z^2 - 8*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 
        16*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 
        8*QuarkoniumNLO`r^4*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 
        100*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 - 32*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 - 160*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + 60*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 - 248*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^2 - 352*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^2 + 96*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^2 + 384*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^2 + 152*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^2 + 154*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 + 
        512*QuarkoniumNLO`r*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 + 
        660*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 + 
        384*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 + 
        82*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 
        128*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 + 128*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 + 128*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 + 640*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^3 + 448*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^3 - 256*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^3 - 256*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^3 - 512*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 - 
        1088*QuarkoniumNLO`r*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 - 
        896*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 - 
        256*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 + 
        64*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 - 160*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 - 64*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 - 960*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^4 - 320*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^4 + 128*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^4 + 896*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 + 
        1120*QuarkoniumNLO`r*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 + 
        448*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 + 
        64*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^5 + 
        768*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^5 + 128*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z^5 - 768*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^5 - 448*QuarkoniumNLO`r*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^5 - 256*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^6 + 
        256*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^6))/(3*(-1 + QuarkoniumNLO`r)*
       (1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`tau)*(-1 + QuarkoniumNLO`r + 
        QuarkoniumNLO`tau + QuarkoniumNLO`r*QuarkoniumNLO`tau - 
        4*QuarkoniumNLO`tau*QuarkoniumNLO`z)*(1 + QuarkoniumNLO`r + 
        3*QuarkoniumNLO`tau + QuarkoniumNLO`r*QuarkoniumNLO`tau - 
        4*QuarkoniumNLO`tau*QuarkoniumNLO`z)*
       (-1 + QuarkoniumNLO`r + QuarkoniumNLO`tau + QuarkoniumNLO`r*
          QuarkoniumNLO`tau + 2*QuarkoniumNLO`z - 2*QuarkoniumNLO`tau*
          QuarkoniumNLO`z)^2), (-2*(9*QuarkoniumNLO`r + 9*QuarkoniumNLO`r^2 - 
        18*QuarkoniumNLO`tau - 18*QuarkoniumNLO`r*QuarkoniumNLO`tau + 
        18*QuarkoniumNLO`r^2*QuarkoniumNLO`tau + 18*QuarkoniumNLO`tau^2 - 
        27*QuarkoniumNLO`r*QuarkoniumNLO`tau^2 + 9*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^2 - 16*QuarkoniumNLO`z - 18*QuarkoniumNLO`r*
         QuarkoniumNLO`z + 40*QuarkoniumNLO`tau*QuarkoniumNLO`z + 
        36*QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z - 
        88*QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 54*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 16*QuarkoniumNLO`z^2 - 
        40*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 88*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2)*(QuarkoniumNLO`r + QuarkoniumNLO`r^2 - 
        2*QuarkoniumNLO`r^3 - 2*QuarkoniumNLO`r^4 + QuarkoniumNLO`r^5 + 
        QuarkoniumNLO`r^6 - 2*QuarkoniumNLO`tau - 4*QuarkoniumNLO`r*
         QuarkoniumNLO`tau + 8*QuarkoniumNLO`r^2*QuarkoniumNLO`tau + 
        8*QuarkoniumNLO`r^3*QuarkoniumNLO`tau - 10*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau - 4*QuarkoniumNLO`r^5*QuarkoniumNLO`tau + 
        4*QuarkoniumNLO`r^6*QuarkoniumNLO`tau + 6*QuarkoniumNLO`tau^2 - 
        6*QuarkoniumNLO`r*QuarkoniumNLO`tau^2 - 18*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^2 + 24*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^2 + 
        6*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2 - 18*QuarkoniumNLO`r^5*
         QuarkoniumNLO`tau^2 + 6*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^2 - 
        6*QuarkoniumNLO`tau^3 + 20*QuarkoniumNLO`r*QuarkoniumNLO`tau^3 - 
        16*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3 - 16*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^3 + 34*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3 - 
        20*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^3 + 4*QuarkoniumNLO`r^6*
         QuarkoniumNLO`tau^3 + 2*QuarkoniumNLO`tau^4 - 
        11*QuarkoniumNLO`r*QuarkoniumNLO`tau^4 + 25*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^4 - 30*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^4 + 
        20*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4 - 7*QuarkoniumNLO`r^5*
         QuarkoniumNLO`tau^4 + QuarkoniumNLO`r^6*QuarkoniumNLO`tau^4 - 
        2*QuarkoniumNLO`z - 2*QuarkoniumNLO`r*QuarkoniumNLO`z + 
        4*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 4*QuarkoniumNLO`r^3*
         QuarkoniumNLO`z - 2*QuarkoniumNLO`r^4*QuarkoniumNLO`z - 
        2*QuarkoniumNLO`r^5*QuarkoniumNLO`z + 8*QuarkoniumNLO`tau*
         QuarkoniumNLO`z + 8*QuarkoniumNLO`r*QuarkoniumNLO`tau*
         QuarkoniumNLO`z - 16*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z - 16*QuarkoniumNLO`r^3*QuarkoniumNLO`tau*
         QuarkoniumNLO`z + 8*QuarkoniumNLO`r^4*QuarkoniumNLO`tau*
         QuarkoniumNLO`z + 8*QuarkoniumNLO`r^5*QuarkoniumNLO`tau*
         QuarkoniumNLO`z - 36*QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 
        12*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 
        96*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z - 
        48*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^2*QuarkoniumNLO`z - 
        60*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 
        36*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 
        56*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 136*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 32*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 160*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 152*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 40*QuarkoniumNLO`r^5*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 26*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z + 118*QuarkoniumNLO`r*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z - 212*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z + 188*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z - 82*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z + 14*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z + 2*QuarkoniumNLO`z^2 - 4*QuarkoniumNLO`r^2*
         QuarkoniumNLO`z^2 + 2*QuarkoniumNLO`r^4*QuarkoniumNLO`z^2 - 
        8*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 16*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 8*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 100*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 + 32*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 - 160*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 + 60*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 - 248*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 + 
        352*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 + 
        96*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 - 
        384*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 + 
        152*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 + 
        154*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 512*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 + 660*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 384*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 + 82*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 128*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^3 - 128*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^3 + 128*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^3 + 640*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 - 
        448*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 - 
        256*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 + 
        256*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 - 
        512*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 + 1088*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 - 896*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 + 256*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 + 64*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^4 + 160*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^4 - 64*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^4 - 960*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4 + 
        320*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4 + 
        128*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4 + 
        896*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 - 1120*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 + 448*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 - 64*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^5 + 768*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^5 - 128*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^5 - 768*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^5 + 
        448*QuarkoniumNLO`r*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^5 - 
        256*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^6 + 256*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^6))/(3*(-1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r)*
       (1 + QuarkoniumNLO`tau)*(1 + QuarkoniumNLO`r - QuarkoniumNLO`tau + 
         QuarkoniumNLO`r*QuarkoniumNLO`tau - 2*QuarkoniumNLO`z + 
         2*QuarkoniumNLO`tau*QuarkoniumNLO`z)^2*(-1 + QuarkoniumNLO`r - 
        3*QuarkoniumNLO`tau + QuarkoniumNLO`r*QuarkoniumNLO`tau + 
        4*QuarkoniumNLO`tau*QuarkoniumNLO`z)*(1 + QuarkoniumNLO`r - 
        QuarkoniumNLO`tau + QuarkoniumNLO`r*QuarkoniumNLO`tau + 
        4*QuarkoniumNLO`tau*QuarkoniumNLO`z)), 
     (8*(-4 - 4*QuarkoniumNLO`r + QuarkoniumNLO`z + QuarkoniumNLO`r*
         QuarkoniumNLO`z - 10*QuarkoniumNLO`r*QuarkoniumNLO`tau*
         QuarkoniumNLO`z + 3*QuarkoniumNLO`tau^2*QuarkoniumNLO`z - 
        3*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*QuarkoniumNLO`z - 
        QuarkoniumNLO`z^2 - QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 
        10*QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 
        3*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + 3*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2))/(3*(-1 + QuarkoniumNLO`r)), 
     (-4*(-1 + QuarkoniumNLO`r^2 - 10*QuarkoniumNLO`tau - 
        8*QuarkoniumNLO`r*QuarkoniumNLO`tau + 2*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau - QuarkoniumNLO`tau^2 + QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^2 + 2*QuarkoniumNLO`z - 2*QuarkoniumNLO`r*
         QuarkoniumNLO`z + 8*QuarkoniumNLO`tau*QuarkoniumNLO`z + 
        12*QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z - 
        2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z - 2*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z - 2*QuarkoniumNLO`z^2 + 
        2*QuarkoniumNLO`r*QuarkoniumNLO`z^2 - 8*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^2 - 12*QuarkoniumNLO`r*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^2 + 2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + 
        2*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2))/
      (3*(1 + QuarkoniumNLO`r)), (8*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z*
       (-3 - 4*QuarkoniumNLO`r - QuarkoniumNLO`r^2 - 4*QuarkoniumNLO`tau + 
        20*QuarkoniumNLO`r*QuarkoniumNLO`tau + 8*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau - QuarkoniumNLO`tau^2 + QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^2 + 10*QuarkoniumNLO`z + 8*QuarkoniumNLO`r*
         QuarkoniumNLO`z + 2*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
        12*QuarkoniumNLO`tau*QuarkoniumNLO`z - 68*QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z - 24*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau*QuarkoniumNLO`z + 2*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z - 4*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z - 2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z - 4*QuarkoniumNLO`z^2 - 12*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^2 + 60*QuarkoniumNLO`r*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^2 + 16*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^2 - 8*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + 
        12*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + 
        8*QuarkoniumNLO`tau*QuarkoniumNLO`z^3 - 8*QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^3 + 8*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^3 - 8*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^3))/(3*(-1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r)*
       (-1 + 2*QuarkoniumNLO`z)), (-8*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z*
       (3 + 4*QuarkoniumNLO`r + QuarkoniumNLO`r^2 + 4*QuarkoniumNLO`tau + 
        4*QuarkoniumNLO`r*QuarkoniumNLO`tau + QuarkoniumNLO`tau^2 - 
        QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2 - 2*QuarkoniumNLO`z - 
        8*QuarkoniumNLO`r*QuarkoniumNLO`z - 2*QuarkoniumNLO`r^2*
         QuarkoniumNLO`z - 12*QuarkoniumNLO`tau*QuarkoniumNLO`z - 
        28*QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z - 
        8*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*QuarkoniumNLO`z - 
        10*QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 4*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 2*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z - 4*QuarkoniumNLO`z^2 + 
        12*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 36*QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 16*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 16*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 - 12*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 - 8*QuarkoniumNLO`tau*QuarkoniumNLO`z^3 + 
        8*QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z^3 - 
        8*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 + 8*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3))/(3*(-1 + QuarkoniumNLO`r)*
       (1 + QuarkoniumNLO`r)*(-1 + 2*QuarkoniumNLO`z)), 
     (8*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z*(-3 + QuarkoniumNLO`r + 
        3*QuarkoniumNLO`r^2 - QuarkoniumNLO`r^3 - 3*QuarkoniumNLO`tau + 
        7*QuarkoniumNLO`r*QuarkoniumNLO`tau + 7*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau - 3*QuarkoniumNLO`r^3*QuarkoniumNLO`tau + 
        3*QuarkoniumNLO`tau^2 + 11*QuarkoniumNLO`r*QuarkoniumNLO`tau^2 + 
        5*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2 - 3*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^2 + 3*QuarkoniumNLO`tau^3 + 
        5*QuarkoniumNLO`r*QuarkoniumNLO`tau^3 + QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^3 - QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3 + 
        5*QuarkoniumNLO`z - 2*QuarkoniumNLO`r*QuarkoniumNLO`z - 
        5*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 2*QuarkoniumNLO`r^3*
         QuarkoniumNLO`z + 18*QuarkoniumNLO`tau*QuarkoniumNLO`z - 
        34*QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z - 
        18*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*QuarkoniumNLO`z + 
        6*QuarkoniumNLO`r^3*QuarkoniumNLO`tau*QuarkoniumNLO`z - 
        25*QuarkoniumNLO`tau^2*QuarkoniumNLO`z - 90*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z - 18*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 6*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z - 41*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z - 58*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z - 2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z + 2*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z - 3*QuarkoniumNLO`tau^4*QuarkoniumNLO`z + 
        3*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z + 
        QuarkoniumNLO`z^2 - QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 
        18*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 28*QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 10*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 114*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 + 178*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 + 16*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 + 196*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 + 
        138*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 - 
        2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 + 
        19*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 12*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 7*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 + 8*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^3 - 4*QuarkoniumNLO`r*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^3 + 4*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^3 - 128*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 - 
        136*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 + 
        12*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 - 
        344*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 - 104*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 + 12*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 - 32*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^3 + 28*QuarkoniumNLO`r*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^3 + 4*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^3 + 48*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 - 
        16*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 + 
        240*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4 - 32*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4 + 16*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^4 - 16*QuarkoniumNLO`r*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^4))/(3*(-1 + QuarkoniumNLO`r)*
       (1 + QuarkoniumNLO`tau)*(-1 + 2*QuarkoniumNLO`z)*
       (-1 + QuarkoniumNLO`r + QuarkoniumNLO`tau + QuarkoniumNLO`r*
         QuarkoniumNLO`tau - 4*QuarkoniumNLO`tau*QuarkoniumNLO`z)), 
     (-4*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z*(1 + QuarkoniumNLO`r - 
        QuarkoniumNLO`r^2 - QuarkoniumNLO`r^3 + 26*QuarkoniumNLO`tau + 
        28*QuarkoniumNLO`r*QuarkoniumNLO`tau - 2*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau - 4*QuarkoniumNLO`r^3*QuarkoniumNLO`tau + 
        58*QuarkoniumNLO`tau^2 + 10*QuarkoniumNLO`r*QuarkoniumNLO`tau^2 - 
        4*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2 - 6*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^2 - 68*QuarkoniumNLO`tau^3 - 
        16*QuarkoniumNLO`r*QuarkoniumNLO`tau^3 - 6*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^3 - 4*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3 + 
        3*QuarkoniumNLO`tau^4 + QuarkoniumNLO`r*QuarkoniumNLO`tau^4 - 
        3*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4 - QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^4 - 4*QuarkoniumNLO`z - 2*QuarkoniumNLO`r*
         QuarkoniumNLO`z + 4*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
        2*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 76*QuarkoniumNLO`tau*
         QuarkoniumNLO`z - 64*QuarkoniumNLO`r*QuarkoniumNLO`tau*
         QuarkoniumNLO`z + 12*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z + 8*QuarkoniumNLO`r^3*QuarkoniumNLO`tau*
         QuarkoniumNLO`z - 226*QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 
        52*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 
        24*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 
        12*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 
        466*QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 120*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 28*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 8*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 4*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z + 6*QuarkoniumNLO`r*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z + 12*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z + 2*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z + 2*QuarkoniumNLO`z^2 - 2*QuarkoniumNLO`r^2*
         QuarkoniumNLO`z^2 + 56*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 
        24*QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 
        8*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 
        336*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 - 164*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 - 20*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 - 1076*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^2 - 204*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^2 - 24*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^2 - 6*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 
        16*QuarkoniumNLO`r*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 
        10*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 
        8*QuarkoniumNLO`tau*QuarkoniumNLO`z^3 + 8*QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^3 - 232*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^3 + 96*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^3 + 1032*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 + 
        96*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 + 
        8*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 + 8*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 + 64*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^4 - 352*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4))/
      (3*(1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`tau)*
       (-1 + 2*QuarkoniumNLO`z)*(1 + QuarkoniumNLO`r + 3*QuarkoniumNLO`tau + 
        QuarkoniumNLO`r*QuarkoniumNLO`tau - 4*QuarkoniumNLO`tau*
         QuarkoniumNLO`z)), (-4*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z*
       (1 + QuarkoniumNLO`r - QuarkoniumNLO`r^2 - QuarkoniumNLO`r^3 + 
        2*QuarkoniumNLO`tau + 4*QuarkoniumNLO`r*QuarkoniumNLO`tau - 
        2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau - 4*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau + 6*QuarkoniumNLO`r*QuarkoniumNLO`tau^2 - 
        6*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^2 - 2*QuarkoniumNLO`tau^3 + 
        4*QuarkoniumNLO`r*QuarkoniumNLO`tau^3 + 2*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^3 - 4*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3 - 
        QuarkoniumNLO`tau^4 + QuarkoniumNLO`r*QuarkoniumNLO`tau^4 + 
        QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4 - QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^4 - 2*QuarkoniumNLO`r*QuarkoniumNLO`z + 
        2*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 12*QuarkoniumNLO`tau*
         QuarkoniumNLO`z + 8*QuarkoniumNLO`r*QuarkoniumNLO`tau*
         QuarkoniumNLO`z - 4*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z + 8*QuarkoniumNLO`r^3*QuarkoniumNLO`tau*
         QuarkoniumNLO`z + 6*QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 
        12*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*QuarkoniumNLO`z - 
        16*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 
        12*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 
        2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 20*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 8*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 8*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z - 2*QuarkoniumNLO`r*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z - 8*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z + 2*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z - 2*QuarkoniumNLO`z^2 + 2*QuarkoniumNLO`r^2*
         QuarkoniumNLO`z^2 - 32*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 
        48*QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 
        8*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 
        24*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 - 124*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + 20*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + 92*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^2 - 84*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^2 + 24*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^2 - 18*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 
        8*QuarkoniumNLO`r*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 + 
        10*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 
        8*QuarkoniumNLO`tau*QuarkoniumNLO`z^3 + 8*QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^3 + 24*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^3 + 96*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^3 - 376*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 + 
        96*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 + 
        8*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 + 8*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 - 64*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^4 + 352*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4))/
      (3*(1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`tau)*
       (-1 + 2*QuarkoniumNLO`z)*(1 + QuarkoniumNLO`r - QuarkoniumNLO`tau + 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 4*QuarkoniumNLO`tau*
         QuarkoniumNLO`z)), (8*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z*
       (-3 + QuarkoniumNLO`r + 3*QuarkoniumNLO`r^2 - QuarkoniumNLO`r^3 - 
        5*QuarkoniumNLO`tau + 3*QuarkoniumNLO`r*QuarkoniumNLO`tau - 
        3*QuarkoniumNLO`r^2*QuarkoniumNLO`tau - 3*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau - 12*QuarkoniumNLO`tau^2 + 53*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^2 - 15*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2 - 
        3*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^2 - 54*QuarkoniumNLO`tau^3 + 
        51*QuarkoniumNLO`r*QuarkoniumNLO`tau^3 - 9*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^3 - QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3 + 
        7*QuarkoniumNLO`z - 2*QuarkoniumNLO`r*QuarkoniumNLO`z - 
        7*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 2*QuarkoniumNLO`r^3*
         QuarkoniumNLO`z + 6*QuarkoniumNLO`tau*QuarkoniumNLO`z + 
        10*QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z + 
        14*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*QuarkoniumNLO`z + 
        6*QuarkoniumNLO`r^3*QuarkoniumNLO`tau*QuarkoniumNLO`z + 
        11*QuarkoniumNLO`tau^2*QuarkoniumNLO`z - 206*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 50*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 6*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 279*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z - 222*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z + 30*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z + 2*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z + 3*QuarkoniumNLO`tau^4*QuarkoniumNLO`z - 
        4*QuarkoniumNLO`r*QuarkoniumNLO`tau^4*QuarkoniumNLO`z + 
        QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z - 
        QuarkoniumNLO`z^2 + QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 
        6*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 16*QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 22*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 18*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 + 326*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 - 52*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 - 604*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 + 
        366*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 - 
        34*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 - 
        19*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 + 24*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 5*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 + 8*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^3 - 4*QuarkoniumNLO`r*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^3 + 4*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^3 + 64*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 - 
        200*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 + 
        12*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 + 
        616*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 - 232*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 + 12*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 + 32*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^3 - 36*QuarkoniumNLO`r*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^3 + 4*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^3 - 48*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 + 
        16*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 - 
        240*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4 + 32*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4 - 16*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^4 + 16*QuarkoniumNLO`r*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^4))/(3*(-1 + QuarkoniumNLO`r)*
       (1 + QuarkoniumNLO`tau)*(-1 + 2*QuarkoniumNLO`z)*
       (-1 + QuarkoniumNLO`r - 3*QuarkoniumNLO`tau + QuarkoniumNLO`r*
         QuarkoniumNLO`tau + 4*QuarkoniumNLO`tau*QuarkoniumNLO`z)), 
     (4*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z*(-1 + QuarkoniumNLO`r^2 + 
        18*QuarkoniumNLO`tau - 12*QuarkoniumNLO`r*QuarkoniumNLO`tau + 
        QuarkoniumNLO`r^2*QuarkoniumNLO`tau - 24*QuarkoniumNLO`tau^2 - 
        12*QuarkoniumNLO`r*QuarkoniumNLO`tau^2 - QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^2 + QuarkoniumNLO`tau^3 - QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^3 + 2*QuarkoniumNLO`r*QuarkoniumNLO`z - 
        2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 73*QuarkoniumNLO`tau*
         QuarkoniumNLO`z + 42*QuarkoniumNLO`r*QuarkoniumNLO`tau*
         QuarkoniumNLO`z - 2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z + 103*QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 
        42*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 
        2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 
        2*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 
        2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 
        6*QuarkoniumNLO`z^2 - 6*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 
        48*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 38*QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 180*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 - 34*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 - 2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 - 
        2*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 + 
        16*QuarkoniumNLO`tau*QuarkoniumNLO`z^3 + 104*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^3))/(3*(-1 + QuarkoniumNLO`r)*
       (1 + QuarkoniumNLO`tau)*(-1 + 2*QuarkoniumNLO`z)), 
     (-4*(-1 + QuarkoniumNLO`z)^2*QuarkoniumNLO`z*(-4 - 4*QuarkoniumNLO`r + 
        13*QuarkoniumNLO`tau + 4*QuarkoniumNLO`r*QuarkoniumNLO`tau - 
        35*QuarkoniumNLO`tau^2 + 8*QuarkoniumNLO`r*QuarkoniumNLO`tau^2 + 
        6*QuarkoniumNLO`z + 6*QuarkoniumNLO`r*QuarkoniumNLO`z - 
        28*QuarkoniumNLO`tau*QuarkoniumNLO`z - 14*QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z + 124*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z - 22*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z + 2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 
        2*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 
        8*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 8*QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 104*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 + 16*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 - 8*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 + 
        8*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2))/
      (3*(1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`tau)*
       (-1 + 2*QuarkoniumNLO`z)), (-4*(-1 + QuarkoniumNLO`z)*
       QuarkoniumNLO`z^2*(2 + 2*QuarkoniumNLO`r - 7*QuarkoniumNLO`tau - 
        2*QuarkoniumNLO`r*QuarkoniumNLO`tau - 15*QuarkoniumNLO`tau^2 + 
        2*QuarkoniumNLO`r*QuarkoniumNLO`tau^2 - 6*QuarkoniumNLO`tau^3 + 
        6*QuarkoniumNLO`r*QuarkoniumNLO`tau^3 - 6*QuarkoniumNLO`z - 
        6*QuarkoniumNLO`r*QuarkoniumNLO`z + 12*QuarkoniumNLO`tau*
         QuarkoniumNLO`z - 2*QuarkoniumNLO`r*QuarkoniumNLO`tau*
         QuarkoniumNLO`z + 84*QuarkoniumNLO`tau^2*QuarkoniumNLO`z - 
        10*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 
        14*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 14*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 8*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^2 + 8*QuarkoniumNLO`r*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^2 - 104*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + 
        16*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 - 
        8*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 + 8*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2))/(3*(1 + QuarkoniumNLO`r)*
       (1 + QuarkoniumNLO`tau)*(-1 + 2*QuarkoniumNLO`z)), 
     (4*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z*(-5 + 4*QuarkoniumNLO`r + 
        QuarkoniumNLO`r^2 - 9*QuarkoniumNLO`tau + 8*QuarkoniumNLO`r*
         QuarkoniumNLO`tau + QuarkoniumNLO`r^2*QuarkoniumNLO`tau - 
        3*QuarkoniumNLO`tau^2 + 4*QuarkoniumNLO`r*QuarkoniumNLO`tau^2 - 
        QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2 + QuarkoniumNLO`tau^3 - 
        QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3 + 12*QuarkoniumNLO`z - 
        10*QuarkoniumNLO`r*QuarkoniumNLO`z - 2*QuarkoniumNLO`r^2*
         QuarkoniumNLO`z + 71*QuarkoniumNLO`tau*QuarkoniumNLO`z - 
        34*QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z - 
        2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*QuarkoniumNLO`z + 
        55*QuarkoniumNLO`tau^2*QuarkoniumNLO`z - 26*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 2*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z - 4*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z - 2*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z + 2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z - 6*QuarkoniumNLO`z^2 + 6*QuarkoniumNLO`r*
         QuarkoniumNLO`z^2 - 96*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 
        38*QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 
        132*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + 34*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + 2*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^2 + 2*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^2 + 16*QuarkoniumNLO`tau*QuarkoniumNLO`z^3 + 
        104*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3))/(3*(-1 + QuarkoniumNLO`r)*
       (1 + QuarkoniumNLO`tau)*(-1 + 2*QuarkoniumNLO`z)), 
     (-4*(-1 + QuarkoniumNLO`z)^2*(9*QuarkoniumNLO`tau + 4*QuarkoniumNLO`z + 
        4*QuarkoniumNLO`r*QuarkoniumNLO`z - 14*QuarkoniumNLO`tau*
         QuarkoniumNLO`z + 4*QuarkoniumNLO`r*QuarkoniumNLO`tau*
         QuarkoniumNLO`z)*(-2*QuarkoniumNLO`tau - 2*QuarkoniumNLO`r*
         QuarkoniumNLO`tau - 10*QuarkoniumNLO`tau^2 - 2*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^2 + 32*QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 
        QuarkoniumNLO`z^2 + 2*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 
        QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 + 6*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^2 + 8*QuarkoniumNLO`r*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^2 + 2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^2 - 43*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + 
        6*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + 
        QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 - 
        8*QuarkoniumNLO`tau*QuarkoniumNLO`z^3 - 8*QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^3 + 24*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^3 - 8*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^3))/(3*(-1 + QuarkoniumNLO`r)*
       (-1 + 2*QuarkoniumNLO`z)*(1 + QuarkoniumNLO`r + 3*QuarkoniumNLO`tau + 
        QuarkoniumNLO`r*QuarkoniumNLO`tau - 4*QuarkoniumNLO`tau*
         QuarkoniumNLO`z)*(2*QuarkoniumNLO`tau + QuarkoniumNLO`z + 
        QuarkoniumNLO`r*QuarkoniumNLO`z - 3*QuarkoniumNLO`tau*
         QuarkoniumNLO`z + QuarkoniumNLO`r*QuarkoniumNLO`tau*
         QuarkoniumNLO`z)), (4*QuarkoniumNLO`z^2*(-4 - 4*QuarkoniumNLO`r + 
        5*QuarkoniumNLO`tau - 4*QuarkoniumNLO`r*QuarkoniumNLO`tau + 
        4*QuarkoniumNLO`z + 4*QuarkoniumNLO`r*QuarkoniumNLO`z - 
        14*QuarkoniumNLO`tau*QuarkoniumNLO`z + 4*QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z)*(1 + 2*QuarkoniumNLO`r + 
        QuarkoniumNLO`r^2 - 4*QuarkoniumNLO`tau - 2*QuarkoniumNLO`r*
         QuarkoniumNLO`tau + 2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau + 
        3*QuarkoniumNLO`tau^2 - 4*QuarkoniumNLO`r*QuarkoniumNLO`tau^2 + 
        QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2 - 2*QuarkoniumNLO`z - 
        4*QuarkoniumNLO`r*QuarkoniumNLO`z - 2*QuarkoniumNLO`r^2*
         QuarkoniumNLO`z + 12*QuarkoniumNLO`tau*QuarkoniumNLO`z + 
        8*QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z - 
        4*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*QuarkoniumNLO`z - 
        18*QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 12*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z - 2*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z + QuarkoniumNLO`z^2 + 
        2*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + QuarkoniumNLO`r^2*
         QuarkoniumNLO`z^2 - 18*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 
        16*QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 
        2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 
        29*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 - 18*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + 8*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^3 + 8*QuarkoniumNLO`r*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^3 - 24*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 + 
        8*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3))/
      (3*(-1 + QuarkoniumNLO`r)*(-1 + 2*QuarkoniumNLO`z)*
       (1 + QuarkoniumNLO`r - QuarkoniumNLO`tau + QuarkoniumNLO`r*
         QuarkoniumNLO`tau + 4*QuarkoniumNLO`tau*QuarkoniumNLO`z)*
       (-1 - QuarkoniumNLO`r + QuarkoniumNLO`tau - QuarkoniumNLO`r*
         QuarkoniumNLO`tau + QuarkoniumNLO`z + QuarkoniumNLO`r*
         QuarkoniumNLO`z - 3*QuarkoniumNLO`tau*QuarkoniumNLO`z + 
        QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z)), 
     (4*QuarkoniumNLO`z^2*(4 - 4*QuarkoniumNLO`r - 5*QuarkoniumNLO`tau - 
        4*QuarkoniumNLO`r*QuarkoniumNLO`tau - 4*QuarkoniumNLO`z + 
        4*QuarkoniumNLO`r*QuarkoniumNLO`z + 14*QuarkoniumNLO`tau*
         QuarkoniumNLO`z + 4*QuarkoniumNLO`r*QuarkoniumNLO`tau*
         QuarkoniumNLO`z)*(1 - 2*QuarkoniumNLO`r + QuarkoniumNLO`r^2 - 
        4*QuarkoniumNLO`tau + 2*QuarkoniumNLO`r*QuarkoniumNLO`tau + 
        2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau + 3*QuarkoniumNLO`tau^2 + 
        4*QuarkoniumNLO`r*QuarkoniumNLO`tau^2 + QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^2 - 2*QuarkoniumNLO`z + 4*QuarkoniumNLO`r*
         QuarkoniumNLO`z - 2*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
        12*QuarkoniumNLO`tau*QuarkoniumNLO`z - 8*QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z - 4*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau*QuarkoniumNLO`z - 18*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z - 12*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z - 2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z + QuarkoniumNLO`z^2 - 2*QuarkoniumNLO`r*
         QuarkoniumNLO`z^2 + QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 
        18*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 16*QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 2*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 29*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 + 18*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 + QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 + 8*QuarkoniumNLO`tau*QuarkoniumNLO`z^3 - 
        8*QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z^3 - 
        24*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 - 8*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3))/(3*(1 + QuarkoniumNLO`r)*
       (-1 + 2*QuarkoniumNLO`z)*(-1 + QuarkoniumNLO`r + QuarkoniumNLO`tau + 
        QuarkoniumNLO`r*QuarkoniumNLO`tau - 4*QuarkoniumNLO`tau*
         QuarkoniumNLO`z)*(1 - QuarkoniumNLO`r - QuarkoniumNLO`tau - 
        QuarkoniumNLO`r*QuarkoniumNLO`tau - QuarkoniumNLO`z + 
        QuarkoniumNLO`r*QuarkoniumNLO`z + 3*QuarkoniumNLO`tau*
         QuarkoniumNLO`z + QuarkoniumNLO`r*QuarkoniumNLO`tau*
         QuarkoniumNLO`z)), (-4*(-1 + QuarkoniumNLO`z)^2*
       (-9*QuarkoniumNLO`tau - 4*QuarkoniumNLO`z + 4*QuarkoniumNLO`r*
         QuarkoniumNLO`z + 14*QuarkoniumNLO`tau*QuarkoniumNLO`z + 
        4*QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z)*
       (-2*QuarkoniumNLO`tau + 2*QuarkoniumNLO`r*QuarkoniumNLO`tau - 
        10*QuarkoniumNLO`tau^2 + 2*QuarkoniumNLO`r*QuarkoniumNLO`tau^2 + 
        32*QuarkoniumNLO`tau^2*QuarkoniumNLO`z + QuarkoniumNLO`z^2 - 
        2*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + QuarkoniumNLO`r^2*
         QuarkoniumNLO`z^2 + 6*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 
        8*QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 
        2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 
        43*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 - 6*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 - 8*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^3 + 8*QuarkoniumNLO`r*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^3 + 24*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 + 
        8*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3))/
      (3*(1 + QuarkoniumNLO`r)*(-1 + 2*QuarkoniumNLO`z)*
       (-1 + QuarkoniumNLO`r - 3*QuarkoniumNLO`tau + QuarkoniumNLO`r*
         QuarkoniumNLO`tau + 4*QuarkoniumNLO`tau*QuarkoniumNLO`z)*
       (-2*QuarkoniumNLO`tau - QuarkoniumNLO`z + QuarkoniumNLO`r*
         QuarkoniumNLO`z + 3*QuarkoniumNLO`tau*QuarkoniumNLO`z + 
        QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z)), 
     (2*(-13*QuarkoniumNLO`tau^2 + 24*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2 - 
        9*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2 - 2*QuarkoniumNLO`r^6*
         QuarkoniumNLO`tau^2 + 53*QuarkoniumNLO`tau^3 + 
        6*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3 - 51*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^3 - 8*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^3 - 
        84*QuarkoniumNLO`tau^4 - 58*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4 - 
        88*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4 - 10*QuarkoniumNLO`r^6*
         QuarkoniumNLO`tau^4 + 66*QuarkoniumNLO`tau^5 + 
        4*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5 - 54*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^5 - 29*QuarkoniumNLO`tau^6 + 
        28*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6 - 9*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^6 + 10*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6 + 
        9*QuarkoniumNLO`tau^7 - 10*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^7 - 
        7*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^7 + 8*QuarkoniumNLO`r^6*
         QuarkoniumNLO`tau^7 - 2*QuarkoniumNLO`tau^8 + 6*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^8 - 6*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^8 + 
        2*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^8 - 37*QuarkoniumNLO`tau*
         QuarkoniumNLO`z + 59*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z - 7*QuarkoniumNLO`r^4*QuarkoniumNLO`tau*
         QuarkoniumNLO`z - 15*QuarkoniumNLO`r^6*QuarkoniumNLO`tau*
         QuarkoniumNLO`z + 275*QuarkoniumNLO`tau^2*QuarkoniumNLO`z - 
        171*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z - 
        31*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2*QuarkoniumNLO`z - 
        73*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^2*QuarkoniumNLO`z - 
        815*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 147*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 143*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 157*QuarkoniumNLO`r^6*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 1227*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z + 569*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z + 421*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z - 217*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z - 1025*QuarkoniumNLO`tau^5*QuarkoniumNLO`z - 
        81*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z + 
        269*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*QuarkoniumNLO`z - 
        235*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^5*QuarkoniumNLO`z + 
        513*QuarkoniumNLO`tau^6*QuarkoniumNLO`z - 305*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^6*QuarkoniumNLO`z + 35*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^6*QuarkoniumNLO`z - 195*QuarkoniumNLO`r^6*
         QuarkoniumNLO`tau^6*QuarkoniumNLO`z - 173*QuarkoniumNLO`tau^7*
         QuarkoniumNLO`z + 175*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^7*
         QuarkoniumNLO`z + 101*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^7*
         QuarkoniumNLO`z - 103*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^7*
         QuarkoniumNLO`z + 33*QuarkoniumNLO`tau^8*QuarkoniumNLO`z - 
        93*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z + 
        87*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^8*QuarkoniumNLO`z - 
        27*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^8*QuarkoniumNLO`z + 
        2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z - 6*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^9*QuarkoniumNLO`z + 6*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^9*QuarkoniumNLO`z - 2*QuarkoniumNLO`r^6*
         QuarkoniumNLO`tau^9*QuarkoniumNLO`z - 20*QuarkoniumNLO`z^2 + 
        31*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 2*QuarkoniumNLO`r^4*
         QuarkoniumNLO`z^2 - 9*QuarkoniumNLO`r^6*QuarkoniumNLO`z^2 + 
        441*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 406*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 31*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 4*QuarkoniumNLO`r^6*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 2219*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 + 411*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 + 231*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 + 89*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 + 5607*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 + 
        1051*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 + 
        105*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 + 
        213*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 - 
        8091*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 2499*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 753*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 + 223*QuarkoniumNLO`r^6*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 + 6929*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z^2 + 603*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z^2 - 401*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z^2 + 181*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z^2 - 3721*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^2 + 
        1529*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^2 + 
        293*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^2 + 
        171*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^2 + 
        1365*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^2 - 1263*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^7*QuarkoniumNLO`z^2 - 173*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^7*QuarkoniumNLO`z^2 + 119*QuarkoniumNLO`r^6*
         QuarkoniumNLO`tau^7*QuarkoniumNLO`z^2 - 285*QuarkoniumNLO`tau^8*
         QuarkoniumNLO`z^2 + 528*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^8*
         QuarkoniumNLO`z^2 - 281*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^8*
         QuarkoniumNLO`z^2 + 38*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^8*
         QuarkoniumNLO`z^2 - 6*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^2 + 
        15*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^2 - 
        12*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^2 + 
        3*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^2 + 
        184*QuarkoniumNLO`z^3 - 202*QuarkoniumNLO`r^2*QuarkoniumNLO`z^3 + 
        18*QuarkoniumNLO`r^6*QuarkoniumNLO`z^3 - 2280*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^3 + 994*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^3 + 240*QuarkoniumNLO`r^4*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^3 + 38*QuarkoniumNLO`r^6*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^3 + 9632*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 - 
        112*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 - 
        448*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 - 
        32*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 - 
        22304*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 - 3840*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 - 960*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 - 112*QuarkoniumNLO`r^6*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 + 31152*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^3 + 6668*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^3 + 832*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^3 - 12*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^3 - 26832*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^3 - 
        1868*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^3 + 
        672*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^3 + 
        108*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^3 + 
        14944*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 - 4512*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 - 832*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 + 48*QuarkoniumNLO`r^6*
         QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 - 5856*QuarkoniumNLO`tau^7*
         QuarkoniumNLO`z^3 + 4624*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^7*
         QuarkoniumNLO`z^3 + 64*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^7*
         QuarkoniumNLO`z^3 - 32*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^7*
         QuarkoniumNLO`z^3 + 1432*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^3 - 
        1842*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^3 + 
        448*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^3 - 
        22*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^3 - 
        72*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^3 + 90*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^9*QuarkoniumNLO`z^3 - 16*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^9*QuarkoniumNLO`z^3 - 2*QuarkoniumNLO`r^6*
         QuarkoniumNLO`tau^9*QuarkoniumNLO`z^3 - 708*QuarkoniumNLO`z^4 + 
        451*QuarkoniumNLO`r^2*QuarkoniumNLO`z^4 + 10*QuarkoniumNLO`r^4*
         QuarkoniumNLO`z^4 - 9*QuarkoniumNLO`r^6*QuarkoniumNLO`z^4 + 
        6612*QuarkoniumNLO`tau*QuarkoniumNLO`z^4 - 991*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^4 - 530*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^4 - 19*QuarkoniumNLO`r^6*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^4 - 25320*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^4 - 1888*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^4 + 344*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^4 + 16*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^4 + 55752*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4 + 
        8536*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4 + 
        1640*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4 + 
        56*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4 - 
        76032*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 - 11378*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 - 836*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 + 6*QuarkoniumNLO`r^6*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 + 65312*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z^4 + 2994*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z^4 - 1356*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z^4 - 54*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z^4 - 36984*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^4 + 
        8440*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^4 + 
        856*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^4 - 
        24*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^4 + 
        15192*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^4 - 9968*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^7*QuarkoniumNLO`z^4 + 168*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^7*QuarkoniumNLO`z^4 + 16*QuarkoniumNLO`r^6*
         QuarkoniumNLO`tau^7*QuarkoniumNLO`z^4 - 4316*QuarkoniumNLO`tau^8*
         QuarkoniumNLO`z^4 + 4375*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^8*
         QuarkoniumNLO`z^4 - 374*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^8*
         QuarkoniumNLO`z^4 + 11*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^8*
         QuarkoniumNLO`z^4 + 492*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^4 - 
        571*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^4 + 
        78*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^4 + 
        QuarkoniumNLO`r^6*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^4 + 
        1456*QuarkoniumNLO`z^5 - 420*QuarkoniumNLO`r^2*QuarkoniumNLO`z^5 - 
        12*QuarkoniumNLO`r^4*QuarkoniumNLO`z^5 - 11584*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^5 - 124*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^5 + 492*QuarkoniumNLO`r^4*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^5 + 41808*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^5 + 
        5200*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^5 - 
        144*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^5 - 
        89360*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^5 - 12240*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z^5 - 1392*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z^5 + 119856*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^5 + 12520*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^5 + 504*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^5 - 102416*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^5 - 
        2472*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^5 + 
        1224*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^5 + 
        58352*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^5 - 10288*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^6*QuarkoniumNLO`z^5 - 528*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^6*QuarkoniumNLO`z^5 - 24752*QuarkoniumNLO`tau^7*
         QuarkoniumNLO`z^5 + 13488*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^7*
         QuarkoniumNLO`z^5 - 240*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^7*
         QuarkoniumNLO`z^5 + 7904*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^5 - 
        7012*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^5 + 
        180*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^5 - 
        1264*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^5 + 1348*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^9*QuarkoniumNLO`z^5 - 84*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^9*QuarkoniumNLO`z^5 - 1680*QuarkoniumNLO`z^6 + 
        140*QuarkoniumNLO`r^2*QuarkoniumNLO`z^6 + 4*QuarkoniumNLO`r^4*
         QuarkoniumNLO`z^6 + 12224*QuarkoniumNLO`tau*QuarkoniumNLO`z^6 + 
        1236*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*QuarkoniumNLO`z^6 - 
        164*QuarkoniumNLO`r^4*QuarkoniumNLO`tau*QuarkoniumNLO`z^6 - 
        42608*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^6 - 6512*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^6 + 48*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^6 + 89520*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^6 + 11248*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^6 + 464*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^6 - 118800*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^6 - 
        8952*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^6 - 
        168*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^6 + 
        101040*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^6 + 824*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^5*QuarkoniumNLO`z^6 - 408*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^5*QuarkoniumNLO`z^6 - 57680*QuarkoniumNLO`tau^6*
         QuarkoniumNLO`z^6 + 8208*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*
         QuarkoniumNLO`z^6 + 176*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*
         QuarkoniumNLO`z^6 + 24976*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^6 - 
        11664*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^6 + 
        80*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^6 - 
        8608*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^6 + 7116*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^8*QuarkoniumNLO`z^6 - 60*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^8*QuarkoniumNLO`z^6 + 1616*QuarkoniumNLO`tau^9*
         QuarkoniumNLO`z^6 - 1644*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^9*
         QuarkoniumNLO`z^6 + 28*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^9*
         QuarkoniumNLO`z^6 + 1024*QuarkoniumNLO`z^7 - 7168*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^7 - 1024*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^7 + 24576*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^7 + 
        4096*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^7 - 
        51200*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^7 - 6144*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z^7 + 67584*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^7 + 4096*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^7 - 57344*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^7 + 
        32768*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^7 - 4096*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^6*QuarkoniumNLO`z^7 - 14336*QuarkoniumNLO`tau^7*
         QuarkoniumNLO`z^7 + 6144*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^7*
         QuarkoniumNLO`z^7 + 5120*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^7 - 
        4096*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^8*QuarkoniumNLO`z^7 - 
        1024*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^7 + 1024*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^9*QuarkoniumNLO`z^7 - 256*QuarkoniumNLO`z^8 + 
        1792*QuarkoniumNLO`tau*QuarkoniumNLO`z^8 + 256*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^8 - 6144*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^8 - 1024*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^8 + 12800*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^8 + 
        1536*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^8 - 
        16896*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^8 - 1024*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^8 + 14336*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z^8 - 8192*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^8 + 
        1024*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^8 + 
        3584*QuarkoniumNLO`tau^7*QuarkoniumNLO`z^8 - 1536*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^7*QuarkoniumNLO`z^8 - 1280*QuarkoniumNLO`tau^8*
         QuarkoniumNLO`z^8 + 1024*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^8*
         QuarkoniumNLO`z^8 + 256*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^8 - 
        256*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^9*QuarkoniumNLO`z^8))/
      (3*(-1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`tau)*
       (-1 + QuarkoniumNLO`r + QuarkoniumNLO`tau + QuarkoniumNLO`r*
          QuarkoniumNLO`tau + 2*QuarkoniumNLO`z - 2*QuarkoniumNLO`tau*
          QuarkoniumNLO`z)^2*(1 - QuarkoniumNLO`z + QuarkoniumNLO`tau*
          QuarkoniumNLO`z)^2*(-QuarkoniumNLO`tau - QuarkoniumNLO`z + 
         QuarkoniumNLO`tau*QuarkoniumNLO`z)^2*
       (1 + QuarkoniumNLO`r - QuarkoniumNLO`tau + QuarkoniumNLO`r*
          QuarkoniumNLO`tau - 2*QuarkoniumNLO`z + 2*QuarkoniumNLO`tau*
          QuarkoniumNLO`z)^2), (8*(-1 + QuarkoniumNLO`r^2 + 
        3*QuarkoniumNLO`tau + QuarkoniumNLO`r^2*QuarkoniumNLO`tau))/
      (3*(-1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r)*
       (1 + QuarkoniumNLO`tau)), 
     (2*(1 + QuarkoniumNLO`r - QuarkoniumNLO`tau + QuarkoniumNLO`r*
         QuarkoniumNLO`tau)*(-15*QuarkoniumNLO`tau - 15*QuarkoniumNLO`r*
         QuarkoniumNLO`tau + 17*QuarkoniumNLO`tau^2 - 15*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^2 - 8*QuarkoniumNLO`z - 16*QuarkoniumNLO`r*
         QuarkoniumNLO`z - 8*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
        48*QuarkoniumNLO`tau*QuarkoniumNLO`z + 32*QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z - 16*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau*QuarkoniumNLO`z - 72*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z + 48*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z - 8*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z + 8*QuarkoniumNLO`z^2 + 16*QuarkoniumNLO`r*
         QuarkoniumNLO`z^2 + 8*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 
        48*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 32*QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 16*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 72*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 - 48*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 + 8*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2))/(3*(-1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r)*
       (1 + QuarkoniumNLO`tau)*(2*QuarkoniumNLO`tau + QuarkoniumNLO`z + 
        QuarkoniumNLO`r*QuarkoniumNLO`z - 3*QuarkoniumNLO`tau*
         QuarkoniumNLO`z + QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z)*
       (-1 - QuarkoniumNLO`r + QuarkoniumNLO`tau - QuarkoniumNLO`r*
         QuarkoniumNLO`tau + QuarkoniumNLO`z + QuarkoniumNLO`r*
         QuarkoniumNLO`z - 3*QuarkoniumNLO`tau*QuarkoniumNLO`z + 
        QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z)), 
     (-2*(-1 + QuarkoniumNLO`r + QuarkoniumNLO`tau + QuarkoniumNLO`r*
         QuarkoniumNLO`tau)*(-15*QuarkoniumNLO`tau + 15*QuarkoniumNLO`r*
         QuarkoniumNLO`tau + 17*QuarkoniumNLO`tau^2 + 15*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^2 - 8*QuarkoniumNLO`z + 16*QuarkoniumNLO`r*
         QuarkoniumNLO`z - 8*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
        48*QuarkoniumNLO`tau*QuarkoniumNLO`z - 32*QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z - 16*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau*QuarkoniumNLO`z - 72*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z - 48*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z - 8*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z + 8*QuarkoniumNLO`z^2 - 16*QuarkoniumNLO`r*
         QuarkoniumNLO`z^2 + 8*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 
        48*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 32*QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 16*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 72*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 + 48*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 + 8*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2))/(3*(-1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r)*
       (1 + QuarkoniumNLO`tau)*(-2*QuarkoniumNLO`tau - QuarkoniumNLO`z + 
        QuarkoniumNLO`r*QuarkoniumNLO`z + 3*QuarkoniumNLO`tau*
         QuarkoniumNLO`z + QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z)*
       (1 - QuarkoniumNLO`r - QuarkoniumNLO`tau - QuarkoniumNLO`r*
         QuarkoniumNLO`tau - QuarkoniumNLO`z + QuarkoniumNLO`r*
         QuarkoniumNLO`z + 3*QuarkoniumNLO`tau*QuarkoniumNLO`z + 
        QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z)), 
     (-2*(-15 + 11*QuarkoniumNLO`r^2 + 34*QuarkoniumNLO`tau - 
        22*QuarkoniumNLO`r^2*QuarkoniumNLO`tau - 17*QuarkoniumNLO`tau^2 + 
        5*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2 - 2*QuarkoniumNLO`tau^3 + 
        2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3 + 38*QuarkoniumNLO`z - 
        22*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 196*QuarkoniumNLO`tau*
         QuarkoniumNLO`z + 138*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z + 188*QuarkoniumNLO`tau^2*QuarkoniumNLO`z - 
        94*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z - 
        28*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 2*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z + 2*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z - 31*QuarkoniumNLO`z^2 + 11*QuarkoniumNLO`r^2*
         QuarkoniumNLO`z^2 + 319*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 
        185*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 
        600*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + 350*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + 257*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^2 - 109*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^2 - 9*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 
        7*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 + 
        8*QuarkoniumNLO`z^3 - 197*QuarkoniumNLO`tau*QuarkoniumNLO`z^3 + 
        69*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*QuarkoniumNLO`z^3 + 
        693*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 - 299*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 - 603*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^3 + 323*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^3 + 99*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 - 
        29*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 + 
        40*QuarkoniumNLO`tau*QuarkoniumNLO`z^4 - 296*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^4 + 56*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^4 + 504*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4 - 
        144*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4 - 
        184*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 + 88*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 + 32*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^5 - 128*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^5 + 
        96*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^5))/(3*(-1 + QuarkoniumNLO`r)*
       (1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`tau)^2*
       (1 - QuarkoniumNLO`z + QuarkoniumNLO`tau*QuarkoniumNLO`z)^2), 
     (-2*(18*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2 + 72*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^3 + 54*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4 - 
        11*QuarkoniumNLO`tau*QuarkoniumNLO`z + 25*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau*QuarkoniumNLO`z - 43*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z + 67*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z - 53*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 
        175*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 
        21*QuarkoniumNLO`tau^4*QuarkoniumNLO`z - 253*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z - 7*QuarkoniumNLO`z^2 + 
        11*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 32*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^2 + 22*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^2 + 23*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 - 
        211*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + 
        192*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 - 4*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 + 144*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^2 + 434*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^2 - 8*QuarkoniumNLO`z^3 + 37*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^3 - 69*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^3 + 171*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 + 
        75*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 - 
        133*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 + 253*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 - 323*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^3 - 323*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^3 + 40*QuarkoniumNLO`tau*QuarkoniumNLO`z^4 - 
        136*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 + 56*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 - 136*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^4 - 144*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^4 + 296*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 + 
        88*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 - 
        32*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^5 + 128*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^5 - 96*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^5))/
      (3*(-1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`tau)^
        2*(-QuarkoniumNLO`tau - QuarkoniumNLO`z + QuarkoniumNLO`tau*
          QuarkoniumNLO`z)^2), (36*QuarkoniumNLO`r^2*QuarkoniumNLO`tau - 
       72*QuarkoniumNLO`r^4*QuarkoniumNLO`tau + 36*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau + 72*QuarkoniumNLO`r*QuarkoniumNLO`tau^2 + 
       36*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2 - 288*QuarkoniumNLO`r^3*
        QuarkoniumNLO`tau^2 - 216*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2 + 
       216*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^2 + 180*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^2 - 360*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3 - 
       576*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3 + 288*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^3 + 864*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^3 + 
       360*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^3 - 144*QuarkoniumNLO`r*
        QuarkoniumNLO`tau^4 - 360*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4 + 
       288*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^4 + 1440*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^4 + 1296*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^4 + 
       360*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^4 + 324*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^5 + 1152*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^5 + 
       1512*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5 + 864*QuarkoniumNLO`r^5*
        QuarkoniumNLO`tau^5 + 180*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^5 + 
       72*QuarkoniumNLO`r*QuarkoniumNLO`tau^6 + 324*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^6 + 576*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^6 + 
       504*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6 + 216*QuarkoniumNLO`r^5*
        QuarkoniumNLO`tau^6 + 36*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6 - 
       QuarkoniumNLO`z - QuarkoniumNLO`r*QuarkoniumNLO`z + 
       20*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 20*QuarkoniumNLO`r^3*
        QuarkoniumNLO`z - 37*QuarkoniumNLO`r^4*QuarkoniumNLO`z - 
       37*QuarkoniumNLO`r^5*QuarkoniumNLO`z + 18*QuarkoniumNLO`r^6*
        QuarkoniumNLO`z + 18*QuarkoniumNLO`r^7*QuarkoniumNLO`z + 
       6*QuarkoniumNLO`tau*QuarkoniumNLO`z + 100*QuarkoniumNLO`r*
        QuarkoniumNLO`tau*QuarkoniumNLO`z - 64*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau*QuarkoniumNLO`z - 288*QuarkoniumNLO`r^3*
        QuarkoniumNLO`tau*QuarkoniumNLO`z - 86*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau*QuarkoniumNLO`z + 80*QuarkoniumNLO`r^5*
        QuarkoniumNLO`tau*QuarkoniumNLO`z + 144*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau*QuarkoniumNLO`z + 108*QuarkoniumNLO`r^7*
        QuarkoniumNLO`tau*QuarkoniumNLO`z + 73*QuarkoniumNLO`tau^2*
        QuarkoniumNLO`z - 305*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
        QuarkoniumNLO`z - 696*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*
        QuarkoniumNLO`z + 384*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^2*
        QuarkoniumNLO`z + 685*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2*
        QuarkoniumNLO`z + 163*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^2*
        QuarkoniumNLO`z + 450*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^2*
        QuarkoniumNLO`z + 270*QuarkoniumNLO`r^7*QuarkoniumNLO`tau^2*
        QuarkoniumNLO`z + 116*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 
       280*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 
       1376*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 
       2568*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 
       452*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 
       888*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 
       720*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 
       360*QuarkoniumNLO`r^7*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 
       15*QuarkoniumNLO`tau^4*QuarkoniumNLO`z + 853*QuarkoniumNLO`r*
        QuarkoniumNLO`tau^4*QuarkoniumNLO`z + 2180*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^4*QuarkoniumNLO`z - 1812*QuarkoniumNLO`r^3*
        QuarkoniumNLO`tau^4*QuarkoniumNLO`z - 5771*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^4*QuarkoniumNLO`z - 2287*QuarkoniumNLO`r^5*
        QuarkoniumNLO`tau^4*QuarkoniumNLO`z + 630*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^4*QuarkoniumNLO`z + 270*QuarkoniumNLO`r^7*
        QuarkoniumNLO`tau^4*QuarkoniumNLO`z - 122*QuarkoniumNLO`tau^5*
        QuarkoniumNLO`z - 332*QuarkoniumNLO`r*QuarkoniumNLO`tau^5*
        QuarkoniumNLO`z - 3264*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*
        QuarkoniumNLO`z - 8232*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^5*
        QuarkoniumNLO`z - 7238*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*
        QuarkoniumNLO`z - 1880*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^5*
        QuarkoniumNLO`z + 288*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^5*
        QuarkoniumNLO`z + 108*QuarkoniumNLO`r^7*QuarkoniumNLO`tau^5*
        QuarkoniumNLO`z - 57*QuarkoniumNLO`tau^6*QuarkoniumNLO`z - 
       1059*QuarkoniumNLO`r*QuarkoniumNLO`tau^6*QuarkoniumNLO`z - 
       3456*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z - 
       4544*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^6*QuarkoniumNLO`z - 
       2653*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*QuarkoniumNLO`z - 
       527*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^6*QuarkoniumNLO`z + 
       54*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*QuarkoniumNLO`z + 
       18*QuarkoniumNLO`r^7*QuarkoniumNLO`tau^6*QuarkoniumNLO`z + 
       6*QuarkoniumNLO`z^2 + 41*QuarkoniumNLO`r*QuarkoniumNLO`z^2 - 
       3*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 134*QuarkoniumNLO`r^3*
        QuarkoniumNLO`z^2 - 64*QuarkoniumNLO`r^4*QuarkoniumNLO`z^2 + 
       93*QuarkoniumNLO`r^5*QuarkoniumNLO`z^2 + 61*QuarkoniumNLO`r^6*
        QuarkoniumNLO`z^2 + 64*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 
       198*QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 
       302*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 
       288*QuarkoniumNLO`r^3*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 
       448*QuarkoniumNLO`r^4*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 
       198*QuarkoniumNLO`r^5*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 
       78*QuarkoniumNLO`r^6*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 
       194*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + 283*QuarkoniumNLO`r*
        QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + 1927*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + 554*QuarkoniumNLO`r^3*
        QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 - 920*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 - 549*QuarkoniumNLO`r^5*
        QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 - 525*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 - 1152*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^2 + 748*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^2 - 2212*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^2 - 6128*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^2 - 2384*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^2 - 2316*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^2 - 1660*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^2 - 654*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 
       3121*QuarkoniumNLO`r*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 
       7781*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 + 
       750*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 + 
       3808*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 
       3069*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 
       1965*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 + 
       1088*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^2 + 1946*QuarkoniumNLO`r*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z^2 + 11218*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z^2 + 19856*QuarkoniumNLO`r^3*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z^2 + 8464*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z^2 - 1818*QuarkoniumNLO`r^5*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z^2 - 1074*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z^2 + 842*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^2 + 6445*QuarkoniumNLO`r*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^2 + 14561*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^2 + 12846*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^2 + 3704*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^2 - 411*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^2 - 227*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^2 + 16*QuarkoniumNLO`z^3 - 10*QuarkoniumNLO`r*
        QuarkoniumNLO`z^3 - 68*QuarkoniumNLO`r^2*QuarkoniumNLO`z^3 + 
       16*QuarkoniumNLO`r^3*QuarkoniumNLO`z^3 + 116*QuarkoniumNLO`r^4*
        QuarkoniumNLO`z^3 + 58*QuarkoniumNLO`r^5*QuarkoniumNLO`z^3 - 
       192*QuarkoniumNLO`tau*QuarkoniumNLO`z^3 - 118*QuarkoniumNLO`r*
        QuarkoniumNLO`tau*QuarkoniumNLO`z^3 + 460*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau*QuarkoniumNLO`z^3 + 168*QuarkoniumNLO`r^3*
        QuarkoniumNLO`tau*QuarkoniumNLO`z^3 - 556*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau*QuarkoniumNLO`z^3 - 338*QuarkoniumNLO`r^5*
        QuarkoniumNLO`tau*QuarkoniumNLO`z^3 - 532*QuarkoniumNLO`tau^2*
        QuarkoniumNLO`z^3 - 644*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
        QuarkoniumNLO`z^3 - 2444*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*
        QuarkoniumNLO`z^3 - 2596*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^2*
        QuarkoniumNLO`z^3 - 1024*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2*
        QuarkoniumNLO`z^3 - 760*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^2*
        QuarkoniumNLO`z^3 + 3024*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 - 
       724*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 + 
       696*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 + 
       6488*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 + 
       2200*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 + 
       1500*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 + 
       5032*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 + 9030*QuarkoniumNLO`r*
        QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 + 18596*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 + 7392*QuarkoniumNLO`r^3*
        QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 + 5444*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 + 4810*QuarkoniumNLO`r^5*
        QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 - 2832*QuarkoniumNLO`tau^5*
        QuarkoniumNLO`z^3 - 1718*QuarkoniumNLO`r*QuarkoniumNLO`tau^5*
        QuarkoniumNLO`z^3 - 14820*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*
        QuarkoniumNLO`z^3 - 15808*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^5*
        QuarkoniumNLO`z^3 + 3668*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*
        QuarkoniumNLO`z^3 + 4118*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^5*
        QuarkoniumNLO`z^3 - 4516*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 - 
       20152*QuarkoniumNLO`r*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 - 
       29748*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 - 
       13964*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 + 
       776*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 + 
       1172*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 - 
       32*QuarkoniumNLO`z^4 - 96*QuarkoniumNLO`r*QuarkoniumNLO`z^4 - 
       96*QuarkoniumNLO`r^2*QuarkoniumNLO`z^4 - 32*QuarkoniumNLO`r^3*
        QuarkoniumNLO`z^4 - 32*QuarkoniumNLO`tau*QuarkoniumNLO`z^4 - 
       28*QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z^4 - 
       252*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*QuarkoniumNLO`z^4 - 
       548*QuarkoniumNLO`r^3*QuarkoniumNLO`tau*QuarkoniumNLO`z^4 - 
       292*QuarkoniumNLO`r^4*QuarkoniumNLO`tau*QuarkoniumNLO`z^4 + 
       1840*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 + 2324*QuarkoniumNLO`r*
        QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 + 2084*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 + 2732*QuarkoniumNLO`r^3*
        QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 + 1132*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 - 1280*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^4 + 3064*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^4 + 5624*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^4 + 920*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^4 + 1976*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^4 - 12992*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 - 
       14216*QuarkoniumNLO`r*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 - 
       21864*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 - 
       7112*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 - 
       3784*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 + 
       288*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^4 - 8668*QuarkoniumNLO`r*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z^4 + 2564*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z^4 - 3508*QuarkoniumNLO`r^3*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z^4 - 7508*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z^4 + 12208*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^4 + 34004*QuarkoniumNLO`r*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^4 + 27812*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^4 + 1276*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^4 - 3172*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^4 + 256*QuarkoniumNLO`tau*QuarkoniumNLO`z^5 + 
       640*QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z^5 + 
       512*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*QuarkoniumNLO`z^5 + 
       128*QuarkoniumNLO`r^3*QuarkoniumNLO`tau*QuarkoniumNLO`z^5 - 
       912*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^5 - 1296*QuarkoniumNLO`r*
        QuarkoniumNLO`tau^2*QuarkoniumNLO`z^5 + 16*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^2*QuarkoniumNLO`z^5 + 400*QuarkoniumNLO`r^3*
        QuarkoniumNLO`tau^2*QuarkoniumNLO`z^5 - 4160*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^5 - 6976*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^5 - 7456*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^5 - 2848*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^5 + 12896*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^5 + 
       7008*QuarkoniumNLO`r*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^5 + 
       6208*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^5 - 
       1600*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^5 + 
       10048*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^5 + 20160*QuarkoniumNLO`r*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z^5 + 6944*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z^5 + 6304*QuarkoniumNLO`r^3*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z^5 - 18128*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^5 - 28752*QuarkoniumNLO`r*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^5 - 6224*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^5 + 4784*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^5 - 640*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^6 - 
       1152*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^6 - 
       512*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^6 + 
       3584*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^6 + 3712*QuarkoniumNLO`r*
        QuarkoniumNLO`tau^3*QuarkoniumNLO`z^6 + 640*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^3*QuarkoniumNLO`z^6 - 1280*QuarkoniumNLO`tau^4*
        QuarkoniumNLO`z^6 + 3200*QuarkoniumNLO`r*QuarkoniumNLO`tau^4*
        QuarkoniumNLO`z^6 + 3456*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*
        QuarkoniumNLO`z^6 - 15872*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^6 - 
       11904*QuarkoniumNLO`r*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^6 - 
       1664*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^6 + 
       14208*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^6 + 8192*QuarkoniumNLO`r*
        QuarkoniumNLO`tau^6*QuarkoniumNLO`z^6 - 3968*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^6*QuarkoniumNLO`z^6 + 512*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^7 + 512*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^7 - 3584*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^7 - 
       1536*QuarkoniumNLO`r*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^7 + 
       7680*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^7 - 512*QuarkoniumNLO`r*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z^7 - 4608*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^7 + 1536*QuarkoniumNLO`r*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^7)/(3*(-1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r)*
       (1 + QuarkoniumNLO`tau)^2*(1 + QuarkoniumNLO`r + QuarkoniumNLO`tau + 
        QuarkoniumNLO`r*QuarkoniumNLO`tau - 2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z)*(-1 + QuarkoniumNLO`r + QuarkoniumNLO`tau + 
         QuarkoniumNLO`r*QuarkoniumNLO`tau + 2*QuarkoniumNLO`z - 
         2*QuarkoniumNLO`tau*QuarkoniumNLO`z)^2*(2*QuarkoniumNLO`tau + 
        QuarkoniumNLO`z + QuarkoniumNLO`r*QuarkoniumNLO`z - 
        3*QuarkoniumNLO`tau*QuarkoniumNLO`z + QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z)), 
     -1/3*(-11 + 66*QuarkoniumNLO`r - 147*QuarkoniumNLO`r^2 + 
        130*QuarkoniumNLO`r^3 + 15*QuarkoniumNLO`r^4 - 
        114*QuarkoniumNLO`r^5 + 79*QuarkoniumNLO`r^6 - 18*QuarkoniumNLO`r^7 + 
        102*QuarkoniumNLO`tau - 396*QuarkoniumNLO`r*QuarkoniumNLO`tau + 
        390*QuarkoniumNLO`r^2*QuarkoniumNLO`tau + 252*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau - 558*QuarkoniumNLO`r^4*QuarkoniumNLO`tau + 
        60*QuarkoniumNLO`r^5*QuarkoniumNLO`tau + 258*QuarkoniumNLO`r^6*
         QuarkoniumNLO`tau - 108*QuarkoniumNLO`r^7*QuarkoniumNLO`tau - 
        365*QuarkoniumNLO`tau^2 + 718*QuarkoniumNLO`r*QuarkoniumNLO`tau^2 + 
        411*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2 - 1186*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^2 - 343*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2 + 
        930*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^2 + 105*QuarkoniumNLO`r^6*
         QuarkoniumNLO`tau^2 - 270*QuarkoniumNLO`r^7*QuarkoniumNLO`tau^2 + 
        644*QuarkoniumNLO`tau^3 - 56*QuarkoniumNLO`r*QuarkoniumNLO`tau^3 - 
        1692*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3 - 424*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^3 + 1628*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3 + 
        840*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^3 - 580*QuarkoniumNLO`r^6*
         QuarkoniumNLO`tau^3 - 360*QuarkoniumNLO`r^7*QuarkoniumNLO`tau^3 - 
        597*QuarkoniumNLO`tau^4 - 1074*QuarkoniumNLO`r*QuarkoniumNLO`tau^4 + 
        435*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4 + 2094*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^4 + 1137*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4 - 
        750*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^4 - 975*QuarkoniumNLO`r^6*
         QuarkoniumNLO`tau^4 - 270*QuarkoniumNLO`r^7*QuarkoniumNLO`tau^4 + 
        278*QuarkoniumNLO`tau^5 + 1028*QuarkoniumNLO`r*QuarkoniumNLO`tau^5 + 
        1302*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5 + 236*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^5 - 1102*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5 - 
        1284*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^5 - 606*QuarkoniumNLO`r^6*
         QuarkoniumNLO`tau^5 - 108*QuarkoniumNLO`r^7*QuarkoniumNLO`tau^5 - 
        51*QuarkoniumNLO`tau^6 - 286*QuarkoniumNLO`r*QuarkoniumNLO`tau^6 - 
        699*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6 - 974*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^6 - 841*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6 - 
        450*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^6 - 137*QuarkoniumNLO`r^6*
         QuarkoniumNLO`tau^6 - 18*QuarkoniumNLO`r^7*QuarkoniumNLO`tau^6 + 
        69*QuarkoniumNLO`z - 333*QuarkoniumNLO`r*QuarkoniumNLO`z + 
        574*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 328*QuarkoniumNLO`r^3*
         QuarkoniumNLO`z - 183*QuarkoniumNLO`r^4*QuarkoniumNLO`z + 
        323*QuarkoniumNLO`r^5*QuarkoniumNLO`z - 140*QuarkoniumNLO`r^6*
         QuarkoniumNLO`z + 18*QuarkoniumNLO`r^7*QuarkoniumNLO`z - 
        710*QuarkoniumNLO`tau*QuarkoniumNLO`z + 2438*QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z - 2264*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau*QuarkoniumNLO`z - 760*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau*QuarkoniumNLO`z + 2026*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau*QuarkoniumNLO`z - 538*QuarkoniumNLO`r^5*
         QuarkoniumNLO`tau*QuarkoniumNLO`z - 300*QuarkoniumNLO`r^6*
         QuarkoniumNLO`tau*QuarkoniumNLO`z + 108*QuarkoniumNLO`r^7*
         QuarkoniumNLO`tau*QuarkoniumNLO`z + 2951*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z - 5767*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z - 1170*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z + 6632*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z - 301*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z - 3215*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z + 600*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z + 270*QuarkoniumNLO`r^7*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z - 6052*QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 
        2276*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 
        11904*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 
        784*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 
        9284*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 
        1020*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 
        2600*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 
        360*QuarkoniumNLO`r^7*QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 
        6483*QuarkoniumNLO`tau^4*QuarkoniumNLO`z + 8325*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z - 6726*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z - 14584*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z - 3041*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z + 6005*QuarkoniumNLO`r^5*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z + 3300*QuarkoniumNLO`r^6*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z + 270*QuarkoniumNLO`r^7*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z - 3478*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z - 10474*QuarkoniumNLO`r*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z - 9704*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z + 1544*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z + 9338*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z + 6838*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z + 1860*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z + 108*QuarkoniumNLO`r^7*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z + 737*QuarkoniumNLO`tau^6*QuarkoniumNLO`z + 
        3535*QuarkoniumNLO`r*QuarkoniumNLO`tau^6*QuarkoniumNLO`z + 
        7258*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z + 
        8280*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^6*QuarkoniumNLO`z + 
        5605*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*QuarkoniumNLO`z + 
        2167*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^6*QuarkoniumNLO`z + 
        400*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*QuarkoniumNLO`z + 
        18*QuarkoniumNLO`r^7*QuarkoniumNLO`tau^6*QuarkoniumNLO`z - 
        138*QuarkoniumNLO`z^2 + 565*QuarkoniumNLO`r*QuarkoniumNLO`z^2 - 
        783*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 + 278*QuarkoniumNLO`r^3*
         QuarkoniumNLO`z^2 + 284*QuarkoniumNLO`r^4*QuarkoniumNLO`z^2 - 
        267*QuarkoniumNLO`r^5*QuarkoniumNLO`z^2 + 61*QuarkoniumNLO`r^6*
         QuarkoniumNLO`z^2 + 1856*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 
        5680*QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 
        4686*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 
        1216*QuarkoniumNLO`r^3*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 
        2972*QuarkoniumNLO`r^4*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 
        816*QuarkoniumNLO`r^5*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 
        78*QuarkoniumNLO`r^6*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 
        9470*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + 17945*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 - 421*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 - 13158*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + 2800*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + 2829*QuarkoniumNLO`r^5*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 - 525*QuarkoniumNLO`r^6*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + 23152*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^2 - 13632*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^2 - 31340*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^2 + 9624*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^2 + 16072*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^2 - 2184*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^2 - 1660*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^2 - 29014*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 
        24497*QuarkoniumNLO`r*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 + 
        30743*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 + 
        35746*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 
        2564*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 
        11361*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 
        1965*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 + 
        18000*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^2 + 42928*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^5*QuarkoniumNLO`z^2 + 26622*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^5*QuarkoniumNLO`z^2 - 14424*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^5*QuarkoniumNLO`z^2 - 25580*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^5*QuarkoniumNLO`z^2 - 10536*QuarkoniumNLO`r^5*
         QuarkoniumNLO`tau^5*QuarkoniumNLO`z^2 - 1074*QuarkoniumNLO`r^6*
         QuarkoniumNLO`tau^5*QuarkoniumNLO`z^2 - 4386*QuarkoniumNLO`tau^6*
         QuarkoniumNLO`z^2 - 17629*QuarkoniumNLO`r*QuarkoniumNLO`tau^6*
         QuarkoniumNLO`z^2 - 29571*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*
         QuarkoniumNLO`z^2 - 26450*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^6*
         QuarkoniumNLO`z^2 - 13000*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*
         QuarkoniumNLO`z^2 - 3105*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^6*
         QuarkoniumNLO`z^2 - 227*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*
         QuarkoniumNLO`z^2 + 112*QuarkoniumNLO`z^3 - 394*QuarkoniumNLO`r*
         QuarkoniumNLO`z^3 + 452*QuarkoniumNLO`r^2*QuarkoniumNLO`z^3 - 
        112*QuarkoniumNLO`r^3*QuarkoniumNLO`z^3 - 116*QuarkoniumNLO`r^4*
         QuarkoniumNLO`z^3 + 58*QuarkoniumNLO`r^5*QuarkoniumNLO`z^3 - 
        2240*QuarkoniumNLO`tau*QuarkoniumNLO`z^3 + 6170*QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^3 - 4572*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^3 - 744*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^3 + 1724*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^3 - 338*QuarkoniumNLO`r^5*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^3 + 15092*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^3 - 27348*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^3 + 4188*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^3 + 12332*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^3 - 3504*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^3 - 760*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^3 - 45904*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 + 
        33932*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 + 
        38568*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 - 
        18312*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 - 
        10104*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 + 
        1500*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 + 
        69016*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 + 32486*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 - 62340*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 - 37056*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 + 9692*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 + 4810*QuarkoniumNLO`r^5*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 - 50160*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z^3 - 90790*QuarkoniumNLO`r*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z^3 - 31596*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z^3 + 33200*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z^3 + 26364*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z^3 + 4118*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z^3 + 14084*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 + 
        45944*QuarkoniumNLO`r*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 + 
        60100*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 + 
        38980*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 + 
        11912*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 + 
        1172*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 - 
        32*QuarkoniumNLO`z^4 + 96*QuarkoniumNLO`r*QuarkoniumNLO`z^4 - 
        96*QuarkoniumNLO`r^2*QuarkoniumNLO`z^4 + 32*QuarkoniumNLO`r^3*
         QuarkoniumNLO`z^4 + 1248*QuarkoniumNLO`tau*QuarkoniumNLO`z^4 - 
        3172*QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z^4 + 
        2308*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*QuarkoniumNLO`z^4 - 
        92*QuarkoniumNLO`r^3*QuarkoniumNLO`tau*QuarkoniumNLO`z^4 - 
        292*QuarkoniumNLO`r^4*QuarkoniumNLO`tau*QuarkoniumNLO`z^4 - 
        12320*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 + 21436*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 - 5516*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 - 4732*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 + 1132*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 + 49600*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^4 - 41784*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^4 - 22056*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^4 + 13320*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^4 + 1976*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^4 - 93152*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 - 
        15064*QuarkoniumNLO`r*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 + 
        61016*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 + 
        15112*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 - 
        3784*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 + 
        81248*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^4 + 104348*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^5*QuarkoniumNLO`z^4 + 12324*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^5*QuarkoniumNLO`z^4 - 28012*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^5*QuarkoniumNLO`z^4 - 7508*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^5*QuarkoniumNLO`z^4 - 26592*QuarkoniumNLO`tau^6*
         QuarkoniumNLO`z^4 - 66884*QuarkoniumNLO`r*QuarkoniumNLO`tau^6*
         QuarkoniumNLO`z^4 - 62828*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*
         QuarkoniumNLO`z^4 - 25196*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^6*
         QuarkoniumNLO`z^4 - 3172*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*
         QuarkoniumNLO`z^4 - 256*QuarkoniumNLO`tau*QuarkoniumNLO`z^5 + 
        640*QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z^5 - 
        512*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*QuarkoniumNLO`z^5 + 
        128*QuarkoniumNLO`r^3*QuarkoniumNLO`tau*QuarkoniumNLO`z^5 + 
        4752*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^5 - 8208*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^5 + 3056*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^5 + 400*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^5 - 28096*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^5 + 26048*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^5 + 3616*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^5 - 2848*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^5 + 70048*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^5 - 
        6048*QuarkoniumNLO`r*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^5 - 
        26944*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^5 - 
        1600*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^5 - 
        76096*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^5 - 62016*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^5*QuarkoniumNLO`z^5 + 3040*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^5*QuarkoniumNLO`z^5 + 6304*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^5*QuarkoniumNLO`z^5 + 29648*QuarkoniumNLO`tau^6*
         QuarkoniumNLO`z^5 + 52656*QuarkoniumNLO`r*QuarkoniumNLO`tau^6*
         QuarkoniumNLO`z^5 + 30032*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*
         QuarkoniumNLO`z^5 + 4784*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^6*
         QuarkoniumNLO`z^5 - 640*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^6 + 
        1152*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^6 - 
        512*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^6 + 
        7168*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^6 - 7296*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z^6 + 640*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z^6 - 26368*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^6 + 7552*QuarkoniumNLO`r*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^6 + 3456*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^6 + 37888*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^6 + 
        15488*QuarkoniumNLO`r*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^6 - 
        1664*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^6 - 
        18048*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^6 - 18944*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^6*QuarkoniumNLO`z^6 - 3968*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^6*QuarkoniumNLO`z^6 - 512*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^7 + 512*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^7 + 3584*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^7 - 
        1536*QuarkoniumNLO`r*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^7 - 
        7680*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^7 - 512*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^5*QuarkoniumNLO`z^7 + 4608*QuarkoniumNLO`tau^6*
         QuarkoniumNLO`z^7 + 1536*QuarkoniumNLO`r*QuarkoniumNLO`tau^6*
         QuarkoniumNLO`z^7)/((-1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r)*
        (1 + QuarkoniumNLO`tau)^2*(-1 + QuarkoniumNLO`r + QuarkoniumNLO`tau + 
         QuarkoniumNLO`r*QuarkoniumNLO`tau - 2*QuarkoniumNLO`tau*
          QuarkoniumNLO`z)*(-1 + QuarkoniumNLO`r + QuarkoniumNLO`tau + 
          QuarkoniumNLO`r*QuarkoniumNLO`tau + 2*QuarkoniumNLO`z - 
          2*QuarkoniumNLO`tau*QuarkoniumNLO`z)^2*(1 - QuarkoniumNLO`r - 
         QuarkoniumNLO`tau - QuarkoniumNLO`r*QuarkoniumNLO`tau - 
         QuarkoniumNLO`z + QuarkoniumNLO`r*QuarkoniumNLO`z + 
         3*QuarkoniumNLO`tau*QuarkoniumNLO`z + QuarkoniumNLO`r*
          QuarkoniumNLO`tau*QuarkoniumNLO`z)), 
     -1/3*(-36*QuarkoniumNLO`r^2*QuarkoniumNLO`tau + 72*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau - 36*QuarkoniumNLO`r^6*QuarkoniumNLO`tau + 
        72*QuarkoniumNLO`r*QuarkoniumNLO`tau^2 - 36*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^2 - 288*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^2 + 
        216*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2 + 216*QuarkoniumNLO`r^5*
         QuarkoniumNLO`tau^2 - 180*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^2 + 
        360*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3 - 576*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^3 - 288*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3 + 
        864*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^3 - 360*QuarkoniumNLO`r^6*
         QuarkoniumNLO`tau^3 - 144*QuarkoniumNLO`r*QuarkoniumNLO`tau^4 + 
        360*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4 + 288*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^4 - 1440*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4 + 
        1296*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^4 - 360*QuarkoniumNLO`r^6*
         QuarkoniumNLO`tau^4 - 324*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5 + 
        1152*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^5 - 1512*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^5 + 864*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^5 - 
        180*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^5 + 72*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^6 - 324*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6 + 
        576*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^6 - 504*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^6 + 216*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^6 - 
        36*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6 + QuarkoniumNLO`z - 
        QuarkoniumNLO`r*QuarkoniumNLO`z - 20*QuarkoniumNLO`r^2*
         QuarkoniumNLO`z + 20*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 
        37*QuarkoniumNLO`r^4*QuarkoniumNLO`z - 37*QuarkoniumNLO`r^5*
         QuarkoniumNLO`z - 18*QuarkoniumNLO`r^6*QuarkoniumNLO`z + 
        18*QuarkoniumNLO`r^7*QuarkoniumNLO`z - 6*QuarkoniumNLO`tau*
         QuarkoniumNLO`z + 100*QuarkoniumNLO`r*QuarkoniumNLO`tau*
         QuarkoniumNLO`z + 64*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z - 288*QuarkoniumNLO`r^3*QuarkoniumNLO`tau*
         QuarkoniumNLO`z + 86*QuarkoniumNLO`r^4*QuarkoniumNLO`tau*
         QuarkoniumNLO`z + 80*QuarkoniumNLO`r^5*QuarkoniumNLO`tau*
         QuarkoniumNLO`z - 144*QuarkoniumNLO`r^6*QuarkoniumNLO`tau*
         QuarkoniumNLO`z + 108*QuarkoniumNLO`r^7*QuarkoniumNLO`tau*
         QuarkoniumNLO`z - 73*QuarkoniumNLO`tau^2*QuarkoniumNLO`z - 
        305*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 
        696*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 
        384*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^2*QuarkoniumNLO`z - 
        685*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 
        163*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^2*QuarkoniumNLO`z - 
        450*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 
        270*QuarkoniumNLO`r^7*QuarkoniumNLO`tau^2*QuarkoniumNLO`z - 
        116*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 280*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 1376*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 2568*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 452*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 888*QuarkoniumNLO`r^5*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 720*QuarkoniumNLO`r^6*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 360*QuarkoniumNLO`r^7*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 15*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z + 853*QuarkoniumNLO`r*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z - 2180*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z - 1812*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z + 5771*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z - 2287*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z - 630*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z + 270*QuarkoniumNLO`r^7*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z + 122*QuarkoniumNLO`tau^5*QuarkoniumNLO`z - 
        332*QuarkoniumNLO`r*QuarkoniumNLO`tau^5*QuarkoniumNLO`z + 
        3264*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z - 
        8232*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^5*QuarkoniumNLO`z + 
        7238*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*QuarkoniumNLO`z - 
        1880*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^5*QuarkoniumNLO`z - 
        288*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^5*QuarkoniumNLO`z + 
        108*QuarkoniumNLO`r^7*QuarkoniumNLO`tau^5*QuarkoniumNLO`z + 
        57*QuarkoniumNLO`tau^6*QuarkoniumNLO`z - 1059*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^6*QuarkoniumNLO`z + 3456*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^6*QuarkoniumNLO`z - 4544*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^6*QuarkoniumNLO`z + 2653*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^6*QuarkoniumNLO`z - 527*QuarkoniumNLO`r^5*
         QuarkoniumNLO`tau^6*QuarkoniumNLO`z - 54*QuarkoniumNLO`r^6*
         QuarkoniumNLO`tau^6*QuarkoniumNLO`z + 18*QuarkoniumNLO`r^7*
         QuarkoniumNLO`tau^6*QuarkoniumNLO`z - 6*QuarkoniumNLO`z^2 + 
        41*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 3*QuarkoniumNLO`r^2*
         QuarkoniumNLO`z^2 - 134*QuarkoniumNLO`r^3*QuarkoniumNLO`z^2 + 
        64*QuarkoniumNLO`r^4*QuarkoniumNLO`z^2 + 93*QuarkoniumNLO`r^5*
         QuarkoniumNLO`z^2 - 61*QuarkoniumNLO`r^6*QuarkoniumNLO`z^2 - 
        64*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 198*QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 302*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 288*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 448*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 198*QuarkoniumNLO`r^5*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 78*QuarkoniumNLO`r^6*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 194*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 + 283*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 - 1927*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 + 554*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 + 920*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 - 549*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 + 525*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 + 1152*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 + 
        748*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 + 
        2212*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 - 
        6128*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 + 
        2384*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 - 
        2316*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 + 
        1660*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 + 
        654*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 3121*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 + 7781*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 + 750*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 3808*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 3069*QuarkoniumNLO`r^5*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 + 1965*QuarkoniumNLO`r^6*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 1088*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z^2 + 1946*QuarkoniumNLO`r*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z^2 - 11218*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z^2 + 19856*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z^2 - 8464*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z^2 - 1818*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z^2 + 1074*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z^2 - 842*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^2 + 
        6445*QuarkoniumNLO`r*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^2 - 
        14561*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^2 + 
        12846*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^2 - 
        3704*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^2 - 
        411*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^2 + 
        227*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^2 - 
        16*QuarkoniumNLO`z^3 - 10*QuarkoniumNLO`r*QuarkoniumNLO`z^3 + 
        68*QuarkoniumNLO`r^2*QuarkoniumNLO`z^3 + 16*QuarkoniumNLO`r^3*
         QuarkoniumNLO`z^3 - 116*QuarkoniumNLO`r^4*QuarkoniumNLO`z^3 + 
        58*QuarkoniumNLO`r^5*QuarkoniumNLO`z^3 + 192*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^3 - 118*QuarkoniumNLO`r*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^3 - 460*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^3 + 168*QuarkoniumNLO`r^3*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^3 + 556*QuarkoniumNLO`r^4*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^3 - 338*QuarkoniumNLO`r^5*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^3 + 532*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 - 
        644*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 + 
        2444*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 - 
        2596*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 + 
        1024*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 - 
        760*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 - 
        3024*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 - 724*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 - 696*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 + 6488*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 - 2200*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 + 1500*QuarkoniumNLO`r^5*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 - 5032*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^3 + 9030*QuarkoniumNLO`r*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^3 - 18596*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^3 + 7392*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^3 - 5444*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^3 + 4810*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^4*
         QuarkoniumNLO`z^3 + 2832*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^3 - 
        1718*QuarkoniumNLO`r*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^3 + 
        14820*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^3 - 
        15808*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^3 - 
        3668*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^3 + 
        4118*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^3 + 
        4516*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 - 20152*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 + 29748*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 - 13964*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 - 776*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 + 1172*QuarkoniumNLO`r^5*
         QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 + 32*QuarkoniumNLO`z^4 - 
        96*QuarkoniumNLO`r*QuarkoniumNLO`z^4 + 96*QuarkoniumNLO`r^2*
         QuarkoniumNLO`z^4 - 32*QuarkoniumNLO`r^3*QuarkoniumNLO`z^4 + 
        32*QuarkoniumNLO`tau*QuarkoniumNLO`z^4 - 28*QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^4 + 252*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^4 - 548*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^4 + 292*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^4 - 1840*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^4 + 2324*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^4 - 2084*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^4 + 2732*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^4 - 1132*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^4 + 1280*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4 + 
        3064*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4 - 
        5624*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4 + 
        920*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4 - 
        1976*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4 + 
        12992*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 - 14216*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 + 21864*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 - 7112*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 + 3784*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 - 288*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z^4 - 8668*QuarkoniumNLO`r*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z^4 - 2564*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z^4 - 3508*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z^4 + 7508*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z^4 - 12208*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^4 + 
        34004*QuarkoniumNLO`r*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^4 - 
        27812*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^4 + 
        1276*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^4 + 
        3172*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^4 - 
        256*QuarkoniumNLO`tau*QuarkoniumNLO`z^5 + 640*QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^5 - 512*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^5 + 128*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^5 + 912*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^5 - 1296*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^5 - 16*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^5 + 400*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^5 + 4160*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^5 - 
        6976*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^5 + 
        7456*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^5 - 
        2848*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^5 - 
        12896*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^5 + 7008*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^5 - 6208*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^5 - 1600*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^5 - 10048*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z^5 + 20160*QuarkoniumNLO`r*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z^5 - 6944*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z^5 + 6304*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z^5 + 18128*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^5 - 
        28752*QuarkoniumNLO`r*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^5 + 
        6224*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^5 + 
        4784*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^5 + 
        640*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^6 - 1152*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^6 + 512*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^2*QuarkoniumNLO`z^6 - 3584*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^6 + 3712*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^6 - 640*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^6 + 1280*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^6 + 
        3200*QuarkoniumNLO`r*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^6 - 
        3456*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^6 + 
        15872*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^6 - 11904*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^5*QuarkoniumNLO`z^6 + 1664*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^5*QuarkoniumNLO`z^6 - 14208*QuarkoniumNLO`tau^6*
         QuarkoniumNLO`z^6 + 8192*QuarkoniumNLO`r*QuarkoniumNLO`tau^6*
         QuarkoniumNLO`z^6 + 3968*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*
         QuarkoniumNLO`z^6 - 512*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^7 + 
        512*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^7 + 
        3584*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^7 - 1536*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^4*QuarkoniumNLO`z^7 - 7680*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z^7 - 512*QuarkoniumNLO`r*QuarkoniumNLO`tau^5*
         QuarkoniumNLO`z^7 + 4608*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^7 + 
        1536*QuarkoniumNLO`r*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^7)/
       ((-1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`tau)^
         2*(-1 + QuarkoniumNLO`r - QuarkoniumNLO`tau + QuarkoniumNLO`r*
          QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*QuarkoniumNLO`z)*
        (1 + QuarkoniumNLO`r - QuarkoniumNLO`tau + QuarkoniumNLO`r*
           QuarkoniumNLO`tau - 2*QuarkoniumNLO`z + 2*QuarkoniumNLO`tau*
           QuarkoniumNLO`z)^2*(-2*QuarkoniumNLO`tau - QuarkoniumNLO`z + 
         QuarkoniumNLO`r*QuarkoniumNLO`z + 3*QuarkoniumNLO`tau*
          QuarkoniumNLO`z + QuarkoniumNLO`r*QuarkoniumNLO`tau*
          QuarkoniumNLO`z)), (11 + 66*QuarkoniumNLO`r + 
       147*QuarkoniumNLO`r^2 + 130*QuarkoniumNLO`r^3 - 15*QuarkoniumNLO`r^4 - 
       114*QuarkoniumNLO`r^5 - 79*QuarkoniumNLO`r^6 - 18*QuarkoniumNLO`r^7 - 
       102*QuarkoniumNLO`tau - 396*QuarkoniumNLO`r*QuarkoniumNLO`tau - 
       390*QuarkoniumNLO`r^2*QuarkoniumNLO`tau + 252*QuarkoniumNLO`r^3*
        QuarkoniumNLO`tau + 558*QuarkoniumNLO`r^4*QuarkoniumNLO`tau + 
       60*QuarkoniumNLO`r^5*QuarkoniumNLO`tau - 258*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau - 108*QuarkoniumNLO`r^7*QuarkoniumNLO`tau + 
       365*QuarkoniumNLO`tau^2 + 718*QuarkoniumNLO`r*QuarkoniumNLO`tau^2 - 
       411*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2 - 1186*QuarkoniumNLO`r^3*
        QuarkoniumNLO`tau^2 + 343*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2 + 
       930*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^2 - 105*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^2 - 270*QuarkoniumNLO`r^7*QuarkoniumNLO`tau^2 - 
       644*QuarkoniumNLO`tau^3 - 56*QuarkoniumNLO`r*QuarkoniumNLO`tau^3 + 
       1692*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3 - 424*QuarkoniumNLO`r^3*
        QuarkoniumNLO`tau^3 - 1628*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3 + 
       840*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^3 + 580*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^3 - 360*QuarkoniumNLO`r^7*QuarkoniumNLO`tau^3 + 
       597*QuarkoniumNLO`tau^4 - 1074*QuarkoniumNLO`r*QuarkoniumNLO`tau^4 - 
       435*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4 + 2094*QuarkoniumNLO`r^3*
        QuarkoniumNLO`tau^4 - 1137*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4 - 
       750*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^4 + 975*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^4 - 270*QuarkoniumNLO`r^7*QuarkoniumNLO`tau^4 - 
       278*QuarkoniumNLO`tau^5 + 1028*QuarkoniumNLO`r*QuarkoniumNLO`tau^5 - 
       1302*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5 + 236*QuarkoniumNLO`r^3*
        QuarkoniumNLO`tau^5 + 1102*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5 - 
       1284*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^5 + 606*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^5 - 108*QuarkoniumNLO`r^7*QuarkoniumNLO`tau^5 + 
       51*QuarkoniumNLO`tau^6 - 286*QuarkoniumNLO`r*QuarkoniumNLO`tau^6 + 
       699*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6 - 974*QuarkoniumNLO`r^3*
        QuarkoniumNLO`tau^6 + 841*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6 - 
       450*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^6 + 137*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^6 - 18*QuarkoniumNLO`r^7*QuarkoniumNLO`tau^6 - 
       69*QuarkoniumNLO`z - 333*QuarkoniumNLO`r*QuarkoniumNLO`z - 
       574*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 328*QuarkoniumNLO`r^3*
        QuarkoniumNLO`z + 183*QuarkoniumNLO`r^4*QuarkoniumNLO`z + 
       323*QuarkoniumNLO`r^5*QuarkoniumNLO`z + 140*QuarkoniumNLO`r^6*
        QuarkoniumNLO`z + 18*QuarkoniumNLO`r^7*QuarkoniumNLO`z + 
       710*QuarkoniumNLO`tau*QuarkoniumNLO`z + 2438*QuarkoniumNLO`r*
        QuarkoniumNLO`tau*QuarkoniumNLO`z + 2264*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau*QuarkoniumNLO`z - 760*QuarkoniumNLO`r^3*
        QuarkoniumNLO`tau*QuarkoniumNLO`z - 2026*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau*QuarkoniumNLO`z - 538*QuarkoniumNLO`r^5*
        QuarkoniumNLO`tau*QuarkoniumNLO`z + 300*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau*QuarkoniumNLO`z + 108*QuarkoniumNLO`r^7*
        QuarkoniumNLO`tau*QuarkoniumNLO`z - 2951*QuarkoniumNLO`tau^2*
        QuarkoniumNLO`z - 5767*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
        QuarkoniumNLO`z + 1170*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*
        QuarkoniumNLO`z + 6632*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^2*
        QuarkoniumNLO`z + 301*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2*
        QuarkoniumNLO`z - 3215*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^2*
        QuarkoniumNLO`z - 600*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^2*
        QuarkoniumNLO`z + 270*QuarkoniumNLO`r^7*QuarkoniumNLO`tau^2*
        QuarkoniumNLO`z + 6052*QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 
       2276*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 
       11904*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 
       784*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 
       9284*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 
       1020*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 
       2600*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 
       360*QuarkoniumNLO`r^7*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 
       6483*QuarkoniumNLO`tau^4*QuarkoniumNLO`z + 8325*QuarkoniumNLO`r*
        QuarkoniumNLO`tau^4*QuarkoniumNLO`z + 6726*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^4*QuarkoniumNLO`z - 14584*QuarkoniumNLO`r^3*
        QuarkoniumNLO`tau^4*QuarkoniumNLO`z + 3041*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^4*QuarkoniumNLO`z + 6005*QuarkoniumNLO`r^5*
        QuarkoniumNLO`tau^4*QuarkoniumNLO`z - 3300*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^4*QuarkoniumNLO`z + 270*QuarkoniumNLO`r^7*
        QuarkoniumNLO`tau^4*QuarkoniumNLO`z + 3478*QuarkoniumNLO`tau^5*
        QuarkoniumNLO`z - 10474*QuarkoniumNLO`r*QuarkoniumNLO`tau^5*
        QuarkoniumNLO`z + 9704*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*
        QuarkoniumNLO`z + 1544*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^5*
        QuarkoniumNLO`z - 9338*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*
        QuarkoniumNLO`z + 6838*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^5*
        QuarkoniumNLO`z - 1860*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^5*
        QuarkoniumNLO`z + 108*QuarkoniumNLO`r^7*QuarkoniumNLO`tau^5*
        QuarkoniumNLO`z - 737*QuarkoniumNLO`tau^6*QuarkoniumNLO`z + 
       3535*QuarkoniumNLO`r*QuarkoniumNLO`tau^6*QuarkoniumNLO`z - 
       7258*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z + 
       8280*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^6*QuarkoniumNLO`z - 
       5605*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*QuarkoniumNLO`z + 
       2167*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^6*QuarkoniumNLO`z - 
       400*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*QuarkoniumNLO`z + 
       18*QuarkoniumNLO`r^7*QuarkoniumNLO`tau^6*QuarkoniumNLO`z + 
       138*QuarkoniumNLO`z^2 + 565*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 
       783*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 + 278*QuarkoniumNLO`r^3*
        QuarkoniumNLO`z^2 - 284*QuarkoniumNLO`r^4*QuarkoniumNLO`z^2 - 
       267*QuarkoniumNLO`r^5*QuarkoniumNLO`z^2 - 61*QuarkoniumNLO`r^6*
        QuarkoniumNLO`z^2 - 1856*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 
       5680*QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 
       4686*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 
       1216*QuarkoniumNLO`r^3*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 
       2972*QuarkoniumNLO`r^4*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 
       816*QuarkoniumNLO`r^5*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 
       78*QuarkoniumNLO`r^6*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 
       9470*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + 17945*QuarkoniumNLO`r*
        QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + 421*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 - 13158*QuarkoniumNLO`r^3*
        QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 - 2800*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + 2829*QuarkoniumNLO`r^5*
        QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + 525*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 - 23152*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^2 - 13632*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^2 + 31340*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^2 + 9624*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^2 - 16072*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^2 - 2184*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^2 + 1660*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^2 + 29014*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 
       24497*QuarkoniumNLO`r*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 
       30743*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 + 
       35746*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 + 
       2564*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 
       11361*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 + 
       1965*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^2 - 
       18000*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^2 + 42928*QuarkoniumNLO`r*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z^2 - 26622*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z^2 - 14424*QuarkoniumNLO`r^3*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z^2 + 25580*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z^2 - 10536*QuarkoniumNLO`r^5*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z^2 + 1074*QuarkoniumNLO`r^6*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z^2 + 4386*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^2 - 17629*QuarkoniumNLO`r*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^2 + 29571*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^2 - 26450*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^2 + 13000*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^2 - 3105*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^2 + 227*QuarkoniumNLO`r^6*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^2 - 112*QuarkoniumNLO`z^3 - 394*QuarkoniumNLO`r*
        QuarkoniumNLO`z^3 - 452*QuarkoniumNLO`r^2*QuarkoniumNLO`z^3 - 
       112*QuarkoniumNLO`r^3*QuarkoniumNLO`z^3 + 116*QuarkoniumNLO`r^4*
        QuarkoniumNLO`z^3 + 58*QuarkoniumNLO`r^5*QuarkoniumNLO`z^3 + 
       2240*QuarkoniumNLO`tau*QuarkoniumNLO`z^3 + 6170*QuarkoniumNLO`r*
        QuarkoniumNLO`tau*QuarkoniumNLO`z^3 + 4572*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau*QuarkoniumNLO`z^3 - 744*QuarkoniumNLO`r^3*
        QuarkoniumNLO`tau*QuarkoniumNLO`z^3 - 1724*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau*QuarkoniumNLO`z^3 - 338*QuarkoniumNLO`r^5*
        QuarkoniumNLO`tau*QuarkoniumNLO`z^3 - 15092*QuarkoniumNLO`tau^2*
        QuarkoniumNLO`z^3 - 27348*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
        QuarkoniumNLO`z^3 - 4188*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*
        QuarkoniumNLO`z^3 + 12332*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^2*
        QuarkoniumNLO`z^3 + 3504*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2*
        QuarkoniumNLO`z^3 - 760*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^2*
        QuarkoniumNLO`z^3 + 45904*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 + 
       33932*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 - 
       38568*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 - 
       18312*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 + 
       10104*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 + 
       1500*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 - 
       69016*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 + 32486*QuarkoniumNLO`r*
        QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 + 62340*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 - 37056*QuarkoniumNLO`r^3*
        QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 - 9692*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 + 4810*QuarkoniumNLO`r^5*
        QuarkoniumNLO`tau^4*QuarkoniumNLO`z^3 + 50160*QuarkoniumNLO`tau^5*
        QuarkoniumNLO`z^3 - 90790*QuarkoniumNLO`r*QuarkoniumNLO`tau^5*
        QuarkoniumNLO`z^3 + 31596*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*
        QuarkoniumNLO`z^3 + 33200*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^5*
        QuarkoniumNLO`z^3 - 26364*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^5*
        QuarkoniumNLO`z^3 + 4118*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^5*
        QuarkoniumNLO`z^3 - 14084*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 + 
       45944*QuarkoniumNLO`r*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 - 
       60100*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 + 
       38980*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 - 
       11912*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 + 
       1172*QuarkoniumNLO`r^5*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^3 + 
       32*QuarkoniumNLO`z^4 + 96*QuarkoniumNLO`r*QuarkoniumNLO`z^4 + 
       96*QuarkoniumNLO`r^2*QuarkoniumNLO`z^4 + 32*QuarkoniumNLO`r^3*
        QuarkoniumNLO`z^4 - 1248*QuarkoniumNLO`tau*QuarkoniumNLO`z^4 - 
       3172*QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z^4 - 
       2308*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*QuarkoniumNLO`z^4 - 
       92*QuarkoniumNLO`r^3*QuarkoniumNLO`tau*QuarkoniumNLO`z^4 + 
       292*QuarkoniumNLO`r^4*QuarkoniumNLO`tau*QuarkoniumNLO`z^4 + 
       12320*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 + 21436*QuarkoniumNLO`r*
        QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 + 5516*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 - 4732*QuarkoniumNLO`r^3*
        QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 - 1132*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 - 49600*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^4 - 41784*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^4 + 22056*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^4 + 13320*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^4 - 1976*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^4 + 93152*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 - 
       15064*QuarkoniumNLO`r*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 - 
       61016*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 + 
       15112*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 + 
       3784*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^4 - 
       81248*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^4 + 104348*QuarkoniumNLO`r*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z^4 - 12324*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z^4 - 28012*QuarkoniumNLO`r^3*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z^4 + 7508*QuarkoniumNLO`r^4*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z^4 + 26592*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^4 - 66884*QuarkoniumNLO`r*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^4 + 62828*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^4 - 25196*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^4 + 3172*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^4 + 256*QuarkoniumNLO`tau*QuarkoniumNLO`z^5 + 
       640*QuarkoniumNLO`r*QuarkoniumNLO`tau*QuarkoniumNLO`z^5 + 
       512*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*QuarkoniumNLO`z^5 + 
       128*QuarkoniumNLO`r^3*QuarkoniumNLO`tau*QuarkoniumNLO`z^5 - 
       4752*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^5 - 8208*QuarkoniumNLO`r*
        QuarkoniumNLO`tau^2*QuarkoniumNLO`z^5 - 3056*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^2*QuarkoniumNLO`z^5 + 400*QuarkoniumNLO`r^3*
        QuarkoniumNLO`tau^2*QuarkoniumNLO`z^5 + 28096*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^5 + 26048*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^5 - 3616*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^5 - 2848*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^5 - 70048*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^5 - 
       6048*QuarkoniumNLO`r*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^5 + 
       26944*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^5 - 
       1600*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^5 + 
       76096*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^5 - 62016*QuarkoniumNLO`r*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z^5 - 3040*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z^5 + 6304*QuarkoniumNLO`r^3*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z^5 - 29648*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^5 + 52656*QuarkoniumNLO`r*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^5 - 30032*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^5 + 4784*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^5 + 640*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^6 + 
       1152*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^6 + 
       512*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^6 - 
       7168*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^6 - 7296*QuarkoniumNLO`r*
        QuarkoniumNLO`tau^3*QuarkoniumNLO`z^6 - 640*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^3*QuarkoniumNLO`z^6 + 26368*QuarkoniumNLO`tau^4*
        QuarkoniumNLO`z^6 + 7552*QuarkoniumNLO`r*QuarkoniumNLO`tau^4*
        QuarkoniumNLO`z^6 - 3456*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^4*
        QuarkoniumNLO`z^6 - 37888*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^6 + 
       15488*QuarkoniumNLO`r*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^6 + 
       1664*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^6 + 
       18048*QuarkoniumNLO`tau^6*QuarkoniumNLO`z^6 - 18944*QuarkoniumNLO`r*
        QuarkoniumNLO`tau^6*QuarkoniumNLO`z^6 + 3968*QuarkoniumNLO`r^2*
        QuarkoniumNLO`tau^6*QuarkoniumNLO`z^6 + 512*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^7 + 512*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^7 - 3584*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^7 - 
       1536*QuarkoniumNLO`r*QuarkoniumNLO`tau^4*QuarkoniumNLO`z^7 + 
       7680*QuarkoniumNLO`tau^5*QuarkoniumNLO`z^7 - 512*QuarkoniumNLO`r*
        QuarkoniumNLO`tau^5*QuarkoniumNLO`z^7 - 4608*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^7 + 1536*QuarkoniumNLO`r*QuarkoniumNLO`tau^6*
        QuarkoniumNLO`z^7)/(3*(-1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r)*
       (1 + QuarkoniumNLO`tau)^2*(1 + QuarkoniumNLO`r - QuarkoniumNLO`tau + 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z)*(1 + QuarkoniumNLO`r - QuarkoniumNLO`tau + 
         QuarkoniumNLO`r*QuarkoniumNLO`tau - 2*QuarkoniumNLO`z + 
         2*QuarkoniumNLO`tau*QuarkoniumNLO`z)^2*(-1 - QuarkoniumNLO`r + 
        QuarkoniumNLO`tau - QuarkoniumNLO`r*QuarkoniumNLO`tau + 
        QuarkoniumNLO`z + QuarkoniumNLO`r*QuarkoniumNLO`z - 
        3*QuarkoniumNLO`tau*QuarkoniumNLO`z + QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z)), 
     (6*(1 + QuarkoniumNLO`r^2)*(1 + QuarkoniumNLO`tau*QuarkoniumNLO`z)*
       (1 - QuarkoniumNLO`tau + 4*QuarkoniumNLO`tau*QuarkoniumNLO`z))/
      ((-1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`tau)^
        2), (6*(1 + QuarkoniumNLO`r^2)*(-1 - QuarkoniumNLO`tau + 
        QuarkoniumNLO`tau*QuarkoniumNLO`z)*(-1 - 3*QuarkoniumNLO`tau + 
        4*QuarkoniumNLO`tau*QuarkoniumNLO`z))/((-1 + QuarkoniumNLO`r)*
       (1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`tau)^2), 
     (-3*(1 + QuarkoniumNLO`r + QuarkoniumNLO`tau + QuarkoniumNLO`r*
         QuarkoniumNLO`tau - 2*QuarkoniumNLO`tau*QuarkoniumNLO`z)*
       (1 + QuarkoniumNLO`r^2 + 3*QuarkoniumNLO`tau + 2*QuarkoniumNLO`r*
         QuarkoniumNLO`tau + QuarkoniumNLO`r^2*QuarkoniumNLO`tau - 
        4*QuarkoniumNLO`tau*QuarkoniumNLO`z - 4*QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z))/((-1 + QuarkoniumNLO`r)*
       (1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`tau)^2), 
     (3*(-1 + QuarkoniumNLO`r + QuarkoniumNLO`tau + QuarkoniumNLO`r*
         QuarkoniumNLO`tau - 2*QuarkoniumNLO`tau*QuarkoniumNLO`z)*
       (1 + QuarkoniumNLO`r^2 - QuarkoniumNLO`tau + 2*QuarkoniumNLO`r*
         QuarkoniumNLO`tau + QuarkoniumNLO`r^2*QuarkoniumNLO`tau + 
        4*QuarkoniumNLO`tau*QuarkoniumNLO`z - 4*QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z))/((-1 + QuarkoniumNLO`r)*
       (1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`tau)^2), 
     (3*(-1 + QuarkoniumNLO`r - QuarkoniumNLO`tau + QuarkoniumNLO`r*
         QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*QuarkoniumNLO`z)*
       (1 + QuarkoniumNLO`r^2 + 3*QuarkoniumNLO`tau - 2*QuarkoniumNLO`r*
         QuarkoniumNLO`tau + QuarkoniumNLO`r^2*QuarkoniumNLO`tau - 
        4*QuarkoniumNLO`tau*QuarkoniumNLO`z + 4*QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z))/((-1 + QuarkoniumNLO`r)*
       (1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`tau)^2), 
     (-3*(1 + QuarkoniumNLO`r - QuarkoniumNLO`tau + QuarkoniumNLO`r*
         QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*QuarkoniumNLO`z)*
       (1 + QuarkoniumNLO`r^2 - QuarkoniumNLO`tau - 2*QuarkoniumNLO`r*
         QuarkoniumNLO`tau + QuarkoniumNLO`r^2*QuarkoniumNLO`tau + 
        4*QuarkoniumNLO`tau*QuarkoniumNLO`z + 4*QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z))/((-1 + QuarkoniumNLO`r)*
       (1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`tau)^2)}|>, 
 "QuarkFinite" -> <|"Rational" -> (-512*QuarkoniumNLO`r*QuarkoniumNLO`tau*
      (-(Pi^2*QuarkoniumNLO`tau) - 3*Pi^2*QuarkoniumNLO`tau^2 - 
       24*QuarkoniumNLO`z - Pi^2*QuarkoniumNLO`z - 72*QuarkoniumNLO`tau*
        QuarkoniumNLO`z - Pi^2*QuarkoniumNLO`tau*QuarkoniumNLO`z - 
       72*QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 13*Pi^2*QuarkoniumNLO`tau^2*
        QuarkoniumNLO`z - 24*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 
       3*Pi^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 24*QuarkoniumNLO`z^2 + 
       Pi^2*QuarkoniumNLO`z^2 + 72*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 
       9*Pi^2*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 72*QuarkoniumNLO`tau^2*
        QuarkoniumNLO`z^2 - 29*Pi^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + 
       24*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 + 11*Pi^2*QuarkoniumNLO`tau^3*
        QuarkoniumNLO`z^2 - 16*Pi^2*QuarkoniumNLO`tau*QuarkoniumNLO`z^3 + 
       32*Pi^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 - 
       16*Pi^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3 + 
       8*Pi^2*QuarkoniumNLO`tau*QuarkoniumNLO`z^4 - 
       16*Pi^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 + 
       8*Pi^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4))/
     (9*(1 + QuarkoniumNLO`tau)^2*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z*
      (1 - QuarkoniumNLO`z + QuarkoniumNLO`tau*QuarkoniumNLO`z)*
      (-QuarkoniumNLO`tau - QuarkoniumNLO`z + QuarkoniumNLO`tau*
        QuarkoniumNLO`z)), "Masters" -> 
    {QuarkoniumNLO`TriangleFinite[-4, -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, -4*QuarkoniumNLO`z*
       (1 + QuarkoniumNLO`tau*QuarkoniumNLO`z), -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 0], 
     QuarkoniumNLO`TriangleFinite[-4, -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, -4*(-1 + QuarkoniumNLO`z)*
       (-1 - QuarkoniumNLO`tau + QuarkoniumNLO`tau*QuarkoniumNLO`z), 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 0], 
     QuarkoniumNLO`TriangleFinite[-4, -2*(-1 + QuarkoniumNLO`z)*
       (-1 - QuarkoniumNLO`r - QuarkoniumNLO`tau - QuarkoniumNLO`r*
         QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*QuarkoniumNLO`z), 
      -2*QuarkoniumNLO`z*(1 - QuarkoniumNLO`r - QuarkoniumNLO`tau - 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z), -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*
       QuarkoniumNLO`z, -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*
       QuarkoniumNLO`z, 0], QuarkoniumNLO`TriangleFinite[-4, 
      -2*(-1 + QuarkoniumNLO`z)*(-1 + QuarkoniumNLO`r - QuarkoniumNLO`tau + 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z), -2*QuarkoniumNLO`z*(1 + QuarkoniumNLO`r - 
        QuarkoniumNLO`tau + QuarkoniumNLO`r*QuarkoniumNLO`tau + 
        2*QuarkoniumNLO`tau*QuarkoniumNLO`z), -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 0], QuarkoniumNLO`BFinite[-4, 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z, 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z], 
     QuarkoniumNLO`BFinite[-4*QuarkoniumNLO`z*
       (1 + QuarkoniumNLO`tau*QuarkoniumNLO`z), 0, -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z], QuarkoniumNLO`BFinite[
      -4*(-1 + QuarkoniumNLO`z)*(-1 - QuarkoniumNLO`tau + 
        QuarkoniumNLO`tau*QuarkoniumNLO`z), 0, -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z], QuarkoniumNLO`BFinite[
      -2*(-1 + QuarkoniumNLO`z)*(-1 - QuarkoniumNLO`r - QuarkoniumNLO`tau - 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z), 0, -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*
       QuarkoniumNLO`z], QuarkoniumNLO`BFinite[-2*QuarkoniumNLO`z*
       (1 - QuarkoniumNLO`r - QuarkoniumNLO`tau - QuarkoniumNLO`r*
         QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*QuarkoniumNLO`z), 0, 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z], 
     QuarkoniumNLO`BFinite[-2*(-1 + QuarkoniumNLO`z)*(-1 + QuarkoniumNLO`r - 
        QuarkoniumNLO`tau + QuarkoniumNLO`r*QuarkoniumNLO`tau + 
        2*QuarkoniumNLO`tau*QuarkoniumNLO`z), 0, -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z], QuarkoniumNLO`BFinite[
      -2*QuarkoniumNLO`z*(1 + QuarkoniumNLO`r - QuarkoniumNLO`tau + 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z), 0, -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*
       QuarkoniumNLO`z], QuarkoniumNLO`BNext[-4*QuarkoniumNLO`z*
       (1 + QuarkoniumNLO`tau*QuarkoniumNLO`z), 0, -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z], QuarkoniumNLO`BNext[
      -4*(-1 + QuarkoniumNLO`z)*(-1 - QuarkoniumNLO`tau + 
        QuarkoniumNLO`tau*QuarkoniumNLO`z), 0, -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z], QuarkoniumNLO`BNext[
      -2*(-1 + QuarkoniumNLO`z)*(-1 - QuarkoniumNLO`r - QuarkoniumNLO`tau - 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z), 0, -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*
       QuarkoniumNLO`z], QuarkoniumNLO`BNext[-2*QuarkoniumNLO`z*
       (1 - QuarkoniumNLO`r - QuarkoniumNLO`tau - QuarkoniumNLO`r*
         QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*QuarkoniumNLO`z), 0, 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z], 
     QuarkoniumNLO`BNext[-2*(-1 + QuarkoniumNLO`z)*(-1 + QuarkoniumNLO`r - 
        QuarkoniumNLO`tau + QuarkoniumNLO`r*QuarkoniumNLO`tau + 
        2*QuarkoniumNLO`tau*QuarkoniumNLO`z), 0, -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z], QuarkoniumNLO`BNext[
      -2*QuarkoniumNLO`z*(1 + QuarkoniumNLO`r - QuarkoniumNLO`tau + 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z), 0, -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*
       QuarkoniumNLO`z]}, "Coefficients" -> 
    {(8192*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*QuarkoniumNLO`z*
       (-1 + 2*QuarkoniumNLO`z)*(3 + QuarkoniumNLO`tau - 2*QuarkoniumNLO`z + 
        2*QuarkoniumNLO`tau*QuarkoniumNLO`z))/(3*(1 + QuarkoniumNLO`tau)*
       (-1 + QuarkoniumNLO`z)*(1 - QuarkoniumNLO`z + QuarkoniumNLO`tau*
         QuarkoniumNLO`z)), (-8192*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
       (-1 + QuarkoniumNLO`z)*(-1 + 2*QuarkoniumNLO`z)*
       (-1 - 3*QuarkoniumNLO`tau - 2*QuarkoniumNLO`z + 2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z))/(3*(1 + QuarkoniumNLO`tau)*QuarkoniumNLO`z*
       (-QuarkoniumNLO`tau - QuarkoniumNLO`z + QuarkoniumNLO`tau*
         QuarkoniumNLO`z)), (2048*(QuarkoniumNLO`r - QuarkoniumNLO`r^2 - 
        QuarkoniumNLO`r^3 + QuarkoniumNLO`r^4 + 2*QuarkoniumNLO`tau - 
        3*QuarkoniumNLO`r*QuarkoniumNLO`tau - 5*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau + 3*QuarkoniumNLO`r^3*QuarkoniumNLO`tau + 
        3*QuarkoniumNLO`r^4*QuarkoniumNLO`tau - 4*QuarkoniumNLO`tau^2 - 
        5*QuarkoniumNLO`r*QuarkoniumNLO`tau^2 + 5*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^2 + 9*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^2 + 
        3*QuarkoniumNLO`r^4*QuarkoniumNLO`tau^2 + 2*QuarkoniumNLO`tau^3 + 
        7*QuarkoniumNLO`r*QuarkoniumNLO`tau^3 + 9*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^3 + 5*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3 + 
        QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3 + 2*QuarkoniumNLO`z - 
        2*QuarkoniumNLO`r*QuarkoniumNLO`z - 2*QuarkoniumNLO`r^2*
         QuarkoniumNLO`z + 2*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 
        6*QuarkoniumNLO`tau*QuarkoniumNLO`z + 6*QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z + 6*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau*QuarkoniumNLO`z - 6*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau*QuarkoniumNLO`z + 22*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z + 10*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z - 30*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z - 18*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z - 18*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 
        46*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 
        38*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 
        10*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 
        2*QuarkoniumNLO`z^2 + 2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 + 
        6*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 6*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 54*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 + 30*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 + 50*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 + 
        96*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 + 
        38*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 + 
        64*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 - 64*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^3 - 64*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^3 - 32*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 + 
        32*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4))/(3*(1 + QuarkoniumNLO`tau)*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z*(1 - QuarkoniumNLO`r - 
        QuarkoniumNLO`tau - QuarkoniumNLO`r*QuarkoniumNLO`tau - 
        2*QuarkoniumNLO`z + 2*QuarkoniumNLO`tau*QuarkoniumNLO`z)), 
     (-2048*(-QuarkoniumNLO`r - QuarkoniumNLO`r^2 + QuarkoniumNLO`r^3 + 
        QuarkoniumNLO`r^4 + 2*QuarkoniumNLO`tau + 3*QuarkoniumNLO`r*
         QuarkoniumNLO`tau - 5*QuarkoniumNLO`r^2*QuarkoniumNLO`tau - 
        3*QuarkoniumNLO`r^3*QuarkoniumNLO`tau + 3*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau - 4*QuarkoniumNLO`tau^2 + 5*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^2 + 5*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2 - 
        9*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^2 + 3*QuarkoniumNLO`r^4*
         QuarkoniumNLO`tau^2 + 2*QuarkoniumNLO`tau^3 - 
        7*QuarkoniumNLO`r*QuarkoniumNLO`tau^3 + 9*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^3 - 5*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3 + 
        QuarkoniumNLO`r^4*QuarkoniumNLO`tau^3 + 2*QuarkoniumNLO`z + 
        2*QuarkoniumNLO`r*QuarkoniumNLO`z - 2*QuarkoniumNLO`r^2*
         QuarkoniumNLO`z - 2*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 
        6*QuarkoniumNLO`tau*QuarkoniumNLO`z - 6*QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z + 6*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau*QuarkoniumNLO`z + 6*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau*QuarkoniumNLO`z + 22*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z - 10*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z - 30*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z + 18*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z - 18*QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 
        46*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 
        38*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 
        10*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 
        2*QuarkoniumNLO`z^2 + 2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 + 
        6*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 6*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 54*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 + 30*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 + 50*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 - 
        96*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 + 
        38*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 + 
        64*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 - 64*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^3 + 64*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^3 - 32*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^4 + 
        32*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^4))/(3*(1 + QuarkoniumNLO`tau)*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z*(1 + QuarkoniumNLO`r - 
        QuarkoniumNLO`tau + QuarkoniumNLO`r*QuarkoniumNLO`tau - 
        2*QuarkoniumNLO`z + 2*QuarkoniumNLO`tau*QuarkoniumNLO`z)), 
     (2048*(-1 + QuarkoniumNLO`r)*QuarkoniumNLO`r*(1 + QuarkoniumNLO`r)*
       (-1 + QuarkoniumNLO`tau)*(1 + QuarkoniumNLO`tau)^3)/
      (3*(-1 + QuarkoniumNLO`r + QuarkoniumNLO`tau + QuarkoniumNLO`r*
         QuarkoniumNLO`tau + 2*QuarkoniumNLO`z - 2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z)*(1 - QuarkoniumNLO`z + QuarkoniumNLO`tau*
         QuarkoniumNLO`z)*(-QuarkoniumNLO`tau - QuarkoniumNLO`z + 
        QuarkoniumNLO`tau*QuarkoniumNLO`z)*(1 + QuarkoniumNLO`r - 
        QuarkoniumNLO`tau + QuarkoniumNLO`r*QuarkoniumNLO`tau - 
        2*QuarkoniumNLO`z + 2*QuarkoniumNLO`tau*QuarkoniumNLO`z)), 
     (-2048*QuarkoniumNLO`r*(1 + QuarkoniumNLO`tau*QuarkoniumNLO`z)*
       (1 - 4*QuarkoniumNLO`tau - QuarkoniumNLO`tau^2 - QuarkoniumNLO`z + 
        14*QuarkoniumNLO`tau*QuarkoniumNLO`z - QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z - 8*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 
        8*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2))/
      (3*(1 + QuarkoniumNLO`tau)^2*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z*
       (1 - QuarkoniumNLO`z + QuarkoniumNLO`tau*QuarkoniumNLO`z)), 
     (-2048*QuarkoniumNLO`r*(-1 - QuarkoniumNLO`tau + QuarkoniumNLO`tau*
         QuarkoniumNLO`z)*(2*QuarkoniumNLO`tau + 6*QuarkoniumNLO`tau^2 + 
        QuarkoniumNLO`z + 2*QuarkoniumNLO`tau*QuarkoniumNLO`z - 
        15*QuarkoniumNLO`tau^2*QuarkoniumNLO`z - 8*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^2 + 8*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2))/
      (3*(1 + QuarkoniumNLO`tau)^2*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z*
       (-QuarkoniumNLO`tau - QuarkoniumNLO`z + QuarkoniumNLO`tau*
         QuarkoniumNLO`z)), (1024*(2*QuarkoniumNLO`r - 2*QuarkoniumNLO`r^3 + 
        4*QuarkoniumNLO`tau + 2*QuarkoniumNLO`r*QuarkoniumNLO`tau - 
        8*QuarkoniumNLO`r^2*QuarkoniumNLO`tau - 6*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau - 10*QuarkoniumNLO`r*QuarkoniumNLO`tau^2 - 
        16*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2 - 6*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^2 - 4*QuarkoniumNLO`tau^3 - 
        10*QuarkoniumNLO`r*QuarkoniumNLO`tau^3 - 8*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^3 - 2*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3 + 
        QuarkoniumNLO`z - 2*QuarkoniumNLO`r*QuarkoniumNLO`z - 
        3*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 15*QuarkoniumNLO`tau*
         QuarkoniumNLO`z - 8*QuarkoniumNLO`r*QuarkoniumNLO`tau*
         QuarkoniumNLO`z + 11*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z - 9*QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 
        38*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 
        31*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 
        23*QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 44*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 17*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 16*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^2 + 20*QuarkoniumNLO`r*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^2 + 32*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 - 
        24*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 - 
        48*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 - 44*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 - 32*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^3 + 32*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3))/
      (3*(1 + QuarkoniumNLO`tau)^2*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z*
       (1 - QuarkoniumNLO`r - QuarkoniumNLO`tau - QuarkoniumNLO`r*
         QuarkoniumNLO`tau - 2*QuarkoniumNLO`z + 2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z)), (-1024*(-1 + 3*QuarkoniumNLO`r^2 - 
        2*QuarkoniumNLO`r^3 - 5*QuarkoniumNLO`tau + 14*QuarkoniumNLO`r*
         QuarkoniumNLO`tau - 3*QuarkoniumNLO`r^2*QuarkoniumNLO`tau - 
        6*QuarkoniumNLO`r^3*QuarkoniumNLO`tau + 9*QuarkoniumNLO`tau^2 + 
        4*QuarkoniumNLO`r*QuarkoniumNLO`tau^2 - 15*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^2 - 6*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^2 - 
        3*QuarkoniumNLO`tau^3 - 10*QuarkoniumNLO`r*QuarkoniumNLO`tau^3 - 
        9*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3 - 2*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^3 + QuarkoniumNLO`z + 2*QuarkoniumNLO`r*
         QuarkoniumNLO`z - 3*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
        17*QuarkoniumNLO`tau*QuarkoniumNLO`z - 32*QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z + 11*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau*QuarkoniumNLO`z - 41*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z + 10*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z + 31*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z + 23*QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 
        44*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 
        17*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 
        16*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 20*QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 64*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 - 24*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 - 48*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 - 
        44*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 - 
        32*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 + 32*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^3))/(3*(1 + QuarkoniumNLO`tau)^2*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z*(1 - QuarkoniumNLO`r - 
        QuarkoniumNLO`tau - QuarkoniumNLO`r*QuarkoniumNLO`tau - 
        2*QuarkoniumNLO`z + 2*QuarkoniumNLO`tau*QuarkoniumNLO`z)), 
     (-1024*(-2*QuarkoniumNLO`r + 2*QuarkoniumNLO`r^3 + 4*QuarkoniumNLO`tau - 
        2*QuarkoniumNLO`r*QuarkoniumNLO`tau - 8*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau + 6*QuarkoniumNLO`r^3*QuarkoniumNLO`tau + 
        10*QuarkoniumNLO`r*QuarkoniumNLO`tau^2 - 16*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^2 + 6*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^2 - 
        4*QuarkoniumNLO`tau^3 + 10*QuarkoniumNLO`r*QuarkoniumNLO`tau^3 - 
        8*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3 + 2*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau^3 + QuarkoniumNLO`z + 2*QuarkoniumNLO`r*
         QuarkoniumNLO`z - 3*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
        15*QuarkoniumNLO`tau*QuarkoniumNLO`z + 8*QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z + 11*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau*QuarkoniumNLO`z - 9*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z - 38*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z + 31*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z + 23*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 
        44*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 
        17*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 
        16*QuarkoniumNLO`tau*QuarkoniumNLO`z^2 - 20*QuarkoniumNLO`r*
         QuarkoniumNLO`tau*QuarkoniumNLO`z^2 + 32*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 + 24*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^2 - 48*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 + 
        44*QuarkoniumNLO`r*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 - 
        32*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^3 + 32*QuarkoniumNLO`tau^3*
         QuarkoniumNLO`z^3))/(3*(1 + QuarkoniumNLO`tau)^2*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z*(1 + QuarkoniumNLO`r - 
        QuarkoniumNLO`tau + QuarkoniumNLO`r*QuarkoniumNLO`tau - 
        2*QuarkoniumNLO`z + 2*QuarkoniumNLO`tau*QuarkoniumNLO`z)), 
     (1024*(-1 + 3*QuarkoniumNLO`r^2 + 2*QuarkoniumNLO`r^3 - 
        5*QuarkoniumNLO`tau - 14*QuarkoniumNLO`r*QuarkoniumNLO`tau - 
        3*QuarkoniumNLO`r^2*QuarkoniumNLO`tau + 6*QuarkoniumNLO`r^3*
         QuarkoniumNLO`tau + 9*QuarkoniumNLO`tau^2 - 4*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^2 - 15*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2 + 
        6*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^2 - 3*QuarkoniumNLO`tau^3 + 
        10*QuarkoniumNLO`r*QuarkoniumNLO`tau^3 - 9*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^3 + 2*QuarkoniumNLO`r^3*QuarkoniumNLO`tau^3 + 
        QuarkoniumNLO`z - 2*QuarkoniumNLO`r*QuarkoniumNLO`z - 
        3*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 17*QuarkoniumNLO`tau*
         QuarkoniumNLO`z + 32*QuarkoniumNLO`r*QuarkoniumNLO`tau*
         QuarkoniumNLO`z + 11*QuarkoniumNLO`r^2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z - 41*QuarkoniumNLO`tau^2*QuarkoniumNLO`z - 
        10*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 
        31*QuarkoniumNLO`r^2*QuarkoniumNLO`tau^2*QuarkoniumNLO`z + 
        23*QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 44*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z + 17*QuarkoniumNLO`r^2*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z - 16*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^2 - 20*QuarkoniumNLO`r*QuarkoniumNLO`tau*
         QuarkoniumNLO`z^2 + 64*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 + 
        24*QuarkoniumNLO`r*QuarkoniumNLO`tau^2*QuarkoniumNLO`z^2 - 
        48*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 + 44*QuarkoniumNLO`r*
         QuarkoniumNLO`tau^3*QuarkoniumNLO`z^2 - 32*QuarkoniumNLO`tau^2*
         QuarkoniumNLO`z^3 + 32*QuarkoniumNLO`tau^3*QuarkoniumNLO`z^3))/
      (3*(1 + QuarkoniumNLO`tau)^2*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z*
       (1 + QuarkoniumNLO`r - QuarkoniumNLO`tau + QuarkoniumNLO`r*
         QuarkoniumNLO`tau - 2*QuarkoniumNLO`z + 2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z)), (2048*QuarkoniumNLO`r*
       (1 + QuarkoniumNLO`tau*QuarkoniumNLO`z)*(1 - QuarkoniumNLO`tau + 
        4*QuarkoniumNLO`tau*QuarkoniumNLO`z))/(3*(1 + QuarkoniumNLO`tau)^2*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z), 
     (2048*QuarkoniumNLO`r*(-1 - QuarkoniumNLO`tau + QuarkoniumNLO`tau*
         QuarkoniumNLO`z)*(-1 - 3*QuarkoniumNLO`tau + 4*QuarkoniumNLO`tau*
         QuarkoniumNLO`z))/(3*(1 + QuarkoniumNLO`tau)^2*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z), 
     (-1024*(-1 - QuarkoniumNLO`r - QuarkoniumNLO`tau - 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z)*(-QuarkoniumNLO`r - 2*QuarkoniumNLO`tau - 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 4*QuarkoniumNLO`tau*
         QuarkoniumNLO`z))/(3*(1 + QuarkoniumNLO`tau)^2*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z), 
     (1024*(1 - QuarkoniumNLO`r - QuarkoniumNLO`tau - 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z)*(-QuarkoniumNLO`r - 2*QuarkoniumNLO`tau - 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 4*QuarkoniumNLO`tau*
         QuarkoniumNLO`z))/(3*(1 + QuarkoniumNLO`tau)^2*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z), 
     (1024*(-1 + QuarkoniumNLO`r - QuarkoniumNLO`tau + 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z)*(QuarkoniumNLO`r - 2*QuarkoniumNLO`tau + 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 4*QuarkoniumNLO`tau*
         QuarkoniumNLO`z))/(3*(1 + QuarkoniumNLO`tau)^2*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z), 
     (-1024*(1 + QuarkoniumNLO`r - QuarkoniumNLO`tau + 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z)*(QuarkoniumNLO`r - 2*QuarkoniumNLO`tau + 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 4*QuarkoniumNLO`tau*
         QuarkoniumNLO`z))/(3*(1 + QuarkoniumNLO`tau)^2*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z)}|>, 
 "QuarkPole" -> <|"Rational" -> (-4096*QuarkoniumNLO`r*QuarkoniumNLO`tau*
      (1 + 3*QuarkoniumNLO`tau - 8*QuarkoniumNLO`tau*QuarkoniumNLO`z + 
       8*QuarkoniumNLO`tau*QuarkoniumNLO`z^2))/(3*(1 + QuarkoniumNLO`tau)^2*
      (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z), 
   "Masters" -> {QuarkoniumNLO`BFinite[-4*QuarkoniumNLO`z*
       (1 + QuarkoniumNLO`tau*QuarkoniumNLO`z), 0, -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z], QuarkoniumNLO`BFinite[
      -4*(-1 + QuarkoniumNLO`z)*(-1 - QuarkoniumNLO`tau + 
        QuarkoniumNLO`tau*QuarkoniumNLO`z), 0, -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z], QuarkoniumNLO`BFinite[
      -2*(-1 + QuarkoniumNLO`z)*(-1 - QuarkoniumNLO`r - QuarkoniumNLO`tau - 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z), 0, -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*
       QuarkoniumNLO`z], QuarkoniumNLO`BFinite[-2*QuarkoniumNLO`z*
       (1 - QuarkoniumNLO`r - QuarkoniumNLO`tau - QuarkoniumNLO`r*
         QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*QuarkoniumNLO`z), 0, 
      -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z], 
     QuarkoniumNLO`BFinite[-2*(-1 + QuarkoniumNLO`z)*(-1 + QuarkoniumNLO`r - 
        QuarkoniumNLO`tau + QuarkoniumNLO`r*QuarkoniumNLO`tau + 
        2*QuarkoniumNLO`tau*QuarkoniumNLO`z), 0, -4*QuarkoniumNLO`tau*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z], QuarkoniumNLO`BFinite[
      -2*QuarkoniumNLO`z*(1 + QuarkoniumNLO`r - QuarkoniumNLO`tau + 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z), 0, -4*QuarkoniumNLO`tau*(-1 + QuarkoniumNLO`z)*
       QuarkoniumNLO`z]}, "Coefficients" -> 
    {(2048*QuarkoniumNLO`r*(1 + QuarkoniumNLO`tau*QuarkoniumNLO`z)*
       (1 - QuarkoniumNLO`tau + 4*QuarkoniumNLO`tau*QuarkoniumNLO`z))/
      (3*(1 + QuarkoniumNLO`tau)^2*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z), 
     (2048*QuarkoniumNLO`r*(-1 - QuarkoniumNLO`tau + QuarkoniumNLO`tau*
         QuarkoniumNLO`z)*(-1 - 3*QuarkoniumNLO`tau + 4*QuarkoniumNLO`tau*
         QuarkoniumNLO`z))/(3*(1 + QuarkoniumNLO`tau)^2*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z), 
     (-1024*(-1 - QuarkoniumNLO`r - QuarkoniumNLO`tau - 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z)*(-QuarkoniumNLO`r - 2*QuarkoniumNLO`tau - 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 4*QuarkoniumNLO`tau*
         QuarkoniumNLO`z))/(3*(1 + QuarkoniumNLO`tau)^2*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z), 
     (1024*(1 - QuarkoniumNLO`r - QuarkoniumNLO`tau - 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z)*(-QuarkoniumNLO`r - 2*QuarkoniumNLO`tau - 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 4*QuarkoniumNLO`tau*
         QuarkoniumNLO`z))/(3*(1 + QuarkoniumNLO`tau)^2*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z), 
     (1024*(-1 + QuarkoniumNLO`r - QuarkoniumNLO`tau + 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z)*(QuarkoniumNLO`r - 2*QuarkoniumNLO`tau + 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 4*QuarkoniumNLO`tau*
         QuarkoniumNLO`z))/(3*(1 + QuarkoniumNLO`tau)^2*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z), 
     (-1024*(1 + QuarkoniumNLO`r - QuarkoniumNLO`tau + 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 2*QuarkoniumNLO`tau*
         QuarkoniumNLO`z)*(QuarkoniumNLO`r - 2*QuarkoniumNLO`tau + 
        QuarkoniumNLO`r*QuarkoniumNLO`tau + 4*QuarkoniumNLO`tau*
         QuarkoniumNLO`z))/(3*(1 + QuarkoniumNLO`tau)^2*
       (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z)}|>|>;
$daKernels=
<|"left" -> <|"pole" -> (-8*(-1 + QuarkoniumNLO`u - QuarkoniumNLO`z)*
      (-1 + QuarkoniumNLO`u + QuarkoniumNLO`z))/(3*(-1 + QuarkoniumNLO`u)*
      QuarkoniumNLO`z), "finite" -> 
    (8*(-1 + QuarkoniumNLO`u + QuarkoniumNLO`z)*(-QuarkoniumNLO`u^2 + 
       QuarkoniumNLO`u*QuarkoniumNLO`z + 2*QuarkoniumNLO`u^2*
        QuarkoniumNLO`z - 2*QuarkoniumNLO`u*QuarkoniumNLO`z^2 + 
       QuarkoniumNLO`u*QuarkoniumNLO`CausalLog[
         (QuarkoniumNLO`u - QuarkoniumNLO`z)^2/QuarkoniumNLO`z^2] - 
       QuarkoniumNLO`u^2*QuarkoniumNLO`CausalLog[
         (QuarkoniumNLO`u - QuarkoniumNLO`z)^2/QuarkoniumNLO`z^2] + 
       QuarkoniumNLO`z*QuarkoniumNLO`CausalLog[
         (QuarkoniumNLO`u - QuarkoniumNLO`z)^2/QuarkoniumNLO`z^2] - 
       QuarkoniumNLO`u*QuarkoniumNLO`z*QuarkoniumNLO`CausalLog[
         (QuarkoniumNLO`u - QuarkoniumNLO`z)^2/QuarkoniumNLO`z^2] - 
       2*QuarkoniumNLO`z^2*QuarkoniumNLO`CausalLog[
         (QuarkoniumNLO`u - QuarkoniumNLO`z)^2/QuarkoniumNLO`z^2] + 
       2*QuarkoniumNLO`u*QuarkoniumNLO`z^2*QuarkoniumNLO`CausalLog[
         (QuarkoniumNLO`u - QuarkoniumNLO`z)^2/QuarkoniumNLO`z^2] - 
       QuarkoniumNLO`z*QuarkoniumNLO`CausalLog[
         ((QuarkoniumNLO`u - QuarkoniumNLO`z)*(-1 + QuarkoniumNLO`u + 
            QuarkoniumNLO`z))/((1 - QuarkoniumNLO`z)*QuarkoniumNLO`z)] + 
       2*QuarkoniumNLO`u^2*QuarkoniumNLO`z*QuarkoniumNLO`CausalLog[
         ((QuarkoniumNLO`u - QuarkoniumNLO`z)*(-1 + QuarkoniumNLO`u + 
            QuarkoniumNLO`z))/((1 - QuarkoniumNLO`z)*QuarkoniumNLO`z)] + 
       2*QuarkoniumNLO`z^2*QuarkoniumNLO`CausalLog[
         ((QuarkoniumNLO`u - QuarkoniumNLO`z)*(-1 + QuarkoniumNLO`u + 
            QuarkoniumNLO`z))/((1 - QuarkoniumNLO`z)*QuarkoniumNLO`z)] - 
       4*QuarkoniumNLO`u*QuarkoniumNLO`z^2*QuarkoniumNLO`CausalLog[
         ((QuarkoniumNLO`u - QuarkoniumNLO`z)*(-1 + QuarkoniumNLO`u + 
            QuarkoniumNLO`z))/((1 - QuarkoniumNLO`z)*QuarkoniumNLO`z)]))/
     (3*(-1 + QuarkoniumNLO`u)*QuarkoniumNLO`u*QuarkoniumNLO`z*
      (-1 + 2*QuarkoniumNLO`z)), "midpoint" -> 
    (4*(1 - 12*QuarkoniumNLO`u + 12*QuarkoniumNLO`u^2 + 
       3*QuarkoniumNLO`CausalLog[4*(-1/2 + QuarkoniumNLO`u)^2] - 
       8*QuarkoniumNLO`u*QuarkoniumNLO`CausalLog[
         4*(-1/2 + QuarkoniumNLO`u)^2] + 4*QuarkoniumNLO`u^2*
        QuarkoniumNLO`CausalLog[4*(-1/2 + QuarkoniumNLO`u)^2]))/
     (3*(-1 + QuarkoniumNLO`u))|>, 
 "right" -> <|"pole" -> (-8*(1 + QuarkoniumNLO`u - QuarkoniumNLO`z)*
      (-1 + QuarkoniumNLO`u + QuarkoniumNLO`z))/(3*QuarkoniumNLO`u*
      (-1 + QuarkoniumNLO`z)), "finite" -> 
    (8*(-1 + QuarkoniumNLO`u + QuarkoniumNLO`z)*(QuarkoniumNLO`u - 
       QuarkoniumNLO`u^2 - QuarkoniumNLO`z - QuarkoniumNLO`u*
        QuarkoniumNLO`z + 2*QuarkoniumNLO`u^2*QuarkoniumNLO`z + 
       2*QuarkoniumNLO`z^2 - 2*QuarkoniumNLO`u*QuarkoniumNLO`z^2 + 
       QuarkoniumNLO`u^2*QuarkoniumNLO`CausalLog[
         (QuarkoniumNLO`u - QuarkoniumNLO`z)^2/(1 - QuarkoniumNLO`z)^2] - 
       3*QuarkoniumNLO`u*QuarkoniumNLO`z*QuarkoniumNLO`CausalLog[
         (QuarkoniumNLO`u - QuarkoniumNLO`z)^2/(1 - QuarkoniumNLO`z)^2] + 
       2*QuarkoniumNLO`u*QuarkoniumNLO`z^2*QuarkoniumNLO`CausalLog[
         (QuarkoniumNLO`u - QuarkoniumNLO`z)^2/(1 - QuarkoniumNLO`z)^2] + 
       QuarkoniumNLO`CausalLog[((QuarkoniumNLO`u - QuarkoniumNLO`z)*
          (-1 + QuarkoniumNLO`u + QuarkoniumNLO`z))/((1 - QuarkoniumNLO`z)*
          QuarkoniumNLO`z)] - 2*QuarkoniumNLO`u^2*QuarkoniumNLO`CausalLog[
         ((QuarkoniumNLO`u - QuarkoniumNLO`z)*(-1 + QuarkoniumNLO`u + 
            QuarkoniumNLO`z))/((1 - QuarkoniumNLO`z)*QuarkoniumNLO`z)] - 
       3*QuarkoniumNLO`z*QuarkoniumNLO`CausalLog[
         ((QuarkoniumNLO`u - QuarkoniumNLO`z)*(-1 + QuarkoniumNLO`u + 
            QuarkoniumNLO`z))/((1 - QuarkoniumNLO`z)*QuarkoniumNLO`z)] + 
       4*QuarkoniumNLO`u*QuarkoniumNLO`z*QuarkoniumNLO`CausalLog[
         ((QuarkoniumNLO`u - QuarkoniumNLO`z)*(-1 + QuarkoniumNLO`u + 
            QuarkoniumNLO`z))/((1 - QuarkoniumNLO`z)*QuarkoniumNLO`z)] + 
       2*QuarkoniumNLO`u^2*QuarkoniumNLO`z*QuarkoniumNLO`CausalLog[
         ((QuarkoniumNLO`u - QuarkoniumNLO`z)*(-1 + QuarkoniumNLO`u + 
            QuarkoniumNLO`z))/((1 - QuarkoniumNLO`z)*QuarkoniumNLO`z)] + 
       2*QuarkoniumNLO`z^2*QuarkoniumNLO`CausalLog[
         ((QuarkoniumNLO`u - QuarkoniumNLO`z)*(-1 + QuarkoniumNLO`u + 
            QuarkoniumNLO`z))/((1 - QuarkoniumNLO`z)*QuarkoniumNLO`z)] - 
       4*QuarkoniumNLO`u*QuarkoniumNLO`z^2*QuarkoniumNLO`CausalLog[
         ((QuarkoniumNLO`u - QuarkoniumNLO`z)*(-1 + QuarkoniumNLO`u + 
            QuarkoniumNLO`z))/((1 - QuarkoniumNLO`z)*QuarkoniumNLO`z)]))/
     (3*(-1 + QuarkoniumNLO`u)*QuarkoniumNLO`u*(-1 + QuarkoniumNLO`z)*
      (-1 + 2*QuarkoniumNLO`z)), "midpoint" -> 
    (-4*(1 - 12*QuarkoniumNLO`u + 12*QuarkoniumNLO`u^2 - 
       QuarkoniumNLO`CausalLog[4*(-1/2 + QuarkoniumNLO`u)^2] + 
       4*QuarkoniumNLO`u^2*QuarkoniumNLO`CausalLog[
         4*(-1/2 + QuarkoniumNLO`u)^2]))/(3*QuarkoniumNLO`u)|>|>;
$boundaryCache=<||>;$daCache=<||>;
ClearCoefficientCache[]:=($boundaryCache=<||>;$daCache=<||>;Null);
CoefficientData[]:=$tables;
CoefficientData[name_String]:=Lookup[$tables,name,Missing["UnknownChannel",name]];
CausalLog[x_?NumericQ]:=If[TrueQ[Im[x]==0&&Re[x]<0],Log[-x]-I Pi,Log[x]];
BornWeight[zz_,kk_]:=1/(zz(1-zz)+kk);
GPDScaleF[rr_]:=-(1+rr^2)/(1-rr^2)*((1+rr)Log[(1+rr)/2]+(1-rr)CausalLog[(1-rr)/2]);
MixingJ[rr_]:=-4/3*((1-rr)/(1+rr)CausalLog[(1-rr)/2]+(1+rr)/(1-rr)Log[(1+rr)/2]);
GeneratedHeavy[rr_,m2_,ic2_]:=MixingJ[rr]Log[ic2/m2];

ERBLMoment[zz_,kk_]:=Module[{a,h},
 If[TrueQ[kk==0],Return[8/3*(3/2+(1-zz)Log[zz]+zz Log[1-zz])]];
 a=Sqrt[1+4kk];
 h[v_]:=1-v/2+(v^2-kk)/(2v)Log[(v(1-v)+kk)/kk]-
  (kk+v^2)/(v a)(ArcTanh[(2v-1)/a]+ArcTanh[1/a]);
 8/3*(h[zz]+h[1-zz])
];
ScaleWeights[rr_,zz_,kk_,nl_:3]:=<|"muR2"->11-2nl/3,
 "muH2"->-(11-2nl/3)+6GPDScaleF[rr],
 "muPhi2"->-ERBLMoment[zz,kk],"muIC2"->-MixingJ[rr]|>;

Options[DAMoments]={WorkingPrecision->60};
DAMoments[zz_?NumericQ,kk_?NumericQ,OptionsPattern[]]:=Module[
 {wp=OptionValue[WorkingPrecision],key,left,right,fun,cuts,value,vv,x},
 If[!TrueQ[Im[zz]==0&&Im[kk]==0&&0<zz<1&&kk>=0&&IntegerQ[wp]&&wp>=40],
  Return[Failure["Domain",<|"Message"->"Real 0<z<1, kappa>=0 and precision>=40 required."|>]]];
 key=ToString[{zz,kk,wp},InputForm];
 If[KeyExistsQ[$daCache,key],Return[$daCache[key]]];
 {left,right}=If[TrueQ[zz==1/2],
  {$daKernels["left"]["midpoint"],$daKernels["right"]["midpoint"]},
  {$daKernels["left"]["finite"],$daKernels["right"]["finite"]}];
 {left,right}={left,right}/.z->zz;
 fun[x_?NumericQ]:=N[(If[x<zz,left,right]/.u->x)*
  If[TrueQ[kk==0],1,x(1-x)/(x(1-x)+kk)],wp+30];
 cuts=Sort[DeleteDuplicates[{0,zz,1-zz,1}]];
 value=Check[Total[Table[NIntegrate[fun[x],{x,cuts[[i]],cuts[[i+1]]},
  WorkingPrecision->wp+20,AccuracyGoal->wp-15,PrecisionGoal->wp-15,
  MaxRecursion->40,Method->{"GlobalAdaptive","SymbolicProcessing"->0}],
  {i,Length[cuts]-1}]],$Failed];
 vv=N[ERBLMoment[zz,N[kk,wp+50]],wp-10];
 If[!NumberQ[value]||!NumberQ[vv],Return[Failure["DAMatching",<||>]]];
 AssociateTo[$daCache,key-><|"Finite"->N[value,wp-10],"ERBL"->vv|>];
 $daCache[key]
];

Options[PerturbativeDAMoment]={WorkingPrecision->60};
PerturbativeDAMoment[kk_?NumericQ,OptionsPattern[]]:=Module[
 {wp=OptionValue[WorkingPrecision],density,x,t},
 (* Wang:2013ywc, updated longitudinal-vector DA, at mu=mQ.
    This independent density is not obtained by subtracting our hard result. *)
 density[x_?NumericQ]:=With[{t=1-2x},
  4/3*(2t(t+2)/(1+t)*(-2Log[t]-1)+4-4t^2/(1+t))];
 2NIntegrate[density[x]If[TrueQ[kk==0],1,x(1-x)/(x(1-x)+kk)],
  {x,0,1/4,1/2},WorkingPrecision->wp+20,
  AccuracyGoal->wp-15,PrecisionGoal->wp-15,MaxRecursion->40]
];

tableExpression[table_,rules_]:=(table["Rational"]+
 table["Coefficients"].table["Masters"])/.rules;
KernelExpression[point_Association,scales_Association,nl_:3]:=Module[
 {rr,zz,q2,m2,kk,tt,rules,w,logs,prod,q,pole,rho},
 {rr,zz,q2,m2}=Lookup[point,{"r","z","Q2","mQ2"}];
 If[TrueQ[m2==0],Return[Failure["ZeroMass",<|"Message"->"Use MasslessKernel for the analytic endpoint."|>]]];
 kk=m2/q2;tt=kk/(zz(1-zz));rules={r->rr,z->zz,tau->tt};
 prod=tableExpression[$tables["GluonProduction"],rules];
 q=tableExpression[$tables["QuarkFinite"],rules];
 pole=tableExpression[$tables["QuarkPole"],rules];
 w=ScaleWeights[rr,zz,kk,nl];
 logs=Log[Lookup[scales,Keys[w]]/m2];
 rho=zz(1-zz)BornWeight[zz,kk];
 <|"BornWeight"->BornWeight[zz,kk],
  "GluonRelativeNLO"->prod-FiniteDAMoment[zz,kk]+Values[w].logs,
  "QuarkProductionNLO"->3rho/(1024(rr^2-1))*(q+pole Log[scales["muH2"]/m2]),
  "QuarkSourceNLO"->q+pole Log[scales["muH2"]/m2],
  "GluonScaleWeights"->w,"InternalPairMassSquared"->m2/(zz(1-zz))|>
];

(* Embedded ScalarMasters.wl *)
(* Private scalar library, loaded inside QuarkoniumNLO`Private`.
   Invariant unit Q^2=4; MS-bar Euler convention at mu^2=4 kappa.
   Real cut arguments carry F-i0. No third-party loop library is required. *)

masterValue[BFinite,args_,mass2_,wp_]:=bubbleValue[args,mass2,wp][[1]];
masterValue[BNext,args_,mass2_,wp_]:=bubbleValue[args,mass2,wp][[2]];
masterValue[TriangleFinite,args_,mass2_,wp_]:=triangleValue[args,wp];

bubbleValue[args_,mass2_,wp_]:=Module[
 {s=args[[1]],m1=args[[2]],m2=args[[3]],x,h,lh,li,be,lg,
  cuts,domain,fun,t,v0,v1,threshold},
 Which[
  TrueQ[m1==0&&m2==mass2],
   x=N[s/mass2,wp+60];
   If[TrueQ[x==0],Return[{1,1+Pi^2/12}]];
   If[TrueQ[x==1],Return[{2,4+Pi^2/12}]];
   h=1-x;lh=CausalLog[h];
   li=If[TrueQ[Im[x]==0&&Re[x]>1],
    Pi^2/6-Log[x/(x-1)](Log[1/(x-1)]+I Pi)-PolyLog[2,-1/(x-1)],
    PolyLog[2,x/(x-1)]];
   N[{2+h lh/x,4+Pi^2/12+2h lh/x-h lh^2/(2x)+h li/x},wp],
  TrueQ[m1==mass2&&m2==mass2],
   x=N[s/mass2,wp+60];
   If[TrueQ[x==0],Return[{0,Pi^2/12}]];
   be=Sqrt[1-4/x];
   lg=If[TrueQ[Im[x]==0&&Re[x]>4],Log[(1+be)/(1-be)]-I Pi,
     Log[(be+1)/(be-1)]];
   v0=If[TrueQ[x==4],2,2-be lg];
   cuts=If[TrueQ[Re[x]>4],{(1-Sqrt[1-4/Re[x]])/2,(1+Sqrt[1-4/Re[x]])/2},{}];
   If[TrueQ[x==4],cuts={1/2}];
   domain=Join[{t,0},cuts,{1}];
   fun[t_?NumericQ]:=CausalLog[1-x t(1-t)];
   v1=Check[Pi^2/12+NIntegrate[fun[t]^2/2,Evaluate[domain],
    WorkingPrecision->wp+20,AccuracyGoal->wp-15,PrecisionGoal->wp-15,
    MaxRecursion->40,Method->{"GlobalAdaptive","SymbolicProcessing"->0}],$Failed];
   If[!NumberQ[v1],Return[{$Failed,$Failed}]];
   N[{v0,v1},wp],
  TrueQ[m1==0&&m2==0&&s!=0],
   lh=CausalLog[N[-s/mass2,wp+60]];
   N[{2-lh,4-Pi^2/12-2lh+lh^2/2},wp],
  True,{$Failed,$Failed}
 ]
];

trianglePrimitive[s_,m_,wp_]:=Module[{ss=N[s,wp+60],mm=N[m,wp+60],be,lg},
 If[TrueQ[ss==0],Return[0]];
 be=Sqrt[1-4mm/ss];
 lg=If[TrueQ[Im[ss]==0&&Re[ss]>=4mm],Log[(1+be)/(1-be)]-I Pi,
  Log[(be+1)/(be-1)]];
 lg^2/2
];

triangleValue[arguments_List,wp_Integer]:=Module[
 {a=arguments,masses,heavy,zero,dist,m,edge,other,s0,s1,s01,s02,s12,
  bet,lg,roots={},cut,cuts,fun,t,lo,hi,mapped,result},
 masses=a[[4;;6]];
 heavy=Select[Range[3],!TrueQ[masses[[#]]==0]&];
 zero=Complement[Range[3],heavy];
 dist={{0,a[[1]],a[[3]]},{a[[1]],0,a[[2]]},{a[[3]],a[[2]],0}};
 If[Length[heavy]==3&&TrueQ[masses[[1]]==masses[[2]]==masses[[3]]],
  m=First[masses];
  edge=SelectFirst[Subsets[Range[3],{2}],TrueQ[dist[[#[[1]],#[[2]]]]==0]&,Missing[]];
  If[!ListQ[edge],Return[$Failed]];
  other=First[Complement[Range[3],edge]];{s0,s1}=dist[[#,other]]&/@edge;
  If[!TrueQ[s0==s1],Return[N[(trianglePrimitive[s0,m,wp]-trianglePrimitive[s1,m,wp])/(s0-s1),wp]]];
  If[TrueQ[s0==0],Return[-1/(2m)]];
  If[TrueQ[s0==4m],Return[$Failed]];
  bet=Sqrt[1-4N[m/s0,wp+60]];
  lg=If[TrueQ[Im[s0]==0&&s0>4m],Log[(1+bet)/(1-bet)]-I Pi,
   Log[(bet+1)/(bet-1)]];
  Return[N[lg/(bet s0),wp]]
 ];
 If[Length[heavy]!=2||Length[zero]!=1,Return[$Failed]];
 m=masses[[First[heavy]]];If[!TrueQ[masses[[Last[heavy]]]==m],Return[$Failed]];
 s01=dist[[heavy[[1]],heavy[[2]]]];
 s12=dist[[heavy[[2]],First[zero]]];s02=dist[[heavy[[1]],First[zero]]];
 If[TrueQ[Re[s01]>=4m],roots={(1-Sqrt[1-4m/Re[s01]])/2,(1+Sqrt[1-4m/Re[s01]])/2}];
 If[!TrueQ[Re[s02]==Re[s12]],cut=(m-Re[s12])/(Re[s02]-Re[s12]);
  If[TrueQ[0<cut<1],AppendTo[roots,cut]]];
 cuts=Join[{0},SortBy[DeleteDuplicates[Select[roots,TrueQ[0<#<1]&]],N],{1}];
 fun[t_?NumericQ]:=Module[{av,bv,nv,ratio,phase,jump,lr},
  av=N[m-s02 t-s12(1-t),wp+30];bv=N[s02 t+s12(1-t)-s01 t(1-t),wp+30];
  ratio=bv/av;nv=N[m-s01 t(1-t),wp+30];
  If[Abs[ratio]<1/100,
   phase=Im[CausalLog[nv]]-Im[CausalLog[av]];
   jump=Which[phase>Pi,2I Pi,phase<-Pi,-2I Pi,True,0];
   lr=If[Abs[ratio]<10^(-wp/8),
    Sum[(-ratio)^j/(j+1),{j,0,12}],Log[1+ratio]/ratio];
   -lr/av-If[jump===0,0,jump/bv],
   -(CausalLog[nv]-CausalLog[av])/bv]
 ];
 result=Check[Total[Table[
  lo=cuts[[j]];hi=cuts[[j+1]];
  mapped[t_?NumericQ]:=If[t==0||t==1,0,
   6(hi-lo)t(1-t)fun[lo+(hi-lo)t^2(3-2t)]];
  NIntegrate[mapped[t],{t,0,1},WorkingPrecision->wp+20,
   AccuracyGoal->wp-15,PrecisionGoal->wp-15,MaxRecursion->40,
   Method->{"GlobalAdaptive","SymbolicProcessing"->0}],{j,Length[cuts]-1}]],$Failed];
 If[NumberQ[result],N[result,wp],$Failed]
];

(* Embedded LimitReferences.wl *)
(* Independent comparison formulas, loaded in QuarkoniumNLO`Private`.
   These expressions do not define the nonzero-mass hard coefficient. *)
$lpTables=
<|"gluon" -> {<|"signature" -> QuarkoniumNLO`Private`LPB0[
      -4 + 4*QuarkoniumNLO`z, 0, 0], "coefficientD" -> 
     -1/8*(-48 + 48*3^2 - 240*(4/3)^2 + 24*JpsiD - 24*3^2*JpsiD - 
        (16*3*4*JpsiD)/3 + 112*(4/3)^2*JpsiD + (8*3*4*JpsiD^2)/3 - 
        12*(4/3)^2*JpsiD^2 - 8*QuarkoniumNLO`r^2 + 8*3^2*QuarkoniumNLO`r^2 - 
        (48*3*4*QuarkoniumNLO`r^2)/3 + 80*(4/3)^2*QuarkoniumNLO`r^2 + 
        4*JpsiD*QuarkoniumNLO`r^2 - 4*3^2*JpsiD*QuarkoniumNLO`r^2 + 
        (40*3*4*JpsiD*QuarkoniumNLO`r^2)/3 - 64*(4/3)^2*JpsiD*
         QuarkoniumNLO`r^2 - (8*3*4*JpsiD^2*QuarkoniumNLO`r^2)/3 + 
        12*(4/3)^2*JpsiD^2*QuarkoniumNLO`r^2 + 16*QuarkoniumNLO`z - 
        16*3^2*QuarkoniumNLO`z + (32*3*4*QuarkoniumNLO`z)/3 - 
        4*JpsiD*QuarkoniumNLO`z + 4*3^2*JpsiD*QuarkoniumNLO`z - 
        (8*3*4*JpsiD*QuarkoniumNLO`z)/3 - 2*QuarkoniumNLO`r*QuarkoniumNLO`z + 
        2*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z - 
        (4*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 + JpsiD*QuarkoniumNLO`r*
         QuarkoniumNLO`z - 3^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z + 
        (2*3*4*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 - 
        2*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 2*3^2*QuarkoniumNLO`r^2*
         QuarkoniumNLO`z - (4*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 + 
        JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 3^2*JpsiD*QuarkoniumNLO`r^2*
         QuarkoniumNLO`z + (2*3*4*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3)/
       ((4*(-2 + JpsiD)*(-1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r))/3), 
    "coefficientEpsilon012" -> 
     {-1/8*(24 - 24*3^2 + (32*3*4)/3 + 8*(4/3)^2 + 4*QuarkoniumNLO`r^2 - 
         4*3^2*QuarkoniumNLO`r^2 - (8*3*4*QuarkoniumNLO`r^2)/3 + 
         8*(4/3)^2*QuarkoniumNLO`r^2 + QuarkoniumNLO`r*QuarkoniumNLO`z - 
         3^2*QuarkoniumNLO`r*QuarkoniumNLO`z + (2*3*4*QuarkoniumNLO`r*
           QuarkoniumNLO`z)/3 + QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
         3^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
         (2*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3)/
        ((4*(-1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r))/3), 
      ((4*3*4)/3 + 2*(4/3)^2 - (4*3*4*QuarkoniumNLO`r^2)/3 + 
        6*(4/3)^2*QuarkoniumNLO`r^2 - QuarkoniumNLO`z + 3^2*QuarkoniumNLO`z - 
        (2*3*4*QuarkoniumNLO`z)/3)/((2*4*(-1 + QuarkoniumNLO`r)*
         (1 + QuarkoniumNLO`r))/3), (8*(4/3)^2 - QuarkoniumNLO`z + 
        3^2*QuarkoniumNLO`z - (2*3*4*QuarkoniumNLO`z)/3)/
       ((2*4*(-1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r))/3)}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPB0[-4*QuarkoniumNLO`z, 0, 0], 
    "coefficientD" -> -1/8*(-26 + 26*3^2 + (44*3*4)/3 - 240*(4/3)^2 + 
        19*JpsiD - 19*3^2*JpsiD - (26*3*4*JpsiD)/3 + 112*(4/3)^2*JpsiD + 
        (8*3*4*JpsiD^2)/3 - 12*(4/3)^2*JpsiD^2 - 20*QuarkoniumNLO`r + 
        20*3^2*QuarkoniumNLO`r - (40*3*4*QuarkoniumNLO`r)/3 + 
        6*JpsiD*QuarkoniumNLO`r - 6*3^2*JpsiD*QuarkoniumNLO`r + 
        (12*3*4*JpsiD*QuarkoniumNLO`r)/3 - 10*QuarkoniumNLO`r^2 + 
        10*3^2*QuarkoniumNLO`r^2 - (52*3*4*QuarkoniumNLO`r^2)/3 + 
        80*(4/3)^2*QuarkoniumNLO`r^2 + 5*JpsiD*QuarkoniumNLO`r^2 - 
        5*3^2*JpsiD*QuarkoniumNLO`r^2 + (42*3*4*JpsiD*QuarkoniumNLO`r^2)/3 - 
        64*(4/3)^2*JpsiD*QuarkoniumNLO`r^2 - 
        (8*3*4*JpsiD^2*QuarkoniumNLO`r^2)/3 + 12*(4/3)^2*JpsiD^2*
         QuarkoniumNLO`r^2 - 2*QuarkoniumNLO`z + 2*3^2*QuarkoniumNLO`z - 
        (4*3*4*QuarkoniumNLO`z)/3 - JpsiD*QuarkoniumNLO`z + 
        3^2*JpsiD*QuarkoniumNLO`z - (2*3*4*JpsiD*QuarkoniumNLO`z)/3 + 
        4*QuarkoniumNLO`r*QuarkoniumNLO`z - 4*3^2*QuarkoniumNLO`r*
         QuarkoniumNLO`z + (8*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 - 
        2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z + 2*3^2*JpsiD*QuarkoniumNLO`r*
         QuarkoniumNLO`z - (4*3*4*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 - 
        2*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 2*3^2*QuarkoniumNLO`r^2*
         QuarkoniumNLO`z - (4*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 + 
        JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 3^2*JpsiD*QuarkoniumNLO`r^2*
         QuarkoniumNLO`z + (2*3*4*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3)/
       ((4*(-2 + JpsiD)*(-1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r))/3), 
    "coefficientEpsilon012" -> 
     {-1/8*(25 - 25*3^2 + (34*3*4)/3 + 8*(4/3)^2 + 2*QuarkoniumNLO`r - 
         2*3^2*QuarkoniumNLO`r + (4*3*4*QuarkoniumNLO`r)/3 + 
         5*QuarkoniumNLO`r^2 - 5*3^2*QuarkoniumNLO`r^2 - 
         (6*3*4*QuarkoniumNLO`r^2)/3 + 8*(4/3)^2*QuarkoniumNLO`r^2 - 
         3*QuarkoniumNLO`z + 3*3^2*QuarkoniumNLO`z - (6*3*4*QuarkoniumNLO`z)/
          3 - 2*QuarkoniumNLO`r*QuarkoniumNLO`z + 2*3^2*QuarkoniumNLO`r*
          QuarkoniumNLO`z - (4*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 + 
         QuarkoniumNLO`r^2*QuarkoniumNLO`z - 3^2*QuarkoniumNLO`r^2*
          QuarkoniumNLO`z + (2*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3)/
        ((4*(-1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r))/3), 
      (-3 + 3*3^2 + (2*3*4)/3 + 4*(4/3)^2 + 2*QuarkoniumNLO`r - 
        2*3^2*QuarkoniumNLO`r + (4*3*4*QuarkoniumNLO`r)/3 - 
        (8*3*4*QuarkoniumNLO`r^2)/3 + 12*(4/3)^2*QuarkoniumNLO`r^2 + 
        QuarkoniumNLO`z - 3^2*QuarkoniumNLO`z + (2*3*4*QuarkoniumNLO`z)/3)/
       ((4*4*(-1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r))/3), 
      (-3 + 3*3^2 - (6*3*4)/3 + 16*(4/3)^2 + 2*QuarkoniumNLO`r - 
        2*3^2*QuarkoniumNLO`r + (4*3*4*QuarkoniumNLO`r)/3 + QuarkoniumNLO`z - 
        3^2*QuarkoniumNLO`z + (2*3*4*QuarkoniumNLO`z)/3)/
       ((4*4*(-1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r))/3)}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPB0[-4, 0, 0], 
    "coefficientD" -> (-28 + 28*3^2 - (56*3*4)/3 - 16*(4/3)^2 + 12*JpsiD - 
       12*3^2*JpsiD + (24*3*4*JpsiD)/3 + 16*(4/3)^2*JpsiD - 
       4*(4/3)^2*JpsiD^2 - 6*QuarkoniumNLO`r + 6*3^2*QuarkoniumNLO`r - 
       (12*3*4*QuarkoniumNLO`r)/3 + JpsiD*QuarkoniumNLO`r - 
       3^2*JpsiD*QuarkoniumNLO`r + (2*3*4*JpsiD*QuarkoniumNLO`r)/3 + 
       50*QuarkoniumNLO`r^2 - 50*3^2*QuarkoniumNLO`r^2 + 
       (84*3*4*QuarkoniumNLO`r^2)/3 + 96*(4/3)^2*QuarkoniumNLO`r^2 - 
       21*JpsiD*QuarkoniumNLO`r^2 + 21*3^2*JpsiD*QuarkoniumNLO`r^2 - 
       (26*3*4*JpsiD*QuarkoniumNLO`r^2)/3 - 80*(4/3)^2*JpsiD*
        QuarkoniumNLO`r^2 - (4*3*4*JpsiD^2*QuarkoniumNLO`r^2)/3 + 
       16*(4/3)^2*JpsiD^2*QuarkoniumNLO`r^2 + 12*QuarkoniumNLO`r^3 - 
       12*3^2*QuarkoniumNLO`r^3 + (24*3*4*QuarkoniumNLO`r^3)/3 - 
       2*JpsiD*QuarkoniumNLO`r^3 + 2*3^2*JpsiD*QuarkoniumNLO`r^3 - 
       (4*3*4*JpsiD*QuarkoniumNLO`r^3)/3 - 16*QuarkoniumNLO`r^4 + 
       16*3^2*QuarkoniumNLO`r^4 - 144*(4/3)^2*QuarkoniumNLO`r^4 + 
       6*JpsiD*QuarkoniumNLO`r^4 - 6*3^2*JpsiD*QuarkoniumNLO`r^4 - 
       (20*3*4*JpsiD*QuarkoniumNLO`r^4)/3 + 112*(4/3)^2*JpsiD*
        QuarkoniumNLO`r^4 + (8*3*4*JpsiD^2*QuarkoniumNLO`r^4)/3 - 
       20*(4/3)^2*JpsiD^2*QuarkoniumNLO`r^4 - 6*QuarkoniumNLO`r^5 + 
       6*3^2*QuarkoniumNLO`r^5 - (12*3*4*QuarkoniumNLO`r^5)/3 + 
       JpsiD*QuarkoniumNLO`r^5 - 3^2*JpsiD*QuarkoniumNLO`r^5 + 
       (2*3*4*JpsiD*QuarkoniumNLO`r^5)/3 - 6*QuarkoniumNLO`r^6 + 
       6*3^2*QuarkoniumNLO`r^6 - (28*3*4*QuarkoniumNLO`r^6)/3 + 
       64*(4/3)^2*QuarkoniumNLO`r^6 + 3*JpsiD*QuarkoniumNLO`r^6 - 
       3*3^2*JpsiD*QuarkoniumNLO`r^6 + (22*3*4*JpsiD*QuarkoniumNLO`r^6)/3 - 
       48*(4/3)^2*JpsiD*QuarkoniumNLO`r^6 - (4*3*4*JpsiD^2*QuarkoniumNLO`r^6)/
        3 + 8*(4/3)^2*JpsiD^2*QuarkoniumNLO`r^6 + 218*QuarkoniumNLO`z - 
       218*3^2*QuarkoniumNLO`z + (436*3*4*QuarkoniumNLO`z)/3 + 
       64*(4/3)^2*QuarkoniumNLO`z - 97*JpsiD*QuarkoniumNLO`z + 
       97*3^2*JpsiD*QuarkoniumNLO`z - (194*3*4*JpsiD*QuarkoniumNLO`z)/3 - 
       64*(4/3)^2*JpsiD*QuarkoniumNLO`z + 16*(4/3)^2*JpsiD^2*
        QuarkoniumNLO`z + 38*QuarkoniumNLO`r*QuarkoniumNLO`z - 
       38*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z + 
       (76*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 - 11*JpsiD*QuarkoniumNLO`r*
        QuarkoniumNLO`z + 11*3^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z - 
       (22*3*4*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 - 
       220*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 220*3^2*QuarkoniumNLO`r^2*
        QuarkoniumNLO`z - (376*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 - 
       448*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
       94*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
       94*3^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
       (124*3*4*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 + 
       384*(4/3)^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
       (16*3*4*JpsiD^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 - 
       80*(4/3)^2*JpsiD^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
       36*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 36*3^2*QuarkoniumNLO`r^3*
        QuarkoniumNLO`z - (72*3*4*QuarkoniumNLO`r^3*QuarkoniumNLO`z)/3 + 
       10*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 
       10*3^2*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 
       (20*3*4*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z)/3 + 
       2*QuarkoniumNLO`r^4*QuarkoniumNLO`z - 2*3^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`z - (60*3*4*QuarkoniumNLO`r^4*QuarkoniumNLO`z)/3 + 
       384*(4/3)^2*QuarkoniumNLO`r^4*QuarkoniumNLO`z + 
       3*JpsiD*QuarkoniumNLO`r^4*QuarkoniumNLO`z - 
       3*3^2*JpsiD*QuarkoniumNLO`r^4*QuarkoniumNLO`z + 
       (70*3*4*JpsiD*QuarkoniumNLO`r^4*QuarkoniumNLO`z)/3 - 
       320*(4/3)^2*JpsiD*QuarkoniumNLO`r^4*QuarkoniumNLO`z - 
       (16*3*4*JpsiD^2*QuarkoniumNLO`r^4*QuarkoniumNLO`z)/3 + 
       64*(4/3)^2*JpsiD^2*QuarkoniumNLO`r^4*QuarkoniumNLO`z - 
       2*QuarkoniumNLO`r^5*QuarkoniumNLO`z + 2*3^2*QuarkoniumNLO`r^5*
        QuarkoniumNLO`z - (4*3*4*QuarkoniumNLO`r^5*QuarkoniumNLO`z)/3 + 
       JpsiD*QuarkoniumNLO`r^5*QuarkoniumNLO`z - 3^2*JpsiD*QuarkoniumNLO`r^5*
        QuarkoniumNLO`z + (2*3*4*JpsiD*QuarkoniumNLO`r^5*QuarkoniumNLO`z)/3 - 
       628*QuarkoniumNLO`z^2 + 628*3^2*QuarkoniumNLO`z^2 - 
       (1256*3*4*QuarkoniumNLO`z^2)/3 - 64*(4/3)^2*QuarkoniumNLO`z^2 + 
       290*JpsiD*QuarkoniumNLO`z^2 - 290*3^2*JpsiD*QuarkoniumNLO`z^2 + 
       (580*3*4*JpsiD*QuarkoniumNLO`z^2)/3 + 64*(4/3)^2*JpsiD*
        QuarkoniumNLO`z^2 - 16*(4/3)^2*JpsiD^2*QuarkoniumNLO`z^2 - 
       64*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 64*3^2*QuarkoniumNLO`r*
        QuarkoniumNLO`z^2 - (128*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z^2)/3 + 
       24*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^2 - 
       24*3^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 
       (48*3*4*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^2)/3 + 
       360*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 360*3^2*QuarkoniumNLO`r^2*
        QuarkoniumNLO`z^2 + (656*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2)/3 + 
       448*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 
       156*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 + 
       156*3^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 
       (248*3*4*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2)/3 - 
       384*(4/3)^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 
       (16*3*4*JpsiD^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2)/3 + 
       80*(4/3)^2*JpsiD^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 + 
       64*QuarkoniumNLO`r^3*QuarkoniumNLO`z^2 - 64*3^2*QuarkoniumNLO`r^3*
        QuarkoniumNLO`z^2 + (128*3*4*QuarkoniumNLO`r^3*QuarkoniumNLO`z^2)/3 - 
       24*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z^2 + 
       24*3^2*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z^2 - 
       (48*3*4*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z^2)/3 + 
       12*QuarkoniumNLO`r^4*QuarkoniumNLO`z^2 - 12*3^2*QuarkoniumNLO`r^4*
        QuarkoniumNLO`z^2 + (88*3*4*QuarkoniumNLO`r^4*QuarkoniumNLO`z^2)/3 - 
       384*(4/3)^2*QuarkoniumNLO`r^4*QuarkoniumNLO`z^2 - 
       6*JpsiD*QuarkoniumNLO`r^4*QuarkoniumNLO`z^2 + 
       6*3^2*JpsiD*QuarkoniumNLO`r^4*QuarkoniumNLO`z^2 - 
       (76*3*4*JpsiD*QuarkoniumNLO`r^4*QuarkoniumNLO`z^2)/3 + 
       320*(4/3)^2*JpsiD*QuarkoniumNLO`r^4*QuarkoniumNLO`z^2 + 
       (16*3*4*JpsiD^2*QuarkoniumNLO`r^4*QuarkoniumNLO`z^2)/3 - 
       64*(4/3)^2*JpsiD^2*QuarkoniumNLO`r^4*QuarkoniumNLO`z^2 + 
       792*QuarkoniumNLO`z^3 - 792*3^2*QuarkoniumNLO`z^3 + 
       (1584*3*4*QuarkoniumNLO`z^3)/3 - 380*JpsiD*QuarkoniumNLO`z^3 + 
       380*3^2*JpsiD*QuarkoniumNLO`z^3 - (760*3*4*JpsiD*QuarkoniumNLO`z^3)/
        3 + 24*QuarkoniumNLO`r*QuarkoniumNLO`z^3 - 24*3^2*QuarkoniumNLO`r*
        QuarkoniumNLO`z^3 + (48*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z^3)/3 - 
       12*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^3 + 
       12*3^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^3 - 
       (24*3*4*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^3)/3 - 
       280*QuarkoniumNLO`r^2*QuarkoniumNLO`z^3 + 280*3^2*QuarkoniumNLO`r^2*
        QuarkoniumNLO`z^3 - (560*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z^3)/3 + 
       124*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z^3 - 
       124*3^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z^3 + 
       (248*3*4*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z^3)/3 - 
       24*QuarkoniumNLO`r^3*QuarkoniumNLO`z^3 + 24*3^2*QuarkoniumNLO`r^3*
        QuarkoniumNLO`z^3 - (48*3*4*QuarkoniumNLO`r^3*QuarkoniumNLO`z^3)/3 + 
       12*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z^3 - 
       12*3^2*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z^3 + 
       (24*3*4*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z^3)/3 - 
       368*QuarkoniumNLO`z^4 + 368*3^2*QuarkoniumNLO`z^4 - 
       (736*3*4*QuarkoniumNLO`z^4)/3 + 184*JpsiD*QuarkoniumNLO`z^4 - 
       184*3^2*JpsiD*QuarkoniumNLO`z^4 + (368*3*4*JpsiD*QuarkoniumNLO`z^4)/
        3 + 112*QuarkoniumNLO`r^2*QuarkoniumNLO`z^4 - 
       112*3^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^4 + 
       (224*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z^4)/3 - 
       56*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z^4 + 
       56*3^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z^4 - 
       (112*3*4*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z^4)/3)/
      ((4*4*(-2 + JpsiD)*(-1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r)*
        (1 + QuarkoniumNLO`r - 2*QuarkoniumNLO`z)^2*
        (-1 + QuarkoniumNLO`r + 2*QuarkoniumNLO`z)^2)/3), 
    "coefficientEpsilon012" -> 
     {-1/4*(-10 + 10*3^2 - (20*3*4)/3 + 8*(4/3)^2 + QuarkoniumNLO`r - 
         3^2*QuarkoniumNLO`r + (2*3*4*QuarkoniumNLO`r)/3 + 
         17*QuarkoniumNLO`r^2 - 17*3^2*QuarkoniumNLO`r^2 + 
         (42*3*4*QuarkoniumNLO`r^2)/3 - 16*(4/3)^2*QuarkoniumNLO`r^2 - 
         2*QuarkoniumNLO`r^3 + 2*3^2*QuarkoniumNLO`r^3 - 
         (4*3*4*QuarkoniumNLO`r^3)/3 - 4*QuarkoniumNLO`r^4 + 
         4*3^2*QuarkoniumNLO`r^4 - (24*3*4*QuarkoniumNLO`r^4)/3 + 
         8*(4/3)^2*QuarkoniumNLO`r^4 + QuarkoniumNLO`r^5 - 
         3^2*QuarkoniumNLO`r^5 + (2*3*4*QuarkoniumNLO`r^5)/3 - 
         3*QuarkoniumNLO`r^6 + 3*3^2*QuarkoniumNLO`r^6 + 
         (2*3*4*QuarkoniumNLO`r^6)/3 + 85*QuarkoniumNLO`z - 
         85*3^2*QuarkoniumNLO`z + (170*3*4*QuarkoniumNLO`z)/3 - 
         32*(4/3)^2*QuarkoniumNLO`z + 3*QuarkoniumNLO`r*QuarkoniumNLO`z - 
         3*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z + 
         (6*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 - 78*QuarkoniumNLO`r^2*
          QuarkoniumNLO`z + 78*3^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
         (188*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 + 
         96*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 2*QuarkoniumNLO`r^3*
          QuarkoniumNLO`z + 2*3^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 
         (4*3*4*QuarkoniumNLO`r^3*QuarkoniumNLO`z)/3 - 7*QuarkoniumNLO`r^4*
          QuarkoniumNLO`z + 7*3^2*QuarkoniumNLO`r^4*QuarkoniumNLO`z + 
         (18*3*4*QuarkoniumNLO`r^4*QuarkoniumNLO`z)/3 - 
         64*(4/3)^2*QuarkoniumNLO`r^4*QuarkoniumNLO`z - 
         QuarkoniumNLO`r^5*QuarkoniumNLO`z + 3^2*QuarkoniumNLO`r^5*
          QuarkoniumNLO`z - (2*3*4*QuarkoniumNLO`r^5*QuarkoniumNLO`z)/3 - 
         266*QuarkoniumNLO`z^2 + 266*3^2*QuarkoniumNLO`z^2 - 
         (532*3*4*QuarkoniumNLO`z^2)/3 + 32*(4/3)^2*QuarkoniumNLO`z^2 - 
         16*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 16*3^2*QuarkoniumNLO`r*
          QuarkoniumNLO`z^2 - (32*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z^2)/3 + 
         132*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 132*3^2*QuarkoniumNLO`r^2*
          QuarkoniumNLO`z^2 + (296*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2)/
          3 - 96*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 + 
         16*QuarkoniumNLO`r^3*QuarkoniumNLO`z^2 - 16*3^2*QuarkoniumNLO`r^3*
          QuarkoniumNLO`z^2 + (32*3*4*QuarkoniumNLO`r^3*QuarkoniumNLO`z^2)/
          3 + 6*QuarkoniumNLO`r^4*QuarkoniumNLO`z^2 - 6*3^2*QuarkoniumNLO`r^4*
          QuarkoniumNLO`z^2 - (20*3*4*QuarkoniumNLO`r^4*QuarkoniumNLO`z^2)/
          3 + 64*(4/3)^2*QuarkoniumNLO`r^4*QuarkoniumNLO`z^2 + 
         364*QuarkoniumNLO`z^3 - 364*3^2*QuarkoniumNLO`z^3 + 
         (728*3*4*QuarkoniumNLO`z^3)/3 + 12*QuarkoniumNLO`r*
          QuarkoniumNLO`z^3 - 12*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z^3 + 
         (24*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z^3)/3 - 108*QuarkoniumNLO`r^2*
          QuarkoniumNLO`z^3 + 108*3^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^3 - 
         (216*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z^3)/3 - 
         12*QuarkoniumNLO`r^3*QuarkoniumNLO`z^3 + 12*3^2*QuarkoniumNLO`r^3*
          QuarkoniumNLO`z^3 - (24*3*4*QuarkoniumNLO`r^3*QuarkoniumNLO`z^3)/
          3 - 184*QuarkoniumNLO`z^4 + 184*3^2*QuarkoniumNLO`z^4 - 
         (368*3*4*QuarkoniumNLO`z^4)/3 + 56*QuarkoniumNLO`r^2*
          QuarkoniumNLO`z^4 - 56*3^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^4 + 
         (112*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z^4)/3)/
        ((4*(-1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r)*
          (1 + QuarkoniumNLO`r - 2*QuarkoniumNLO`z)^2*
          (-1 + QuarkoniumNLO`r + 2*QuarkoniumNLO`z)^2)/3), 
      -1/2*(-1 + 3^2 - (2*3*4)/3 + 4*(4/3)^2 - QuarkoniumNLO`r + 
         3^2*QuarkoniumNLO`r - (2*3*4*QuarkoniumNLO`r)/3 + 
         QuarkoniumNLO`r^2 - 3^2*QuarkoniumNLO`r^2 + 
         (6*3*4*QuarkoniumNLO`r^2)/3 - 12*(4/3)^2*QuarkoniumNLO`r^2 + 
         QuarkoniumNLO`r^3 - 3^2*QuarkoniumNLO`r^3 + 
         (2*3*4*QuarkoniumNLO`r^3)/3 - (4*3*4*QuarkoniumNLO`r^4)/3 + 
         8*(4/3)^2*QuarkoniumNLO`r^4 + 6*QuarkoniumNLO`z - 
         6*3^2*QuarkoniumNLO`z + (12*3*4*QuarkoniumNLO`z)/3 - 
         16*(4/3)^2*QuarkoniumNLO`z + 4*QuarkoniumNLO`r*QuarkoniumNLO`z - 
         4*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z + 
         (8*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 - 2*QuarkoniumNLO`r^2*
          QuarkoniumNLO`z + 2*3^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
         (20*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 + 
         64*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
         12*QuarkoniumNLO`z^2 + 12*3^2*QuarkoniumNLO`z^2 - 
         (24*3*4*QuarkoniumNLO`z^2)/3 + 16*(4/3)^2*QuarkoniumNLO`z^2 - 
         4*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 4*3^2*QuarkoniumNLO`r*
          QuarkoniumNLO`z^2 - (8*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z^2)/3 + 
         (16*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2)/3 - 
         64*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 + 
         8*QuarkoniumNLO`z^3 - 8*3^2*QuarkoniumNLO`z^3 + 
         (16*3*4*QuarkoniumNLO`z^3)/3)/
        ((4*(1 + QuarkoniumNLO`r - 2*QuarkoniumNLO`z)^2*
          (-1 + QuarkoniumNLO`r + 2*QuarkoniumNLO`z)^2)/3), 
      -1/2*(1 - 3^2 + (2*3*4)/3)/((4*(-1 + QuarkoniumNLO`r + 
           2*QuarkoniumNLO`z))/3)}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPB0[-2*QuarkoniumNLO`z - 
       2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0], 
    "coefficientD" -> -1/16*(30 - 30*3^2 - (36*3*4)/3 + 272*(4/3)^2 - 
        17*JpsiD + 17*3^2*JpsiD + (30*3*4*JpsiD)/3 - 128*(4/3)^2*JpsiD - 
        (8*3*4*JpsiD^2)/3 + 12*(4/3)^2*JpsiD^2 + 86*QuarkoniumNLO`r - 
        86*3^2*QuarkoniumNLO`r + (12*3*4*QuarkoniumNLO`r)/3 + 
        432*(4/3)^2*QuarkoniumNLO`r - 47*JpsiD*QuarkoniumNLO`r + 
        47*3^2*JpsiD*QuarkoniumNLO`r + (2*3*4*JpsiD*QuarkoniumNLO`r)/3 - 
        176*(4/3)^2*JpsiD*QuarkoniumNLO`r - (8*3*4*JpsiD^2*QuarkoniumNLO`r)/
         3 + 12*(4/3)^2*JpsiD^2*QuarkoniumNLO`r + 82*QuarkoniumNLO`r^2 - 
        82*3^2*QuarkoniumNLO`r^2 + (132*3*4*QuarkoniumNLO`r^2)/3 + 
        48*(4/3)^2*QuarkoniumNLO`r^2 - 43*JpsiD*QuarkoniumNLO`r^2 + 
        43*3^2*JpsiD*QuarkoniumNLO`r^2 - (86*3*4*JpsiD*QuarkoniumNLO`r^2)/3 + 
        32*(4/3)^2*JpsiD*QuarkoniumNLO`r^2 + 
        (8*3*4*JpsiD^2*QuarkoniumNLO`r^2)/3 - 12*(4/3)^2*JpsiD^2*
         QuarkoniumNLO`r^2 + 26*QuarkoniumNLO`r^3 - 
        26*3^2*QuarkoniumNLO`r^3 + (84*3*4*QuarkoniumNLO`r^3)/3 - 
        112*(4/3)^2*QuarkoniumNLO`r^3 - 13*JpsiD*QuarkoniumNLO`r^3 + 
        13*3^2*JpsiD*QuarkoniumNLO`r^3 - (58*3*4*JpsiD*QuarkoniumNLO`r^3)/3 + 
        80*(4/3)^2*JpsiD*QuarkoniumNLO`r^3 + 
        (8*3*4*JpsiD^2*QuarkoniumNLO`r^3)/3 - 12*(4/3)^2*JpsiD^2*
         QuarkoniumNLO`r^3 - 118*QuarkoniumNLO`z + 118*3^2*QuarkoniumNLO`z + 
        (148*3*4*QuarkoniumNLO`z)/3 - 1136*(4/3)^2*QuarkoniumNLO`z + 
        69*JpsiD*QuarkoniumNLO`z - 69*3^2*JpsiD*QuarkoniumNLO`z - 
        (118*3*4*JpsiD*QuarkoniumNLO`z)/3 + 560*(4/3)^2*JpsiD*
         QuarkoniumNLO`z + (32*3*4*JpsiD^2*QuarkoniumNLO`z)/3 - 
        60*(4/3)^2*JpsiD^2*QuarkoniumNLO`z - 198*QuarkoniumNLO`r*
         QuarkoniumNLO`z + 198*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z - 
        (108*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 - 
        752*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z + 
        111*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z - 111*3^2*JpsiD*
         QuarkoniumNLO`r*QuarkoniumNLO`z + (62*3*4*JpsiD*QuarkoniumNLO`r*
          QuarkoniumNLO`z)/3 + 272*(4/3)^2*JpsiD*QuarkoniumNLO`r*
         QuarkoniumNLO`z + (8*3*4*JpsiD^2*QuarkoniumNLO`r*QuarkoniumNLO`z)/
         3 - 12*(4/3)^2*JpsiD^2*QuarkoniumNLO`r*QuarkoniumNLO`z - 
        106*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 106*3^2*QuarkoniumNLO`r^2*
         QuarkoniumNLO`z - (340*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 + 
        496*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
        55*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
        55*3^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
        (238*3*4*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 - 
        368*(4/3)^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
        (32*3*4*JpsiD^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 + 
        60*(4/3)^2*JpsiD^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
        26*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 26*3^2*QuarkoniumNLO`r^3*
         QuarkoniumNLO`z - (84*3*4*QuarkoniumNLO`r^3*QuarkoniumNLO`z)/3 + 
        112*(4/3)^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 
        13*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 
        13*3^2*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 
        (58*3*4*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z)/3 - 
        80*(4/3)^2*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 
        (8*3*4*JpsiD^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z)/3 + 
        12*(4/3)^2*JpsiD^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 
        112*QuarkoniumNLO`z^2 - 112*3^2*QuarkoniumNLO`z^2 - 
        (160*3*4*QuarkoniumNLO`z^2)/3 + 1120*(4/3)^2*QuarkoniumNLO`z^2 - 
        72*JpsiD*QuarkoniumNLO`z^2 + 72*3^2*JpsiD*QuarkoniumNLO`z^2 + 
        (112*3*4*JpsiD*QuarkoniumNLO`z^2)/3 - 544*(4/3)^2*JpsiD*
         QuarkoniumNLO`z^2 - (32*3*4*JpsiD^2*QuarkoniumNLO`z^2)/3 + 
        56*(4/3)^2*JpsiD^2*QuarkoniumNLO`z^2 + 56*QuarkoniumNLO`r*
         QuarkoniumNLO`z^2 - 56*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 
        (176*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z^2)/3 - 
        192*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2 - 
        36*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 
        36*3^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^2 - 
        (136*3*4*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^2)/3 + 
        128*(4/3)^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 
        (16*3*4*JpsiD^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2)/3 - 
        16*(4/3)^2*JpsiD^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 
        56*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 56*3^2*QuarkoniumNLO`r^2*
         QuarkoniumNLO`z^2 + (176*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2)/
         3 - 288*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 
        28*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 + 
        28*3^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 
        (120*3*4*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2)/3 + 
        224*(4/3)^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 + 
        (16*3*4*JpsiD^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2)/3 - 
        40*(4/3)^2*JpsiD^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 + 
        8*QuarkoniumNLO`z^3 - 8*3^2*QuarkoniumNLO`z^3 + 
        (16*3*4*QuarkoniumNLO`z^3)/3 + 4*JpsiD*QuarkoniumNLO`z^3 - 
        4*3^2*JpsiD*QuarkoniumNLO`z^3 + (8*3*4*JpsiD*QuarkoniumNLO`z^3)/3 - 
        8*QuarkoniumNLO`r*QuarkoniumNLO`z^3 + 8*3^2*QuarkoniumNLO`r*
         QuarkoniumNLO`z^3 - (16*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z^3)/3 + 
        4*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^3 - 
        4*3^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^3 + 
        (8*3*4*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^3)/3)/
       ((4*(-2 + JpsiD)*(-1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r - 
           2*QuarkoniumNLO`z)^2)/3), "coefficientEpsilon012" -> 
     {(19 - 19*3^2 + (22*3*4)/3 + 24*(4/3)^2 + 51*QuarkoniumNLO`r - 
        51*3^2*QuarkoniumNLO`r + (54*3*4*QuarkoniumNLO`r)/3 + 
        40*(4/3)^2*QuarkoniumNLO`r + 45*QuarkoniumNLO`r^2 - 
        45*3^2*QuarkoniumNLO`r^2 + (42*3*4*QuarkoniumNLO`r^2)/3 + 
        8*(4/3)^2*QuarkoniumNLO`r^2 + 13*QuarkoniumNLO`r^3 - 
        13*3^2*QuarkoniumNLO`r^3 + (10*3*4*QuarkoniumNLO`r^3)/3 - 
        8*(4/3)^2*QuarkoniumNLO`r^3 - 79*QuarkoniumNLO`z + 
        79*3^2*QuarkoniumNLO`z - (94*3*4*QuarkoniumNLO`z)/3 - 
        72*(4/3)^2*QuarkoniumNLO`z - 123*QuarkoniumNLO`r*QuarkoniumNLO`z + 
        123*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z - 
        (134*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 - 
        72*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z - 57*QuarkoniumNLO`r^2*
         QuarkoniumNLO`z + 57*3^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
        (50*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 + 
        8*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 13*QuarkoniumNLO`r^3*
         QuarkoniumNLO`z + 13*3^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 
        (10*3*4*QuarkoniumNLO`r^3*QuarkoniumNLO`z)/3 + 
        8*(4/3)^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 88*QuarkoniumNLO`z^2 - 
        88*3^2*QuarkoniumNLO`z^2 + (112*3*4*QuarkoniumNLO`z^2)/3 + 
        80*(4/3)^2*QuarkoniumNLO`z^2 + 44*QuarkoniumNLO`r*QuarkoniumNLO`z^2 - 
        44*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 
        (56*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z^2)/3 - 
        32*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 28*QuarkoniumNLO`r^2*
         QuarkoniumNLO`z^2 - 28*3^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 + 
        (24*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2)/3 + 
        16*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 
        12*QuarkoniumNLO`z^3 + 12*3^2*QuarkoniumNLO`z^3 - 
        (24*3*4*QuarkoniumNLO`z^3)/3 - 4*QuarkoniumNLO`r*QuarkoniumNLO`z^3 + 
        4*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z^3 - 
        (8*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z^3)/3)/
       ((16*4*(-1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r - 
           2*QuarkoniumNLO`z)^2)/3), (1 - 3^2 - (6*3*4)/3 - 4*(4/3)^2 + 
        2*QuarkoniumNLO`r - 2*3^2*QuarkoniumNLO`r - (4*3*4*QuarkoniumNLO`r)/
         3 - 20*(4/3)^2*QuarkoniumNLO`r + QuarkoniumNLO`r^2 - 
        3^2*QuarkoniumNLO`r^2 + (10*3*4*QuarkoniumNLO`r^2)/3 - 
        28*(4/3)^2*QuarkoniumNLO`r^2 + (8*3*4*QuarkoniumNLO`r^3)/3 - 
        12*(4/3)^2*QuarkoniumNLO`r^3 - 5*QuarkoniumNLO`z + 
        5*3^2*QuarkoniumNLO`z + (22*3*4*QuarkoniumNLO`z)/3 + 
        4*(4/3)^2*QuarkoniumNLO`z - 6*QuarkoniumNLO`r*QuarkoniumNLO`z + 
        6*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z - 
        (4*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 + 
        52*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z - QuarkoniumNLO`r^2*
         QuarkoniumNLO`z + 3^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
        (34*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 + 
        60*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
        (8*3*4*QuarkoniumNLO`r^3*QuarkoniumNLO`z)/3 + 
        12*(4/3)^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 8*QuarkoniumNLO`z^2 - 
        8*3^2*QuarkoniumNLO`z^2 - (16*3*4*QuarkoniumNLO`z^2)/3 - 
        8*(4/3)^2*QuarkoniumNLO`z^2 + 4*QuarkoniumNLO`r*QuarkoniumNLO`z^2 - 
        4*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 
        (24*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z^2)/3 - 
        16*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 
        (16*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2)/3 - 
        40*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 
        4*QuarkoniumNLO`z^3 + 4*3^2*QuarkoniumNLO`z^3 - 
        (8*3*4*QuarkoniumNLO`z^3)/3)/((8*4*(-1 + QuarkoniumNLO`r)*
         (1 + QuarkoniumNLO`r - 2*QuarkoniumNLO`z)^2)/3), 
      -1/8*(-1 + 3^2 - (2*3*4)/3 + 16*(4/3)^2 + QuarkoniumNLO`z - 
         3^2*QuarkoniumNLO`z + (2*3*4*QuarkoniumNLO`z)/3)/
        ((4*(-1 + QuarkoniumNLO`r))/3)}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPB0[-2 + 2*QuarkoniumNLO`r + 
       2*QuarkoniumNLO`z - 2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0], 
    "coefficientD" -> (16 - 16*3^2 - (16*3*4)/3 + 128*(4/3)^2 - 8*JpsiD + 
       8*3^2*JpsiD + (16*3*4*JpsiD)/3 - 56*(4/3)^2*JpsiD - 
       (4*3*4*JpsiD^2)/3 + 4*(4/3)^2*JpsiD^2 + 32*QuarkoniumNLO`r - 
       32*3^2*QuarkoniumNLO`r - (32*3*4*QuarkoniumNLO`r)/3 + 
       256*(4/3)^2*QuarkoniumNLO`r - 16*JpsiD*QuarkoniumNLO`r + 
       16*3^2*JpsiD*QuarkoniumNLO`r + (32*3*4*JpsiD*QuarkoniumNLO`r)/3 - 
       112*(4/3)^2*JpsiD*QuarkoniumNLO`r - (8*3*4*JpsiD^2*QuarkoniumNLO`r)/
        3 + 8*(4/3)^2*JpsiD^2*QuarkoniumNLO`r + 16*QuarkoniumNLO`r^2 - 
       16*3^2*QuarkoniumNLO`r^2 - (16*3*4*QuarkoniumNLO`r^2)/3 + 
       128*(4/3)^2*QuarkoniumNLO`r^2 - 8*JpsiD*QuarkoniumNLO`r^2 + 
       8*3^2*JpsiD*QuarkoniumNLO`r^2 + (16*3*4*JpsiD*QuarkoniumNLO`r^2)/3 - 
       56*(4/3)^2*JpsiD*QuarkoniumNLO`r^2 - (4*3*4*JpsiD^2*QuarkoniumNLO`r^2)/
        3 + 4*(4/3)^2*JpsiD^2*QuarkoniumNLO`r^2 - 74*QuarkoniumNLO`z + 
       74*3^2*QuarkoniumNLO`z + (44*3*4*QuarkoniumNLO`z)/3 - 
       552*(4/3)^2*QuarkoniumNLO`z + 35*JpsiD*QuarkoniumNLO`z - 
       35*3^2*JpsiD*QuarkoniumNLO`z - (58*3*4*JpsiD*QuarkoniumNLO`z)/3 + 
       264*(4/3)^2*JpsiD*QuarkoniumNLO`z + (16*3*4*JpsiD^2*QuarkoniumNLO`z)/
        3 - 26*(4/3)^2*JpsiD^2*QuarkoniumNLO`z - 74*QuarkoniumNLO`r*
        QuarkoniumNLO`z + 74*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z + 
       (60*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 - 
       568*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z + 33*JpsiD*QuarkoniumNLO`r*
        QuarkoniumNLO`z - 33*3^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z - 
       (78*3*4*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 + 
       264*(4/3)^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z + 
       (20*3*4*JpsiD^2*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 - 
       22*(4/3)^2*JpsiD^2*QuarkoniumNLO`r*QuarkoniumNLO`z - 
       14*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 14*3^2*QuarkoniumNLO`r^2*
        QuarkoniumNLO`z - (28*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 + 
       40*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
       5*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
       5*3^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
       (10*3*4*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 - 
       40*(4/3)^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
       10*(4/3)^2*JpsiD^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
       14*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 14*3^2*QuarkoniumNLO`r^3*
        QuarkoniumNLO`z - (44*3*4*QuarkoniumNLO`r^3*QuarkoniumNLO`z)/3 + 
       56*(4/3)^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 
       7*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 
       7*3^2*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 
       (30*3*4*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z)/3 - 
       40*(4/3)^2*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 
       (4*3*4*JpsiD^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z)/3 + 
       6*(4/3)^2*JpsiD^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 
       104*QuarkoniumNLO`z^2 - 104*3^2*QuarkoniumNLO`z^2 + 
       (16*3*4*QuarkoniumNLO`z^2)/3 + 560*(4/3)^2*QuarkoniumNLO`z^2 - 
       44*JpsiD*QuarkoniumNLO`z^2 + 44*3^2*JpsiD*QuarkoniumNLO`z^2 + 
       (40*3*4*JpsiD*QuarkoniumNLO`z^2)/3 - 272*(4/3)^2*JpsiD*
        QuarkoniumNLO`z^2 - (16*3*4*JpsiD^2*QuarkoniumNLO`z^2)/3 + 
       28*(4/3)^2*JpsiD^2*QuarkoniumNLO`z^2 + 24*QuarkoniumNLO`r*
        QuarkoniumNLO`z^2 - 24*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 
       (16*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z^2)/3 + 
       96*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2 - 4*JpsiD*QuarkoniumNLO`r*
        QuarkoniumNLO`z^2 + 4*3^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 
       (24*3*4*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^2)/3 - 
       64*(4/3)^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^2 - 
       (8*3*4*JpsiD^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2)/3 + 
       8*(4/3)^2*JpsiD^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 
       32*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 32*3^2*QuarkoniumNLO`r^2*
        QuarkoniumNLO`z^2 + (96*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2)/3 - 
       144*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 
       16*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 + 
       16*3^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 
       (64*3*4*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2)/3 + 
       112*(4/3)^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 + 
       (8*3*4*JpsiD^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2)/3 - 
       20*(4/3)^2*JpsiD^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 
       40*QuarkoniumNLO`z^3 + 40*3^2*QuarkoniumNLO`z^3 - 
       (80*3*4*QuarkoniumNLO`z^3)/3 + 12*JpsiD*QuarkoniumNLO`z^3 - 
       12*3^2*JpsiD*QuarkoniumNLO`z^3 + (24*3*4*JpsiD*QuarkoniumNLO`z^3)/3 - 
       8*QuarkoniumNLO`r*QuarkoniumNLO`z^3 + 8*3^2*QuarkoniumNLO`r*
        QuarkoniumNLO`z^3 - (16*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z^3)/3 + 
       4*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^3 - 
       4*3^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^3 + 
       (8*3*4*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^3)/3)/
      ((8*4*(-2 + JpsiD)*(1 + QuarkoniumNLO`r)*
        (1 + QuarkoniumNLO`r - 2*QuarkoniumNLO`z)^2)/3), 
    "coefficientEpsilon012" -> 
     {-1/8*(8 - 8*3^2 + (8*3*4)/3 + 16*(4/3)^2 + 16*QuarkoniumNLO`r - 
         16*3^2*QuarkoniumNLO`r + (16*3*4*QuarkoniumNLO`r)/3 + 
         32*(4/3)^2*QuarkoniumNLO`r + 8*QuarkoniumNLO`r^2 - 
         8*3^2*QuarkoniumNLO`r^2 + (8*3*4*QuarkoniumNLO`r^2)/3 + 
         16*(4/3)^2*QuarkoniumNLO`r^2 - 33*QuarkoniumNLO`z + 
         33*3^2*QuarkoniumNLO`z - (34*3*4*QuarkoniumNLO`z)/3 - 
         44*(4/3)^2*QuarkoniumNLO`z - 29*QuarkoniumNLO`r*QuarkoniumNLO`z + 
         29*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z - 
         (34*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 - 
         68*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z - 3*QuarkoniumNLO`r^2*
          QuarkoniumNLO`z + 3*3^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
         (6*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 - 
         20*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 7*QuarkoniumNLO`r^3*
          QuarkoniumNLO`z + 7*3^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 
         (6*3*4*QuarkoniumNLO`r^3*QuarkoniumNLO`z)/3 + 
         4*(4/3)^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 36*QuarkoniumNLO`z^2 - 
         36*3^2*QuarkoniumNLO`z^2 + (40*3*4*QuarkoniumNLO`z^2)/3 + 
         40*(4/3)^2*QuarkoniumNLO`z^2 - 4*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 
         4*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 
         (8*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z^2)/3 + 
         16*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 16*QuarkoniumNLO`r^2*
          QuarkoniumNLO`z^2 - 16*3^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 + 
         (16*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2)/3 + 
         8*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 
         4*QuarkoniumNLO`z^3 + 4*3^2*QuarkoniumNLO`z^3 - 
         (8*3*4*QuarkoniumNLO`z^3)/3 - 4*QuarkoniumNLO`r*QuarkoniumNLO`z^3 + 
         4*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z^3 - 
         (8*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z^3)/3)/
        ((4*(1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r - 2*QuarkoniumNLO`z)^
           2)/3), -1/4*((-4*3*4)/3 - 4*(4/3)^2 - (8*3*4*QuarkoniumNLO`r)/3 - 
         8*(4/3)^2*QuarkoniumNLO`r - (4*3*4*QuarkoniumNLO`r^2)/3 - 
         4*(4/3)^2*QuarkoniumNLO`r^2 + QuarkoniumNLO`z - 
         3^2*QuarkoniumNLO`z + (18*3*4*QuarkoniumNLO`z)/3 + 
         6*(4/3)^2*QuarkoniumNLO`z + 2*QuarkoniumNLO`r*QuarkoniumNLO`z - 
         2*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z + 
         (24*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 + 
         10*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z + QuarkoniumNLO`r^2*
          QuarkoniumNLO`z - 3^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
         (2*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 + 
         10*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
         (4*3*4*QuarkoniumNLO`r^3*QuarkoniumNLO`z)/3 + 
         6*(4/3)^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 4*QuarkoniumNLO`z^2 + 
         4*3^2*QuarkoniumNLO`z^2 - (24*3*4*QuarkoniumNLO`z^2)/3 - 
         4*(4/3)^2*QuarkoniumNLO`z^2 - 4*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 
         4*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2 - 
         (16*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z^2)/3 + 
         8*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 
         (8*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2)/3 - 
         20*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 + 
         4*QuarkoniumNLO`z^3 - 4*3^2*QuarkoniumNLO`z^3 + 
         (8*3*4*QuarkoniumNLO`z^3)/3)/((4*(1 + QuarkoniumNLO`r)*
          (1 + QuarkoniumNLO`r - 2*QuarkoniumNLO`z)^2)/3), 
      (8*(4/3)^2 - QuarkoniumNLO`z + 3^2*QuarkoniumNLO`z - 
        (2*3*4*QuarkoniumNLO`z)/3)/((4*4*(1 + QuarkoniumNLO`r))/3)}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPC0[-4, -2*QuarkoniumNLO`z - 
       2*QuarkoniumNLO`r*QuarkoniumNLO`z, -2 + 2*QuarkoniumNLO`r + 
       2*QuarkoniumNLO`z - 2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0, 0], 
    "coefficientD" -> -1/2*(-6 + 6*3^2 - (12*3*4)/3 + JpsiD - 3^2*JpsiD + 
        (2*3*4*JpsiD)/3 - 10*QuarkoniumNLO`r + 10*3^2*QuarkoniumNLO`r - 
        (20*3*4*QuarkoniumNLO`r)/3 + JpsiD*QuarkoniumNLO`r - 
        3^2*JpsiD*QuarkoniumNLO`r + (2*3*4*JpsiD*QuarkoniumNLO`r)/3 + 
        2*QuarkoniumNLO`r^2 - 2*3^2*QuarkoniumNLO`r^2 - 
        (4*3*4*QuarkoniumNLO`r^2)/3 - 3*JpsiD*QuarkoniumNLO`r^2 + 
        3*3^2*JpsiD*QuarkoniumNLO`r^2 - (2*3*4*JpsiD*QuarkoniumNLO`r^2)/3 + 
        10*QuarkoniumNLO`r^3 - 10*3^2*QuarkoniumNLO`r^3 + 
        (4*3*4*QuarkoniumNLO`r^3)/3 - 5*JpsiD*QuarkoniumNLO`r^3 + 
        5*3^2*JpsiD*QuarkoniumNLO`r^3 - (2*3*4*JpsiD*QuarkoniumNLO`r^3)/3 + 
        4*QuarkoniumNLO`r^4 - 4*3^2*QuarkoniumNLO`r^4 - 
        2*JpsiD*QuarkoniumNLO`r^4 + 2*3^2*JpsiD*QuarkoniumNLO`r^4 + 
        24*QuarkoniumNLO`z - 24*3^2*QuarkoniumNLO`z + 
        (48*3*4*QuarkoniumNLO`z)/3 - 4*JpsiD*QuarkoniumNLO`z + 
        4*3^2*JpsiD*QuarkoniumNLO`z - (8*3*4*JpsiD*QuarkoniumNLO`z)/3 - 
        (16*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 + 
        32*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z + 8*JpsiD*QuarkoniumNLO`r*
         QuarkoniumNLO`z - 8*3^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z + 
        (32*3*4*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 - 
        16*(4/3)^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z - 
        (4*3*4*JpsiD^2*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 - 
        44*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 44*3^2*QuarkoniumNLO`r^2*
         QuarkoniumNLO`z - (72*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 + 
        32*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
        22*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
        22*3^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
        (44*3*4*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 - 
        16*(4/3)^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
        (4*3*4*JpsiD^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 - 
        20*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 20*3^2*QuarkoniumNLO`r^3*
         QuarkoniumNLO`z - (8*3*4*QuarkoniumNLO`r^3*QuarkoniumNLO`z)/3 + 
        10*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 
        10*3^2*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 
        (4*3*4*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z)/3 - 
        24*QuarkoniumNLO`z^2 + 24*3^2*QuarkoniumNLO`z^2 - 
        (48*3*4*QuarkoniumNLO`z^2)/3 + 64*(4/3)^2*QuarkoniumNLO`z^2 + 
        4*JpsiD*QuarkoniumNLO`z^2 - 4*3^2*JpsiD*QuarkoniumNLO`z^2 + 
        (8*3*4*JpsiD*QuarkoniumNLO`z^2)/3 - 64*(4/3)^2*JpsiD*
         QuarkoniumNLO`z^2 + 16*(4/3)^2*JpsiD^2*QuarkoniumNLO`z^2 + 
        60*QuarkoniumNLO`r*QuarkoniumNLO`z^2 - 60*3^2*QuarkoniumNLO`r*
         QuarkoniumNLO`z^2 + (168*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z^2)/3 - 
        96*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2 - 
        30*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 
        30*3^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^2 - 
        (108*3*4*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^2)/3 + 
        48*(4/3)^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 
        (12*3*4*JpsiD^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2)/3 + 
        44*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 44*3^2*QuarkoniumNLO`r^2*
         QuarkoniumNLO`z^2 + (72*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2)/3 - 
        32*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 
        22*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 + 
        22*3^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 
        (44*3*4*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2)/3 + 
        16*(4/3)^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 + 
        (4*3*4*JpsiD^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2)/3 - 
        128*(4/3)^2*QuarkoniumNLO`z^3 + 128*(4/3)^2*JpsiD*QuarkoniumNLO`z^3 - 
        32*(4/3)^2*JpsiD^2*QuarkoniumNLO`z^3 - 40*QuarkoniumNLO`r*
         QuarkoniumNLO`z^3 + 40*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z^3 - 
        (112*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z^3)/3 + 
        64*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z^3 + 
        20*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^3 - 
        20*3^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^3 + 
        (72*3*4*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^3)/3 - 
        32*(4/3)^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^3 - 
        (8*3*4*JpsiD^2*QuarkoniumNLO`r*QuarkoniumNLO`z^3)/3 + 
        64*(4/3)^2*QuarkoniumNLO`z^4 - 64*(4/3)^2*JpsiD*QuarkoniumNLO`z^4 + 
        16*(4/3)^2*JpsiD^2*QuarkoniumNLO`z^4)/
       ((4*(-2 + JpsiD)*(1 + QuarkoniumNLO`r - 2*QuarkoniumNLO`z)^2)/3), 
    "coefficientEpsilon012" -> 
     {-1/2*(-1 + 3^2 - (2*3*4)/3 - 3*QuarkoniumNLO`r + 
         3*3^2*QuarkoniumNLO`r - (6*3*4*QuarkoniumNLO`r)/3 - 
         5*QuarkoniumNLO`r^2 + 5*3^2*QuarkoniumNLO`r^2 - 
         (6*3*4*QuarkoniumNLO`r^2)/3 - 5*QuarkoniumNLO`r^3 + 
         5*3^2*QuarkoniumNLO`r^3 - (2*3*4*QuarkoniumNLO`r^3)/3 - 
         2*QuarkoniumNLO`r^4 + 2*3^2*QuarkoniumNLO`r^4 + 4*QuarkoniumNLO`z - 
         4*3^2*QuarkoniumNLO`z + (8*3*4*QuarkoniumNLO`z)/3 + 
         16*QuarkoniumNLO`r*QuarkoniumNLO`z - 16*3^2*QuarkoniumNLO`r*
          QuarkoniumNLO`z + (24*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 - 
         16*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z + 22*QuarkoniumNLO`r^2*
          QuarkoniumNLO`z - 22*3^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
         (20*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 - 
         16*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 10*QuarkoniumNLO`r^3*
          QuarkoniumNLO`z - 10*3^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 
         (4*3*4*QuarkoniumNLO`r^3*QuarkoniumNLO`z)/3 - 4*QuarkoniumNLO`z^2 + 
         4*3^2*QuarkoniumNLO`z^2 - (8*3*4*QuarkoniumNLO`z^2)/3 + 
         32*(4/3)^2*QuarkoniumNLO`z^2 - 30*QuarkoniumNLO`r*
          QuarkoniumNLO`z^2 + 30*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2 - 
         (36*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z^2)/3 + 
         48*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2 - 22*QuarkoniumNLO`r^2*
          QuarkoniumNLO`z^2 + 22*3^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 
         (20*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2)/3 + 
         16*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 
         64*(4/3)^2*QuarkoniumNLO`z^3 + 20*QuarkoniumNLO`r*
          QuarkoniumNLO`z^3 - 20*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z^3 + 
         (24*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z^3)/3 - 
         32*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z^3 + 
         32*(4/3)^2*QuarkoniumNLO`z^4)/
        ((4*(1 + QuarkoniumNLO`r - 2*QuarkoniumNLO`z)^2)/3), 
      (1 - 3^2 + (2*3*4)/3 + 2*QuarkoniumNLO`r - 2*3^2*QuarkoniumNLO`r + 
        (4*3*4*QuarkoniumNLO`r)/3 + QuarkoniumNLO`r^2 - 
        3^2*QuarkoniumNLO`r^2 + (2*3*4*QuarkoniumNLO`r^2)/3 - 
        4*QuarkoniumNLO`z + 4*3^2*QuarkoniumNLO`z - (8*3*4*QuarkoniumNLO`z)/
         3 - 4*QuarkoniumNLO`r*QuarkoniumNLO`z + 4*3^2*QuarkoniumNLO`r*
         QuarkoniumNLO`z - (12*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 - 
        (4*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 + 4*QuarkoniumNLO`z^2 - 
        4*3^2*QuarkoniumNLO`z^2 + (8*3*4*QuarkoniumNLO`z^2)/3 + 
        16*(4/3)^2*QuarkoniumNLO`z^2 + (12*3*4*QuarkoniumNLO`r*
          QuarkoniumNLO`z^2)/3 + (4*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2)/
         3 - 32*(4/3)^2*QuarkoniumNLO`z^3 - (8*3*4*QuarkoniumNLO`r*
          QuarkoniumNLO`z^3)/3 + 16*(4/3)^2*QuarkoniumNLO`z^4)/
       ((4*(1 + QuarkoniumNLO`r - 2*QuarkoniumNLO`z)^2)/3), 
      (1 - 3^2 + (2*3*4)/3)/(4/3)}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPC0[0, -4*QuarkoniumNLO`z, 
      -2*QuarkoniumNLO`z - 2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0, 0], 
    "coefficientD" -> (QuarkoniumNLO`z*(-52 + 52*3^2 + 10*JpsiD - 
        10*3^2*JpsiD + 64*QuarkoniumNLO`r - 64*3^2*QuarkoniumNLO`r + 
        (8*3*4*QuarkoniumNLO`r)/3 - 16*JpsiD*QuarkoniumNLO`r + 
        16*3^2*JpsiD*QuarkoniumNLO`r - (4*3*4*JpsiD*QuarkoniumNLO`r)/3 + 
        4*QuarkoniumNLO`r^2 - 4*3^2*QuarkoniumNLO`r^2 - 
        (16*3*4*QuarkoniumNLO`r^2)/3 - 2*JpsiD*QuarkoniumNLO`r^2 + 
        2*3^2*JpsiD*QuarkoniumNLO`r^2 + (8*3*4*JpsiD*QuarkoniumNLO`r^2)/3 - 
        24*QuarkoniumNLO`r^3 + 24*3^2*QuarkoniumNLO`r^3 + 
        (8*3*4*QuarkoniumNLO`r^3)/3 + 12*JpsiD*QuarkoniumNLO`r^3 - 
        12*3^2*JpsiD*QuarkoniumNLO`r^3 - (4*3*4*JpsiD*QuarkoniumNLO`r^3)/3 + 
        8*QuarkoniumNLO`r^4 - 8*3^2*QuarkoniumNLO`r^4 - 
        4*JpsiD*QuarkoniumNLO`r^4 + 4*3^2*JpsiD*QuarkoniumNLO`r^4 + 
        22*QuarkoniumNLO`z - 22*3^2*QuarkoniumNLO`z - 
        7*JpsiD*QuarkoniumNLO`z + 7*3^2*JpsiD*QuarkoniumNLO`z + 
        46*QuarkoniumNLO`r*QuarkoniumNLO`z - 46*3^2*QuarkoniumNLO`r*
         QuarkoniumNLO`z - (8*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 - 
        19*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z + 19*3^2*JpsiD*
         QuarkoniumNLO`r*QuarkoniumNLO`z + (4*3*4*JpsiD*QuarkoniumNLO`r*
          QuarkoniumNLO`z)/3 + 2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
        2*3^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
        (16*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 - 
        JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 3^2*JpsiD*QuarkoniumNLO`r^2*
         QuarkoniumNLO`z - (8*3*4*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/
         3 + 18*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 18*3^2*QuarkoniumNLO`r^3*
         QuarkoniumNLO`z - (8*3*4*QuarkoniumNLO`r^3*QuarkoniumNLO`z)/3 - 
        9*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 
        9*3^2*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 
        (4*3*4*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z)/3 - 
        8*QuarkoniumNLO`r^4*QuarkoniumNLO`z + 8*3^2*QuarkoniumNLO`r^4*
         QuarkoniumNLO`z + 4*JpsiD*QuarkoniumNLO`r^4*QuarkoniumNLO`z - 
        4*3^2*JpsiD*QuarkoniumNLO`r^4*QuarkoniumNLO`z))/
      ((8*4*(-2 + JpsiD)*(-1 + QuarkoniumNLO`r)^2)/3), 
    "coefficientEpsilon012" -> 
     {(QuarkoniumNLO`z*(-6 + 6*3^2 - (4*3*4*QuarkoniumNLO`r)/3 - 
         2*QuarkoniumNLO`r^2 + 2*3^2*QuarkoniumNLO`r^2 + 
         (8*3*4*QuarkoniumNLO`r^2)/3 + 12*QuarkoniumNLO`r^3 - 
         12*3^2*QuarkoniumNLO`r^3 - (4*3*4*QuarkoniumNLO`r^3)/3 - 
         4*QuarkoniumNLO`r^4 + 4*3^2*QuarkoniumNLO`r^4 - 3*QuarkoniumNLO`z + 
         3*3^2*QuarkoniumNLO`z - 15*QuarkoniumNLO`r*QuarkoniumNLO`z + 
         15*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z + 
         (4*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 - QuarkoniumNLO`r^2*
          QuarkoniumNLO`z + 3^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
         (8*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 - 9*QuarkoniumNLO`r^3*
          QuarkoniumNLO`z + 9*3^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 
         (4*3*4*QuarkoniumNLO`r^3*QuarkoniumNLO`z)/3 + 4*QuarkoniumNLO`r^4*
          QuarkoniumNLO`z - 4*3^2*QuarkoniumNLO`r^4*QuarkoniumNLO`z))/
       ((8*4*(-1 + QuarkoniumNLO`r)^2)/3), 
      -1/2*((-1 + 3)*(1 + 3)*QuarkoniumNLO`z*(-4 + 4*QuarkoniumNLO`r + 
          QuarkoniumNLO`z + QuarkoniumNLO`r*QuarkoniumNLO`z))/
        ((4*(-1 + QuarkoniumNLO`r)^2)/3), 
      -1/2*((-1 + 3)*(1 + 3)*QuarkoniumNLO`z*(-4 + 4*QuarkoniumNLO`r + 
          QuarkoniumNLO`z + QuarkoniumNLO`r*QuarkoniumNLO`z))/
        ((4*(-1 + QuarkoniumNLO`r)^2)/3)}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPC0[0, 0, -2 + 2*QuarkoniumNLO`r + 
       2*QuarkoniumNLO`z - 2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0, 0], 
    "coefficientD" -> -1/4*((-1 + QuarkoniumNLO`r)*(-1 + QuarkoniumNLO`z)*
        (-2 + 2*3^2 - (4*3*4)/3 - 2*QuarkoniumNLO`r + 2*3^2*QuarkoniumNLO`r + 
         QuarkoniumNLO`z - 3^2*QuarkoniumNLO`z + (2*3*4*QuarkoniumNLO`z)/3 + 
         2*QuarkoniumNLO`r*QuarkoniumNLO`z - 2*3^2*QuarkoniumNLO`r*
          QuarkoniumNLO`z))/(4/3), "coefficientEpsilon012" -> 
     {-1/4*((-1 + QuarkoniumNLO`r)*(-1 + QuarkoniumNLO`z)*
         (-2 + 2*3^2 - (4*3*4)/3 - 2*QuarkoniumNLO`r + 
          2*3^2*QuarkoniumNLO`r + QuarkoniumNLO`z - 3^2*QuarkoniumNLO`z + 
          (2*3*4*QuarkoniumNLO`z)/3 + 2*QuarkoniumNLO`r*QuarkoniumNLO`z - 
          2*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z))/(4/3), 0, 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPB0[-2 - 2*QuarkoniumNLO`r, 0, 0], 
    "coefficientD" -> -((1 - 3^2 + (2*3*4)/3)/((4*(-1 + QuarkoniumNLO`r))/
        3)), "coefficientEpsilon012" -> 
     {-((1 - 3^2 + (2*3*4)/3)/((4*(-1 + QuarkoniumNLO`r))/3)), 0, 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPC0[0, -2 - 2*QuarkoniumNLO`r, 
      -2*QuarkoniumNLO`z - 2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0, 0], 
    "coefficientD" -> -1/8*((1 + QuarkoniumNLO`r)*(-1 + QuarkoniumNLO`z)*
        (-36 + 36*3^2 + (32*3*4)/3 - 64*(4/3)^2 + 10*JpsiD - 10*3^2*JpsiD + 
         36*QuarkoniumNLO`r - 36*3^2*QuarkoniumNLO`r - 
         (64*3*4*QuarkoniumNLO`r)/3 + 128*(4/3)^2*QuarkoniumNLO`r - 
         18*JpsiD*QuarkoniumNLO`r + 18*3^2*JpsiD*QuarkoniumNLO`r + 
         4*QuarkoniumNLO`r^2 - 4*3^2*QuarkoniumNLO`r^2 + 
         (32*3*4*QuarkoniumNLO`r^2)/3 - 64*(4/3)^2*QuarkoniumNLO`r^2 + 
         6*JpsiD*QuarkoniumNLO`r^2 - 6*3^2*JpsiD*QuarkoniumNLO`r^2 - 
         4*QuarkoniumNLO`r^3 + 4*3^2*QuarkoniumNLO`r^3 + 
         2*JpsiD*QuarkoniumNLO`r^3 - 2*3^2*JpsiD*QuarkoniumNLO`r^3 + 
         22*QuarkoniumNLO`z - 22*3^2*QuarkoniumNLO`z - 
         64*(4/3)^2*QuarkoniumNLO`z - 7*JpsiD*QuarkoniumNLO`z + 
         7*3^2*JpsiD*QuarkoniumNLO`z + 32*(4/3)^2*JpsiD*QuarkoniumNLO`z + 
         42*QuarkoniumNLO`r*QuarkoniumNLO`z - 42*3^2*QuarkoniumNLO`r*
          QuarkoniumNLO`z + 128*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z - 
         17*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z + 17*3^2*JpsiD*
          QuarkoniumNLO`r*QuarkoniumNLO`z - 64*(4/3)^2*JpsiD*QuarkoniumNLO`r*
          QuarkoniumNLO`z + 18*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
         18*3^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
         64*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
         9*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
         9*3^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
         32*(4/3)^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
         2*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 2*3^2*QuarkoniumNLO`r^3*
          QuarkoniumNLO`z + JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 
         3^2*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z))/
       ((4*(-2 + JpsiD)*(-1 + QuarkoniumNLO`r)^3)/3), 
    "coefficientEpsilon012" -> 
     {-1/8*((1 + QuarkoniumNLO`r)*(-1 + QuarkoniumNLO`z)*
         (2 - 2*3^2 + (16*3*4)/3 - 32*(4/3)^2 - 18*QuarkoniumNLO`r + 
          18*3^2*QuarkoniumNLO`r - (32*3*4*QuarkoniumNLO`r)/3 + 
          64*(4/3)^2*QuarkoniumNLO`r + 14*QuarkoniumNLO`r^2 - 
          14*3^2*QuarkoniumNLO`r^2 + (16*3*4*QuarkoniumNLO`r^2)/3 - 
          32*(4/3)^2*QuarkoniumNLO`r^2 + 2*QuarkoniumNLO`r^3 - 
          2*3^2*QuarkoniumNLO`r^3 - 3*QuarkoniumNLO`z + 
          3*3^2*QuarkoniumNLO`z + 32*(4/3)^2*QuarkoniumNLO`z - 
          13*QuarkoniumNLO`r*QuarkoniumNLO`z + 13*3^2*QuarkoniumNLO`r*
           QuarkoniumNLO`z - 64*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z - 
          9*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 9*3^2*QuarkoniumNLO`r^2*
           QuarkoniumNLO`z + 32*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
          QuarkoniumNLO`r^3*QuarkoniumNLO`z - 3^2*QuarkoniumNLO`r^3*
           QuarkoniumNLO`z))/((4*(-1 + QuarkoniumNLO`r)^3)/3), 
      ((1 + QuarkoniumNLO`r)*(-1 + QuarkoniumNLO`z)*(2 - 2*3^2 - (4*3*4)/3 + 
         8*(4/3)^2 + (8*3*4*QuarkoniumNLO`r)/3 - 16*(4/3)^2*QuarkoniumNLO`r - 
         2*QuarkoniumNLO`r^2 + 2*3^2*QuarkoniumNLO`r^2 - 
         (4*3*4*QuarkoniumNLO`r^2)/3 + 8*(4/3)^2*QuarkoniumNLO`r^2 - 
         QuarkoniumNLO`z + 3^2*QuarkoniumNLO`z - QuarkoniumNLO`r*
          QuarkoniumNLO`z + 3^2*QuarkoniumNLO`r*QuarkoniumNLO`z))/
       ((2*4*(-1 + QuarkoniumNLO`r)^3)/3), 
      ((1 + QuarkoniumNLO`r)*(-1 + QuarkoniumNLO`z)*(2 - 2*3^2 - (4*3*4)/3 + 
         8*(4/3)^2 + (8*3*4*QuarkoniumNLO`r)/3 - 16*(4/3)^2*QuarkoniumNLO`r - 
         2*QuarkoniumNLO`r^2 + 2*3^2*QuarkoniumNLO`r^2 - 
         (4*3*4*QuarkoniumNLO`r^2)/3 + 8*(4/3)^2*QuarkoniumNLO`r^2 - 
         QuarkoniumNLO`z + 3^2*QuarkoniumNLO`z - QuarkoniumNLO`r*
          QuarkoniumNLO`z + 3^2*QuarkoniumNLO`r*QuarkoniumNLO`z))/
       ((2*4*(-1 + QuarkoniumNLO`r)^3)/3)}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPC0[-4, 0, -4*QuarkoniumNLO`z, 0, 
      0, 0], "coefficientD" -> ((-1 + QuarkoniumNLO`z)*
       (-4 + 4*3^2 + (96*3*4)/3 - 192*(4/3)^2 + 2*JpsiD - 2*3^2*JpsiD - 
        (16*3*4*JpsiD)/3 + 32*(4/3)^2*JpsiD - 80*QuarkoniumNLO`r + 
        80*3^2*QuarkoniumNLO`r - (192*3*4*QuarkoniumNLO`r)/3 + 
        384*(4/3)^2*QuarkoniumNLO`r + 8*JpsiD*QuarkoniumNLO`r - 
        8*3^2*JpsiD*QuarkoniumNLO`r + (32*3*4*JpsiD*QuarkoniumNLO`r)/3 - 
        64*(4/3)^2*JpsiD*QuarkoniumNLO`r + 88*QuarkoniumNLO`r^2 - 
        88*3^2*QuarkoniumNLO`r^2 + (64*3*4*QuarkoniumNLO`r^2)/3 - 
        128*(4/3)^2*QuarkoniumNLO`r^2 - 12*JpsiD*QuarkoniumNLO`r^2 + 
        12*3^2*JpsiD*QuarkoniumNLO`r^2 + 16*QuarkoniumNLO`r^3 - 
        16*3^2*QuarkoniumNLO`r^3 + (64*3*4*QuarkoniumNLO`r^3)/3 - 
        128*(4/3)^2*QuarkoniumNLO`r^3 - 8*JpsiD*QuarkoniumNLO`r^3 + 
        8*3^2*JpsiD*QuarkoniumNLO`r^3 - (32*3*4*JpsiD*QuarkoniumNLO`r^3)/3 + 
        64*(4/3)^2*JpsiD*QuarkoniumNLO`r^3 - 20*QuarkoniumNLO`r^4 + 
        20*3^2*QuarkoniumNLO`r^4 - (32*3*4*QuarkoniumNLO`r^4)/3 + 
        64*(4/3)^2*QuarkoniumNLO`r^4 + 10*JpsiD*QuarkoniumNLO`r^4 - 
        10*3^2*JpsiD*QuarkoniumNLO`r^4 + (16*3*4*JpsiD*QuarkoniumNLO`r^4)/3 - 
        32*(4/3)^2*JpsiD*QuarkoniumNLO`r^4 + 22*QuarkoniumNLO`z - 
        22*3^2*QuarkoniumNLO`z - 192*(4/3)^2*QuarkoniumNLO`z - 
        7*JpsiD*QuarkoniumNLO`z + 7*3^2*JpsiD*QuarkoniumNLO`z + 
        128*(4/3)^2*JpsiD*QuarkoniumNLO`z - 16*(4/3)^2*JpsiD^2*
         QuarkoniumNLO`z + 64*QuarkoniumNLO`r*QuarkoniumNLO`z - 
        64*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z + 384*(4/3)^2*QuarkoniumNLO`r*
         QuarkoniumNLO`z - 24*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z + 
        24*3^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z - 
        256*(4/3)^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z + 
        32*(4/3)^2*JpsiD^2*QuarkoniumNLO`r*QuarkoniumNLO`z + 
        60*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 60*3^2*QuarkoniumNLO`r^2*
         QuarkoniumNLO`z - 128*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
        26*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
        26*3^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
        64*(4/3)^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
        16*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 16*3^2*QuarkoniumNLO`r^3*
         QuarkoniumNLO`z - 128*(4/3)^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 
        8*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 
        8*3^2*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 
        128*(4/3)^2*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 
        32*(4/3)^2*JpsiD^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 
        2*QuarkoniumNLO`r^4*QuarkoniumNLO`z + 2*3^2*QuarkoniumNLO`r^4*
         QuarkoniumNLO`z + 64*(4/3)^2*QuarkoniumNLO`r^4*QuarkoniumNLO`z + 
        JpsiD*QuarkoniumNLO`r^4*QuarkoniumNLO`z - 3^2*JpsiD*QuarkoniumNLO`r^4*
         QuarkoniumNLO`z - 64*(4/3)^2*JpsiD*QuarkoniumNLO`r^4*
         QuarkoniumNLO`z + 16*(4/3)^2*JpsiD^2*QuarkoniumNLO`r^4*
         QuarkoniumNLO`z))/((4*4*(-2 + JpsiD)*(-1 + QuarkoniumNLO`r)^3*
        (1 + QuarkoniumNLO`r))/3), "coefficientEpsilon012" -> 
     {((-1 + QuarkoniumNLO`z)*(2 - 2*3^2 + (16*3*4)/3 - 32*(4/3)^2 - 
         24*QuarkoniumNLO`r + 24*3^2*QuarkoniumNLO`r - 
         (32*3*4*QuarkoniumNLO`r)/3 + 64*(4/3)^2*QuarkoniumNLO`r + 
         20*QuarkoniumNLO`r^2 - 20*3^2*QuarkoniumNLO`r^2 + 
         (32*3*4*QuarkoniumNLO`r^2)/3 - 64*(4/3)^2*QuarkoniumNLO`r^2 - 
         8*QuarkoniumNLO`r^3 + 8*3^2*QuarkoniumNLO`r^3 - 
         (32*3*4*QuarkoniumNLO`r^3)/3 + 64*(4/3)^2*QuarkoniumNLO`r^3 + 
         10*QuarkoniumNLO`r^4 - 10*3^2*QuarkoniumNLO`r^4 + 
         (16*3*4*QuarkoniumNLO`r^4)/3 - 32*(4/3)^2*QuarkoniumNLO`r^4 - 
         3*QuarkoniumNLO`z + 3*3^2*QuarkoniumNLO`z + 
         32*(4/3)^2*QuarkoniumNLO`z - 16*QuarkoniumNLO`r*QuarkoniumNLO`z + 
         16*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z - 64*(4/3)^2*QuarkoniumNLO`r*
          QuarkoniumNLO`z - 22*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
         22*3^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
         64*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 8*QuarkoniumNLO`r^3*
          QuarkoniumNLO`z + 8*3^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 
         64*(4/3)^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 
         QuarkoniumNLO`r^4*QuarkoniumNLO`z - 3^2*QuarkoniumNLO`r^4*
          QuarkoniumNLO`z + 32*(4/3)^2*QuarkoniumNLO`r^4*QuarkoniumNLO`z))/
       ((4*4*(-1 + QuarkoniumNLO`r)^3*(1 + QuarkoniumNLO`r))/3), 
      -(((-1 + QuarkoniumNLO`z)*((-8*3*4)/3 + 16*(4/3)^2 + 
          8*QuarkoniumNLO`r - 8*3^2*QuarkoniumNLO`r + 
          (16*3*4*QuarkoniumNLO`r)/3 - 32*(4/3)^2*QuarkoniumNLO`r - 
          8*QuarkoniumNLO`r^2 + 8*3^2*QuarkoniumNLO`r^2 - 
          (8*3*4*QuarkoniumNLO`r^2)/3 + 16*(4/3)^2*QuarkoniumNLO`r^2 - 
          QuarkoniumNLO`z + 3^2*QuarkoniumNLO`z - 8*(4/3)^2*QuarkoniumNLO`z - 
          2*QuarkoniumNLO`r*QuarkoniumNLO`z + 2*3^2*QuarkoniumNLO`r*
           QuarkoniumNLO`z + 16*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z - 
          QuarkoniumNLO`r^2*QuarkoniumNLO`z + 3^2*QuarkoniumNLO`r^2*
           QuarkoniumNLO`z - 16*(4/3)^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 
          8*(4/3)^2*QuarkoniumNLO`r^4*QuarkoniumNLO`z))/
        ((4*(-1 + QuarkoniumNLO`r)^3*(1 + QuarkoniumNLO`r))/3)), 
      -(((-1 + QuarkoniumNLO`z)*((-8*3*4)/3 + 16*(4/3)^2 + 
          8*QuarkoniumNLO`r - 8*3^2*QuarkoniumNLO`r + 
          (16*3*4*QuarkoniumNLO`r)/3 - 32*(4/3)^2*QuarkoniumNLO`r - 
          8*QuarkoniumNLO`r^2 + 8*3^2*QuarkoniumNLO`r^2 - 
          (8*3*4*QuarkoniumNLO`r^2)/3 + 16*(4/3)^2*QuarkoniumNLO`r^2 - 
          QuarkoniumNLO`z + 3^2*QuarkoniumNLO`z - 2*QuarkoniumNLO`r*
           QuarkoniumNLO`z + 2*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z - 
          QuarkoniumNLO`r^2*QuarkoniumNLO`z + 3^2*QuarkoniumNLO`r^2*
           QuarkoniumNLO`z))/((4*(-1 + QuarkoniumNLO`r)^3*
          (1 + QuarkoniumNLO`r))/3))}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPB0[-2*QuarkoniumNLO`z + 
       2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0], 
    "coefficientD" -> -1/16*(10 - 10*3^2 + (116*3*4)/3 - 272*(4/3)^2 + 
        5*JpsiD - 5*3^2*JpsiD - (54*3*4*JpsiD)/3 + 128*(4/3)^2*JpsiD + 
        (8*3*4*JpsiD^2)/3 - 12*(4/3)^2*JpsiD^2 + 6*QuarkoniumNLO`r - 
        6*3^2*QuarkoniumNLO`r - (148*3*4*QuarkoniumNLO`r)/3 + 
        432*(4/3)^2*QuarkoniumNLO`r - 23*JpsiD*QuarkoniumNLO`r + 
        23*3^2*JpsiD*QuarkoniumNLO`r + (50*3*4*JpsiD*QuarkoniumNLO`r)/3 - 
        176*(4/3)^2*JpsiD*QuarkoniumNLO`r - (8*3*4*JpsiD^2*QuarkoniumNLO`r)/
         3 + 12*(4/3)^2*JpsiD^2*QuarkoniumNLO`r - 42*QuarkoniumNLO`r^2 + 
        42*3^2*QuarkoniumNLO`r^2 - (52*3*4*QuarkoniumNLO`r^2)/3 - 
        48*(4/3)^2*QuarkoniumNLO`r^2 + 31*JpsiD*QuarkoniumNLO`r^2 - 
        31*3^2*JpsiD*QuarkoniumNLO`r^2 + (62*3*4*JpsiD*QuarkoniumNLO`r^2)/3 - 
        32*(4/3)^2*JpsiD*QuarkoniumNLO`r^2 - 
        (8*3*4*JpsiD^2*QuarkoniumNLO`r^2)/3 + 12*(4/3)^2*JpsiD^2*
         QuarkoniumNLO`r^2 + 26*QuarkoniumNLO`r^3 - 
        26*3^2*QuarkoniumNLO`r^3 + (84*3*4*QuarkoniumNLO`r^3)/3 - 
        112*(4/3)^2*QuarkoniumNLO`r^3 - 13*JpsiD*QuarkoniumNLO`r^3 + 
        13*3^2*JpsiD*QuarkoniumNLO`r^3 - (58*3*4*JpsiD*QuarkoniumNLO`r^3)/3 + 
        80*(4/3)^2*JpsiD*QuarkoniumNLO`r^3 + 
        (8*3*4*JpsiD^2*QuarkoniumNLO`r^3)/3 - 12*(4/3)^2*JpsiD^2*
         QuarkoniumNLO`r^3 - 34*QuarkoniumNLO`z + 34*3^2*QuarkoniumNLO`z - 
        (452*3*4*QuarkoniumNLO`z)/3 + 1136*(4/3)^2*QuarkoniumNLO`z - 
        17*JpsiD*QuarkoniumNLO`z + 17*3^2*JpsiD*QuarkoniumNLO`z + 
        (222*3*4*JpsiD*QuarkoniumNLO`z)/3 - 560*(4/3)^2*JpsiD*
         QuarkoniumNLO`z - (32*3*4*JpsiD^2*QuarkoniumNLO`z)/3 + 
        60*(4/3)^2*JpsiD^2*QuarkoniumNLO`z - 22*QuarkoniumNLO`r*
         QuarkoniumNLO`z + 22*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z + 
        (244*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 - 
        752*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z + 
        55*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z - 55*3^2*JpsiD*
         QuarkoniumNLO`r*QuarkoniumNLO`z - (50*3*4*JpsiD*QuarkoniumNLO`r*
          QuarkoniumNLO`z)/3 + 272*(4/3)^2*JpsiD*QuarkoniumNLO`r*
         QuarkoniumNLO`z + (8*3*4*JpsiD^2*QuarkoniumNLO`r*QuarkoniumNLO`z)/
         3 - 12*(4/3)^2*JpsiD^2*QuarkoniumNLO`r*QuarkoniumNLO`z + 
        82*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 82*3^2*QuarkoniumNLO`r^2*
         QuarkoniumNLO`z + (292*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 - 
        496*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
        51*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
        51*3^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
        (230*3*4*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 + 
        368*(4/3)^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
        (32*3*4*JpsiD^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 - 
        60*(4/3)^2*JpsiD^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
        26*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 26*3^2*QuarkoniumNLO`r^3*
         QuarkoniumNLO`z - (84*3*4*QuarkoniumNLO`r^3*QuarkoniumNLO`z)/3 + 
        112*(4/3)^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 
        13*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 
        13*3^2*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 
        (58*3*4*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z)/3 - 
        80*(4/3)^2*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 
        (8*3*4*JpsiD^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z)/3 + 
        12*(4/3)^2*JpsiD^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 
        32*QuarkoniumNLO`z^2 - 32*3^2*QuarkoniumNLO`z^2 + 
        (448*3*4*QuarkoniumNLO`z^2)/3 - 1120*(4/3)^2*QuarkoniumNLO`z^2 + 
        16*JpsiD*QuarkoniumNLO`z^2 - 16*3^2*JpsiD*QuarkoniumNLO`z^2 - 
        (224*3*4*JpsiD*QuarkoniumNLO`z^2)/3 + 544*(4/3)^2*JpsiD*
         QuarkoniumNLO`z^2 + (32*3*4*JpsiD^2*QuarkoniumNLO`z^2)/3 - 
        56*(4/3)^2*JpsiD^2*QuarkoniumNLO`z^2 - 40*QuarkoniumNLO`r*
         QuarkoniumNLO`z^2 + 40*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2 - 
        (16*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z^2)/3 - 
        192*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2 - 
        4*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 
        4*3^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^2 - 
        (72*3*4*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^2)/3 + 
        128*(4/3)^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 
        (16*3*4*JpsiD^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2)/3 - 
        16*(4/3)^2*JpsiD^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2 - 
        72*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 + 72*3^2*QuarkoniumNLO`r^2*
         QuarkoniumNLO`z^2 - (208*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2)/
         3 + 288*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 + 
        36*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 
        36*3^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 + 
        (136*3*4*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2)/3 - 
        224*(4/3)^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 
        (16*3*4*JpsiD^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2)/3 + 
        40*(4/3)^2*JpsiD^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 
        40*QuarkoniumNLO`z^3 + 40*3^2*QuarkoniumNLO`z^3 - 
        (80*3*4*QuarkoniumNLO`z^3)/3 + 12*JpsiD*QuarkoniumNLO`z^3 - 
        12*3^2*JpsiD*QuarkoniumNLO`z^3 + (24*3*4*JpsiD*QuarkoniumNLO`z^3)/3 - 
        8*QuarkoniumNLO`r*QuarkoniumNLO`z^3 + 8*3^2*QuarkoniumNLO`r*
         QuarkoniumNLO`z^3 - (16*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z^3)/3 + 
        4*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^3 - 
        4*3^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^3 + 
        (8*3*4*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^3)/3)/
       ((4*(-2 + JpsiD)*(1 + QuarkoniumNLO`r)*(-1 + QuarkoniumNLO`r + 
           2*QuarkoniumNLO`z)^2)/3), "coefficientEpsilon012" -> 
     {(-15 + 15*3^2 - (14*3*4)/3 - 24*(4/3)^2 + 43*QuarkoniumNLO`r - 
        43*3^2*QuarkoniumNLO`r + (38*3*4*QuarkoniumNLO`r)/3 + 
        40*(4/3)^2*QuarkoniumNLO`r - 41*QuarkoniumNLO`r^2 + 
        41*3^2*QuarkoniumNLO`r^2 - (34*3*4*QuarkoniumNLO`r^2)/3 - 
        8*(4/3)^2*QuarkoniumNLO`r^2 + 13*QuarkoniumNLO`r^3 - 
        13*3^2*QuarkoniumNLO`r^3 + (10*3*4*QuarkoniumNLO`r^3)/3 - 
        8*(4/3)^2*QuarkoniumNLO`r^3 + 51*QuarkoniumNLO`z - 
        51*3^2*QuarkoniumNLO`z + (38*3*4*QuarkoniumNLO`z)/3 + 
        72*(4/3)^2*QuarkoniumNLO`z - 99*QuarkoniumNLO`r*QuarkoniumNLO`z + 
        99*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z - 
        (86*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 - 
        72*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z + 61*QuarkoniumNLO`r^2*
         QuarkoniumNLO`z - 61*3^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
        (58*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 - 
        8*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 13*QuarkoniumNLO`r^3*
         QuarkoniumNLO`z + 13*3^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 
        (10*3*4*QuarkoniumNLO`r^3*QuarkoniumNLO`z)/3 + 
        8*(4/3)^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 48*QuarkoniumNLO`z^2 + 
        48*3^2*QuarkoniumNLO`z^2 - (32*3*4*QuarkoniumNLO`z^2)/3 - 
        80*(4/3)^2*QuarkoniumNLO`z^2 + 28*QuarkoniumNLO`r*QuarkoniumNLO`z^2 - 
        28*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 
        (24*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z^2)/3 - 
        32*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2 - 36*QuarkoniumNLO`r^2*
         QuarkoniumNLO`z^2 + 36*3^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 
        (40*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2)/3 - 
        16*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 
        4*QuarkoniumNLO`z^3 + 4*3^2*QuarkoniumNLO`z^3 - 
        (8*3*4*QuarkoniumNLO`z^3)/3 - 4*QuarkoniumNLO`r*QuarkoniumNLO`z^3 + 
        4*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z^3 - 
        (8*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z^3)/3)/
       ((16*4*(1 + QuarkoniumNLO`r)*(-1 + QuarkoniumNLO`r + 
           2*QuarkoniumNLO`z)^2)/3), (-5 + 5*3^2 - (2*3*4)/3 + 4*(4/3)^2 + 
        10*QuarkoniumNLO`r - 10*3^2*QuarkoniumNLO`r + 
        (12*3*4*QuarkoniumNLO`r)/3 - 20*(4/3)^2*QuarkoniumNLO`r - 
        5*QuarkoniumNLO`r^2 + 5*3^2*QuarkoniumNLO`r^2 - 
        (18*3*4*QuarkoniumNLO`r^2)/3 + 28*(4/3)^2*QuarkoniumNLO`r^2 + 
        (8*3*4*QuarkoniumNLO`r^3)/3 - 12*(4/3)^2*QuarkoniumNLO`r^3 + 
        17*QuarkoniumNLO`z - 17*3^2*QuarkoniumNLO`z + (2*3*4*QuarkoniumNLO`z)/
         3 - 4*(4/3)^2*QuarkoniumNLO`z - 22*QuarkoniumNLO`r*QuarkoniumNLO`z + 
        22*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z - 
        (36*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 + 
        52*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z + 5*QuarkoniumNLO`r^2*
         QuarkoniumNLO`z - 5*3^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
        (42*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 - 
        60*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
        (8*3*4*QuarkoniumNLO`r^3*QuarkoniumNLO`z)/3 + 
        12*(4/3)^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 16*QuarkoniumNLO`z^2 + 
        16*3^2*QuarkoniumNLO`z^2 + 8*(4/3)^2*QuarkoniumNLO`z^2 + 
        12*QuarkoniumNLO`r*QuarkoniumNLO`z^2 - 12*3^2*QuarkoniumNLO`r*
         QuarkoniumNLO`z^2 + (40*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z^2)/3 - 
        16*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2 - 
        (16*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2)/3 + 
        40*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 + 
        4*QuarkoniumNLO`z^3 - 4*3^2*QuarkoniumNLO`z^3 + 
        (8*3*4*QuarkoniumNLO`z^3)/3)/((8*4*(1 + QuarkoniumNLO`r)*
         (-1 + QuarkoniumNLO`r + 2*QuarkoniumNLO`z)^2)/3), 
      (5 - 5*3^2 + (10*3*4)/3 - 16*(4/3)^2 - 5*QuarkoniumNLO`r + 
        5*3^2*QuarkoniumNLO`r - (10*3*4*QuarkoniumNLO`r)/3 + 
        16*(4/3)^2*QuarkoniumNLO`r - 7*QuarkoniumNLO`z + 
        7*3^2*QuarkoniumNLO`z - (14*3*4*QuarkoniumNLO`z)/3 + 
        32*(4/3)^2*QuarkoniumNLO`z + 5*QuarkoniumNLO`r*QuarkoniumNLO`z - 
        5*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z + 
        (10*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 + 2*QuarkoniumNLO`z^2 - 
        2*3^2*QuarkoniumNLO`z^2 + (4*3*4*QuarkoniumNLO`z^2)/3)/
       ((8*4*(1 + QuarkoniumNLO`r)*(-1 + QuarkoniumNLO`r + 
          2*QuarkoniumNLO`z))/3)}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPB0[-2 - 2*QuarkoniumNLO`r + 
       2*QuarkoniumNLO`z + 2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0], 
    "coefficientD" -> (-4 + 4*3^2 + (40*3*4)/3 - 128*(4/3)^2 + 6*JpsiD - 
       6*3^2*JpsiD - (20*3*4*JpsiD)/3 + 56*(4/3)^2*JpsiD + 
       (4*3*4*JpsiD^2)/3 - 4*(4/3)^2*JpsiD^2 + 8*QuarkoniumNLO`r - 
       8*3^2*QuarkoniumNLO`r - (80*3*4*QuarkoniumNLO`r)/3 + 
       256*(4/3)^2*QuarkoniumNLO`r - 12*JpsiD*QuarkoniumNLO`r + 
       12*3^2*JpsiD*QuarkoniumNLO`r + (40*3*4*JpsiD*QuarkoniumNLO`r)/3 - 
       112*(4/3)^2*JpsiD*QuarkoniumNLO`r - (8*3*4*JpsiD^2*QuarkoniumNLO`r)/
        3 + 8*(4/3)^2*JpsiD^2*QuarkoniumNLO`r - 4*QuarkoniumNLO`r^2 + 
       4*3^2*QuarkoniumNLO`r^2 + (40*3*4*QuarkoniumNLO`r^2)/3 - 
       128*(4/3)^2*QuarkoniumNLO`r^2 + 6*JpsiD*QuarkoniumNLO`r^2 - 
       6*3^2*JpsiD*QuarkoniumNLO`r^2 - (20*3*4*JpsiD*QuarkoniumNLO`r^2)/3 + 
       56*(4/3)^2*JpsiD*QuarkoniumNLO`r^2 + (4*3*4*JpsiD^2*QuarkoniumNLO`r^2)/
        3 - 4*(4/3)^2*JpsiD^2*QuarkoniumNLO`r^2 + 28*QuarkoniumNLO`z - 
       28*3^2*QuarkoniumNLO`z - (136*3*4*QuarkoniumNLO`z)/3 + 
       552*(4/3)^2*QuarkoniumNLO`z - 24*JpsiD*QuarkoniumNLO`z + 
       24*3^2*JpsiD*QuarkoniumNLO`z + (80*3*4*JpsiD*QuarkoniumNLO`z)/3 - 
       264*(4/3)^2*JpsiD*QuarkoniumNLO`z - (16*3*4*JpsiD^2*QuarkoniumNLO`z)/
        3 + 26*(4/3)^2*JpsiD^2*QuarkoniumNLO`z - 22*QuarkoniumNLO`r*
        QuarkoniumNLO`z + 22*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z + 
       (164*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 - 
       568*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z + 23*JpsiD*QuarkoniumNLO`r*
        QuarkoniumNLO`z - 23*3^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z - 
       (98*3*4*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 + 
       264*(4/3)^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z + 
       (20*3*4*JpsiD^2*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 - 
       22*(4/3)^2*JpsiD^2*QuarkoniumNLO`r*QuarkoniumNLO`z + 
       8*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 8*3^2*QuarkoniumNLO`r^2*
        QuarkoniumNLO`z + (16*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 - 
       40*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
       6*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
       6*3^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
       (12*3*4*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 + 
       40*(4/3)^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
       10*(4/3)^2*JpsiD^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
       14*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 14*3^2*QuarkoniumNLO`r^3*
        QuarkoniumNLO`z - (44*3*4*QuarkoniumNLO`r^3*QuarkoniumNLO`z)/3 + 
       56*(4/3)^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 
       7*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 
       7*3^2*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 
       (30*3*4*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z)/3 - 
       40*(4/3)^2*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 
       (4*3*4*JpsiD^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z)/3 + 
       6*(4/3)^2*JpsiD^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 
       64*QuarkoniumNLO`z^2 + 64*3^2*QuarkoniumNLO`z^2 + 
       (64*3*4*QuarkoniumNLO`z^2)/3 - 560*(4/3)^2*QuarkoniumNLO`z^2 + 
       32*JpsiD*QuarkoniumNLO`z^2 - 32*3^2*JpsiD*QuarkoniumNLO`z^2 - 
       (64*3*4*JpsiD*QuarkoniumNLO`z^2)/3 + 272*(4/3)^2*JpsiD*
        QuarkoniumNLO`z^2 + (16*3*4*JpsiD^2*QuarkoniumNLO`z^2)/3 - 
       28*(4/3)^2*JpsiD^2*QuarkoniumNLO`z^2 - 8*QuarkoniumNLO`r*
        QuarkoniumNLO`z^2 + 8*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2 - 
       (48*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z^2)/3 + 
       96*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 4*JpsiD*QuarkoniumNLO`r*
        QuarkoniumNLO`z^2 - 4*3^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 
       (40*3*4*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^2)/3 - 
       64*(4/3)^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^2 - 
       (8*3*4*JpsiD^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2)/3 + 
       8*(4/3)^2*JpsiD^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2 - 
       40*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 + 40*3^2*QuarkoniumNLO`r^2*
        QuarkoniumNLO`z^2 - (112*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2)/3 + 
       144*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 + 
       20*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 
       20*3^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 + 
       (72*3*4*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2)/3 - 
       112*(4/3)^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 
       (8*3*4*JpsiD^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2)/3 + 
       20*(4/3)^2*JpsiD^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 + 
       32*QuarkoniumNLO`z^3 - 32*3^2*QuarkoniumNLO`z^3 + 
       (64*3*4*QuarkoniumNLO`z^3)/3 - 8*JpsiD*QuarkoniumNLO`z^3 + 
       8*3^2*JpsiD*QuarkoniumNLO`z^3 - (16*3*4*JpsiD*QuarkoniumNLO`z^3)/3 - 
       8*QuarkoniumNLO`r*QuarkoniumNLO`z^3 + 8*3^2*QuarkoniumNLO`r*
        QuarkoniumNLO`z^3 - (16*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z^3)/3 + 
       4*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^3 - 
       4*3^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^3 + 
       (8*3*4*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^3)/3)/
      ((8*4*(-2 + JpsiD)*(-1 + QuarkoniumNLO`r)*
        (-1 + QuarkoniumNLO`r + 2*QuarkoniumNLO`z)^2)/3), 
    "coefficientEpsilon012" -> 
     {-1/8*(-10 + 10*3^2 - (12*3*4)/3 - 16*(4/3)^2 + 20*QuarkoniumNLO`r - 
         20*3^2*QuarkoniumNLO`r + (24*3*4*QuarkoniumNLO`r)/3 + 
         32*(4/3)^2*QuarkoniumNLO`r - 10*QuarkoniumNLO`r^2 + 
         10*3^2*QuarkoniumNLO`r^2 - (12*3*4*QuarkoniumNLO`r^2)/3 - 
         16*(4/3)^2*QuarkoniumNLO`r^2 + 34*QuarkoniumNLO`z - 
         34*3^2*QuarkoniumNLO`z + (36*3*4*QuarkoniumNLO`z)/3 + 
         44*(4/3)^2*QuarkoniumNLO`z - 35*QuarkoniumNLO`r*QuarkoniumNLO`z + 
         35*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z - 
         (46*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 - 
         68*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z + 8*QuarkoniumNLO`r^2*
          QuarkoniumNLO`z - 8*3^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
         (16*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 + 
         20*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 7*QuarkoniumNLO`r^3*
          QuarkoniumNLO`z + 7*3^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 
         (6*3*4*QuarkoniumNLO`r^3*QuarkoniumNLO`z)/3 + 
         4*(4/3)^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 32*QuarkoniumNLO`z^2 + 
         32*3^2*QuarkoniumNLO`z^2 - (32*3*4*QuarkoniumNLO`z^2)/3 - 
         40*(4/3)^2*QuarkoniumNLO`z^2 - 4*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 
         4*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 
         (8*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z^2)/3 + 
         16*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2 - 20*QuarkoniumNLO`r^2*
          QuarkoniumNLO`z^2 + 20*3^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 
         (24*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2)/3 - 
         8*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 
         4*QuarkoniumNLO`r*QuarkoniumNLO`z^3 + 4*3^2*QuarkoniumNLO`r*
          QuarkoniumNLO`z^3 - (8*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z^3)/3)/
        ((4*(-1 + QuarkoniumNLO`r)*(-1 + QuarkoniumNLO`r + 2*QuarkoniumNLO`z)^
           2)/3), -1/4*(-2 + 2*3^2 + 4*(4/3)^2 + 4*QuarkoniumNLO`r - 
         4*3^2*QuarkoniumNLO`r - 8*(4/3)^2*QuarkoniumNLO`r - 
         2*QuarkoniumNLO`r^2 + 2*3^2*QuarkoniumNLO`r^2 + 
         4*(4/3)^2*QuarkoniumNLO`r^2 + 5*QuarkoniumNLO`z - 
         5*3^2*QuarkoniumNLO`z - (6*3*4*QuarkoniumNLO`z)/3 - 
         6*(4/3)^2*QuarkoniumNLO`z - 6*QuarkoniumNLO`r*QuarkoniumNLO`z + 
         6*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z + 
         (8*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 + 
         10*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z + QuarkoniumNLO`r^2*
          QuarkoniumNLO`z - 3^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
         (2*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 - 
         10*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
         (4*3*4*QuarkoniumNLO`r^3*QuarkoniumNLO`z)/3 + 
         6*(4/3)^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 
         (16*3*4*QuarkoniumNLO`z^2)/3 + 4*(4/3)^2*QuarkoniumNLO`z^2 - 
         (8*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z^2)/3 + 
         8*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2 - 
         (8*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2)/3 + 
         20*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 
         4*QuarkoniumNLO`z^3 + 4*3^2*QuarkoniumNLO`z^3 - 
         (8*3*4*QuarkoniumNLO`z^3)/3)/((4*(-1 + QuarkoniumNLO`r)*
          (-1 + QuarkoniumNLO`r + 2*QuarkoniumNLO`z)^2)/3), 
      -1/4*(2 - 2*3^2 + (4*3*4)/3 - 8*(4/3)^2 - 2*QuarkoniumNLO`r + 
         2*3^2*QuarkoniumNLO`r - (4*3*4*QuarkoniumNLO`r)/3 + 
         8*(4/3)^2*QuarkoniumNLO`r - QuarkoniumNLO`z + 3^2*QuarkoniumNLO`z - 
         (2*3*4*QuarkoniumNLO`z)/3 + 16*(4/3)^2*QuarkoniumNLO`z + 
         QuarkoniumNLO`r*QuarkoniumNLO`z - 3^2*QuarkoniumNLO`r*
          QuarkoniumNLO`z + (2*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 - 
         2*QuarkoniumNLO`z^2 + 2*3^2*QuarkoniumNLO`z^2 - 
         (4*3*4*QuarkoniumNLO`z^2)/3)/((4*(-1 + QuarkoniumNLO`r)*
          (-1 + QuarkoniumNLO`r + 2*QuarkoniumNLO`z))/3)}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPC0[-4, -2*QuarkoniumNLO`z + 
       2*QuarkoniumNLO`r*QuarkoniumNLO`z, -2 - 2*QuarkoniumNLO`r + 
       2*QuarkoniumNLO`z + 2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0, 0], 
    "coefficientD" -> -1/2*(4*QuarkoniumNLO`r^2 - 4*3^2*QuarkoniumNLO`r^2 - 
        2*JpsiD*QuarkoniumNLO`r^2 + 2*3^2*JpsiD*QuarkoniumNLO`r^2 - 
        8*QuarkoniumNLO`r^3 + 8*3^2*QuarkoniumNLO`r^3 + 
        4*JpsiD*QuarkoniumNLO`r^3 - 4*3^2*JpsiD*QuarkoniumNLO`r^3 + 
        4*QuarkoniumNLO`r^4 - 4*3^2*QuarkoniumNLO`r^4 - 
        2*JpsiD*QuarkoniumNLO`r^4 + 2*3^2*JpsiD*QuarkoniumNLO`r^4 + 
        4*QuarkoniumNLO`z - 4*3^2*QuarkoniumNLO`z + (8*3*4*QuarkoniumNLO`z)/
         3 + 14*QuarkoniumNLO`r*QuarkoniumNLO`z - 14*3^2*QuarkoniumNLO`r*
         QuarkoniumNLO`z + (44*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 - 
        32*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z - 7*JpsiD*QuarkoniumNLO`r*
         QuarkoniumNLO`z + 7*3^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z - 
        (30*3*4*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 + 
        16*(4/3)^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z + 
        (4*3*4*JpsiD^2*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 - 
        36*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 36*3^2*QuarkoniumNLO`r^2*
         QuarkoniumNLO`z - (56*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 + 
        32*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
        16*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
        16*3^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
        (32*3*4*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 - 
        16*(4/3)^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
        (4*3*4*JpsiD^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 + 
        18*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 18*3^2*QuarkoniumNLO`r^3*
         QuarkoniumNLO`z + (4*3*4*QuarkoniumNLO`r^3*QuarkoniumNLO`z)/3 - 
        9*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 
        9*3^2*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 
        (2*3*4*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z)/3 - 
        14*QuarkoniumNLO`z^2 + 14*3^2*QuarkoniumNLO`z^2 - 
        (28*3*4*QuarkoniumNLO`z^2)/3 + 64*(4/3)^2*QuarkoniumNLO`z^2 + 
        3*JpsiD*QuarkoniumNLO`z^2 - 3*3^2*JpsiD*QuarkoniumNLO`z^2 + 
        (6*3*4*JpsiD*QuarkoniumNLO`z^2)/3 - 64*(4/3)^2*JpsiD*
         QuarkoniumNLO`z^2 + 16*(4/3)^2*JpsiD^2*QuarkoniumNLO`z^2 - 
        60*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 60*3^2*QuarkoniumNLO`r*
         QuarkoniumNLO`z^2 - (168*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z^2)/3 + 
        96*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 
        26*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^2 - 
        26*3^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 
        (100*3*4*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^2)/3 - 
        48*(4/3)^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^2 - 
        (12*3*4*JpsiD^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2)/3 + 
        34*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 34*3^2*QuarkoniumNLO`r^2*
         QuarkoniumNLO`z^2 + (52*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2)/3 - 
        32*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 
        17*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 + 
        17*3^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 
        (34*3*4*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2)/3 + 
        16*(4/3)^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 + 
        (4*3*4*JpsiD^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2)/3 + 
        4*QuarkoniumNLO`z^3 - 4*3^2*QuarkoniumNLO`z^3 + 
        (8*3*4*QuarkoniumNLO`z^3)/3 - 128*(4/3)^2*QuarkoniumNLO`z^3 - 
        2*JpsiD*QuarkoniumNLO`z^3 + 2*3^2*JpsiD*QuarkoniumNLO`z^3 - 
        (4*3*4*JpsiD*QuarkoniumNLO`z^3)/3 + 128*(4/3)^2*JpsiD*
         QuarkoniumNLO`z^3 - 32*(4/3)^2*JpsiD^2*QuarkoniumNLO`z^3 + 
        36*QuarkoniumNLO`r*QuarkoniumNLO`z^3 - 36*3^2*QuarkoniumNLO`r*
         QuarkoniumNLO`z^3 + (104*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z^3)/3 - 
        64*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z^3 - 
        18*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^3 + 
        18*3^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^3 - 
        (68*3*4*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^3)/3 + 
        32*(4/3)^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z^3 + 
        (8*3*4*JpsiD^2*QuarkoniumNLO`r*QuarkoniumNLO`z^3)/3 + 
        64*(4/3)^2*QuarkoniumNLO`z^4 - 64*(4/3)^2*JpsiD*QuarkoniumNLO`z^4 + 
        16*(4/3)^2*JpsiD^2*QuarkoniumNLO`z^4)/
       ((4*(-2 + JpsiD)*(-1 + QuarkoniumNLO`r + 2*QuarkoniumNLO`z)^2)/3), 
    "coefficientEpsilon012" -> 
     {-1/2*(-2*QuarkoniumNLO`r^2 + 2*3^2*QuarkoniumNLO`r^2 + 
         4*QuarkoniumNLO`r^3 - 4*3^2*QuarkoniumNLO`r^3 - 
         2*QuarkoniumNLO`r^4 + 2*3^2*QuarkoniumNLO`r^4 + 2*QuarkoniumNLO`z - 
         2*3^2*QuarkoniumNLO`z + (4*3*4*QuarkoniumNLO`z)/3 - 
         7*QuarkoniumNLO`r*QuarkoniumNLO`z + 7*3^2*QuarkoniumNLO`r*
          QuarkoniumNLO`z - (6*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 + 
         16*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z + 14*QuarkoniumNLO`r^2*
          QuarkoniumNLO`z - 14*3^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
         (4*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 - 
         16*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 9*QuarkoniumNLO`r^3*
          QuarkoniumNLO`z + 9*3^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 
         (2*3*4*QuarkoniumNLO`r^3*QuarkoniumNLO`z)/3 - QuarkoniumNLO`z^2 + 
         3^2*QuarkoniumNLO`z^2 - (2*3*4*QuarkoniumNLO`z^2)/3 + 
         32*(4/3)^2*QuarkoniumNLO`z^2 + 22*QuarkoniumNLO`r*
          QuarkoniumNLO`z^2 - 22*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2 + 
         (20*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z^2)/3 - 
         48*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z^2 - 17*QuarkoniumNLO`r^2*
          QuarkoniumNLO`z^2 + 17*3^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 
         (10*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2)/3 + 
         16*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z^2 - 
         2*QuarkoniumNLO`z^3 + 2*3^2*QuarkoniumNLO`z^3 - 
         (4*3*4*QuarkoniumNLO`z^3)/3 - 64*(4/3)^2*QuarkoniumNLO`z^3 - 
         18*QuarkoniumNLO`r*QuarkoniumNLO`z^3 + 18*3^2*QuarkoniumNLO`r*
          QuarkoniumNLO`z^3 - (20*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z^3)/3 + 
         32*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z^3 + 
         32*(4/3)^2*QuarkoniumNLO`z^4)/
        ((4*(-1 + QuarkoniumNLO`r + 2*QuarkoniumNLO`z)^2)/3), 
      (QuarkoniumNLO`z*(-1 + 3^2 - (2*3*4)/3 + (4*3*4*QuarkoniumNLO`r)/3 + 
         QuarkoniumNLO`r^2 - 3^2*QuarkoniumNLO`r^2 - 
         (2*3*4*QuarkoniumNLO`r^2)/3 + 2*QuarkoniumNLO`z - 
         2*3^2*QuarkoniumNLO`z + (4*3*4*QuarkoniumNLO`z)/3 + 
         16*(4/3)^2*QuarkoniumNLO`z + 2*QuarkoniumNLO`r*QuarkoniumNLO`z - 
         2*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z - 
         (8*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 + 
         (4*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 - 
         32*(4/3)^2*QuarkoniumNLO`z^2 + (8*3*4*QuarkoniumNLO`r*
           QuarkoniumNLO`z^2)/3 + 16*(4/3)^2*QuarkoniumNLO`z^3))/
       ((4*(-1 + QuarkoniumNLO`r + 2*QuarkoniumNLO`z)^2)/3), 
      ((1 - 3^2 + (2*3*4)/3)*(1 + QuarkoniumNLO`r)*QuarkoniumNLO`z)/
       ((4*(-1 + QuarkoniumNLO`r + 2*QuarkoniumNLO`z))/3)}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPC0[0, -4*QuarkoniumNLO`z, 
      -2*QuarkoniumNLO`z + 2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0, 0], 
    "coefficientD" -> -1/4*(QuarkoniumNLO`z*(-24 + 24*3^2 + 48*(4/3)^2 + 
         4*JpsiD - 4*3^2*JpsiD - 32*(4/3)^2*JpsiD + 4*(4/3)^2*JpsiD^2 + 
         26*QuarkoniumNLO`r - 26*3^2*QuarkoniumNLO`r + 
         (4*3*4*QuarkoniumNLO`r)/3 - 32*(4/3)^2*QuarkoniumNLO`r - 
         5*JpsiD*QuarkoniumNLO`r + 5*3^2*JpsiD*QuarkoniumNLO`r - 
         (2*3*4*JpsiD*QuarkoniumNLO`r)/3 + 16*(4/3)^2*JpsiD*QuarkoniumNLO`r + 
         6*QuarkoniumNLO`r^2 - 6*3^2*QuarkoniumNLO`r^2 - 
         (4*3*4*QuarkoniumNLO`r^2)/3 - 16*(4/3)^2*QuarkoniumNLO`r^2 - 
         3*JpsiD*QuarkoniumNLO`r^2 + 3*3^2*JpsiD*QuarkoniumNLO`r^2 + 
         (2*3*4*JpsiD*QuarkoniumNLO`r^2)/3 + 16*(4/3)^2*JpsiD*
          QuarkoniumNLO`r^2 - 4*(4/3)^2*JpsiD^2*QuarkoniumNLO`r^2 - 
         8*QuarkoniumNLO`r^3 + 8*3^2*QuarkoniumNLO`r^3 + 
         4*JpsiD*QuarkoniumNLO`r^3 - 4*3^2*JpsiD*QuarkoniumNLO`r^3 - 
         48*(4/3)^2*QuarkoniumNLO`z + 32*(4/3)^2*JpsiD*QuarkoniumNLO`z - 
         4*(4/3)^2*JpsiD^2*QuarkoniumNLO`z + 2*QuarkoniumNLO`r*
          QuarkoniumNLO`z - 2*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z - 
         (4*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 + 
         32*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z - JpsiD*QuarkoniumNLO`r*
          QuarkoniumNLO`z + 3^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z + 
         (2*3*4*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 - 
         16*(4/3)^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z + 
         10*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 10*3^2*QuarkoniumNLO`r^2*
          QuarkoniumNLO`z + (4*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 + 
         16*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
         5*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
         5*3^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
         (2*3*4*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 - 
         16*(4/3)^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
         4*(4/3)^2*JpsiD^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
         4*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 4*3^2*QuarkoniumNLO`r^3*
          QuarkoniumNLO`z - 2*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 
         2*3^2*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z))/
       ((4*(-2 + JpsiD)*(-1 + QuarkoniumNLO`r))/3), 
    "coefficientEpsilon012" -> 
     {-1/4*(QuarkoniumNLO`z*(-4 + 4*3^2 - 8*(4/3)^2 + 3*QuarkoniumNLO`r - 
          3*3^2*QuarkoniumNLO`r - (2*3*4*QuarkoniumNLO`r)/3 + 
          16*(4/3)^2*QuarkoniumNLO`r - 3*QuarkoniumNLO`r^2 + 
          3*3^2*QuarkoniumNLO`r^2 + (2*3*4*QuarkoniumNLO`r^2)/3 - 
          8*(4/3)^2*QuarkoniumNLO`r^2 + 4*QuarkoniumNLO`r^3 - 
          4*3^2*QuarkoniumNLO`r^3 + 8*(4/3)^2*QuarkoniumNLO`z - 
          QuarkoniumNLO`r*QuarkoniumNLO`z + 3^2*QuarkoniumNLO`r*
           QuarkoniumNLO`z + (2*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 - 
          16*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z - 5*QuarkoniumNLO`r^2*
           QuarkoniumNLO`z + 5*3^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
          (2*3*4*QuarkoniumNLO`r^2*QuarkoniumNLO`z)/3 + 
          8*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 2*QuarkoniumNLO`r^3*
           QuarkoniumNLO`z + 2*3^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z))/
        ((4*(-1 + QuarkoniumNLO`r))/3), 
      (2*QuarkoniumNLO`z*(-1 + 3^2 - (4/3)^2 - (4/3)^2*QuarkoniumNLO`r + 
         (4/3)^2*QuarkoniumNLO`z + (4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z))/
       (4/3), (2*(-1 + 3)*(1 + 3)*QuarkoniumNLO`z)/(4/3)}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPC0[0, 0, -2 - 2*QuarkoniumNLO`r + 
       2*QuarkoniumNLO`z + 2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0, 0], 
    "coefficientD" -> ((1 + QuarkoniumNLO`r)*(-1 + QuarkoniumNLO`z)*
       (24 - 24*3^2 - 4*JpsiD + 4*3^2*JpsiD - 8*QuarkoniumNLO`r^2 + 
        8*3^2*QuarkoniumNLO`r^2 + 4*JpsiD*QuarkoniumNLO`r^2 - 
        4*3^2*JpsiD*QuarkoniumNLO`r^2 + 2*QuarkoniumNLO`z - 
        2*3^2*QuarkoniumNLO`z + (4*3*4*QuarkoniumNLO`z)/3 - 
        48*(4/3)^2*QuarkoniumNLO`z - JpsiD*QuarkoniumNLO`z + 
        3^2*JpsiD*QuarkoniumNLO`z - (2*3*4*JpsiD*QuarkoniumNLO`z)/3 + 
        32*(4/3)^2*JpsiD*QuarkoniumNLO`z - 4*(4/3)^2*JpsiD^2*
         QuarkoniumNLO`z + 2*QuarkoniumNLO`r*QuarkoniumNLO`z - 
        2*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z - 
        (4*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 + 
        16*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z - JpsiD*QuarkoniumNLO`r*
         QuarkoniumNLO`z + 3^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z + 
        (2*3*4*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 - 
        16*(4/3)^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z + 
        4*(4/3)^2*JpsiD^2*QuarkoniumNLO`r*QuarkoniumNLO`z + 
        4*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 4*3^2*QuarkoniumNLO`r^2*
         QuarkoniumNLO`z - 2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
        2*3^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z))/
      ((4*4*(-2 + JpsiD)*(-1 + QuarkoniumNLO`r))/3), 
    "coefficientEpsilon012" -> {((1 + QuarkoniumNLO`r)*(-1 + QuarkoniumNLO`z)*
        (4 - 4*3^2 + 4*QuarkoniumNLO`r^2 - 4*3^2*QuarkoniumNLO`r^2 - 
         QuarkoniumNLO`z + 3^2*QuarkoniumNLO`z - (2*3*4*QuarkoniumNLO`z)/3 + 
         8*(4/3)^2*QuarkoniumNLO`z - QuarkoniumNLO`r*QuarkoniumNLO`z + 
         3^2*QuarkoniumNLO`r*QuarkoniumNLO`z + (2*3*4*QuarkoniumNLO`r*
           QuarkoniumNLO`z)/3 + 8*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z - 
         2*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 2*3^2*QuarkoniumNLO`r^2*
          QuarkoniumNLO`z))/((4*4*(-1 + QuarkoniumNLO`r))/3), 
      (-2*(1 + QuarkoniumNLO`r)*(-1 + QuarkoniumNLO`z)*
        (-1 + 3^2 - (4/3)^2*QuarkoniumNLO`z + (4/3)^2*QuarkoniumNLO`r*
          QuarkoniumNLO`z))/((4*(-1 + QuarkoniumNLO`r))/3), 
      (-2*(-1 + 3)*(1 + 3)*(1 + QuarkoniumNLO`r)*(-1 + QuarkoniumNLO`z))/
       ((4*(-1 + QuarkoniumNLO`r))/3)}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPB0[-2 + 2*QuarkoniumNLO`r, 0, 0], 
    "coefficientD" -> (1 - 3^2 + (2*3*4)/3)/((4*(1 + QuarkoniumNLO`r))/3), 
    "coefficientEpsilon012" -> {(1 - 3^2 + (2*3*4)/3)/
       ((4*(1 + QuarkoniumNLO`r))/3), 0, 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPC0[0, -2 + 2*QuarkoniumNLO`r, 
      -2*QuarkoniumNLO`z + 2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0, 0], 
    "coefficientD" -> (-2*(-1 + QuarkoniumNLO`r)*(-1 + QuarkoniumNLO`z)*
       (1 - 3^2 + (2*3*4)/3 - 4*(4/3)^2 - 4*(4/3)^2*QuarkoniumNLO`z + 
        2*(4/3)^2*JpsiD*QuarkoniumNLO`z))/
      ((4*(-2 + JpsiD)*(1 + QuarkoniumNLO`r))/3), "coefficientEpsilon012" -> 
     {-(((-1 + QuarkoniumNLO`r)*(-1 + QuarkoniumNLO`z)*(1 - 3^2 + (2*3*4)/3 - 
          4*(4/3)^2 + 4*(4/3)^2*QuarkoniumNLO`z))/((4*(1 + QuarkoniumNLO`r))/
         3)), ((-1 + 3^2 - (2*3*4)/3 + 4*(4/3)^2)*(-1 + QuarkoniumNLO`r)*
        (-1 + QuarkoniumNLO`z))/((4*(1 + QuarkoniumNLO`r))/3), 
      ((-1 + 3^2 - (2*3*4)/3 + 4*(4/3)^2)*(-1 + QuarkoniumNLO`r)*
        (-1 + QuarkoniumNLO`z))/((4*(1 + QuarkoniumNLO`r))/3)}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPC0[0, -4 + 4*QuarkoniumNLO`z, 
      -2 - 2*QuarkoniumNLO`r + 2*QuarkoniumNLO`z + 2*QuarkoniumNLO`r*
        QuarkoniumNLO`z, 0, 0, 0], "coefficientD" -> 
     ((-1 + QuarkoniumNLO`z)*(64 - 64*3^2 - 8*JpsiD + 8*3^2*JpsiD + 
        40*QuarkoniumNLO`r - 40*3^2*QuarkoniumNLO`r - 
        4*JpsiD*QuarkoniumNLO`r + 4*3^2*JpsiD*QuarkoniumNLO`r - 
        48*QuarkoniumNLO`r^2 + 48*3^2*QuarkoniumNLO`r^2 + 
        16*JpsiD*QuarkoniumNLO`r^2 - 16*3^2*JpsiD*QuarkoniumNLO`r^2 + 
        8*QuarkoniumNLO`r^3 - 8*3^2*QuarkoniumNLO`r^3 - 
        4*JpsiD*QuarkoniumNLO`r^3 + 4*3^2*JpsiD*QuarkoniumNLO`r^3 + 
        2*QuarkoniumNLO`z - 2*3^2*QuarkoniumNLO`z + JpsiD*QuarkoniumNLO`z - 
        3^2*JpsiD*QuarkoniumNLO`z - 70*QuarkoniumNLO`r*QuarkoniumNLO`z + 
        70*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z - 
        (32*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 + 31*JpsiD*QuarkoniumNLO`r*
         QuarkoniumNLO`z - 31*3^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z + 
        (16*3*4*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 - 
        10*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 10*3^2*QuarkoniumNLO`r^2*
         QuarkoniumNLO`z + 7*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
        7*3^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
        2*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 2*3^2*QuarkoniumNLO`r^3*
         QuarkoniumNLO`z + JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 
        3^2*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z))/
      ((32*4*(-2 + JpsiD))/3), "coefficientEpsilon012" -> 
     {((-1 + QuarkoniumNLO`z)*(16 - 16*3^2 + 12*QuarkoniumNLO`r - 
         12*3^2*QuarkoniumNLO`r + 8*QuarkoniumNLO`r^2 - 
         8*3^2*QuarkoniumNLO`r^2 - 4*QuarkoniumNLO`r^3 + 
         4*3^2*QuarkoniumNLO`r^3 + 3*QuarkoniumNLO`z - 
         3*3^2*QuarkoniumNLO`z + 27*QuarkoniumNLO`r*QuarkoniumNLO`z - 
         27*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z + 
         (16*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 + 9*QuarkoniumNLO`r^2*
          QuarkoniumNLO`z - 9*3^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
         QuarkoniumNLO`r^3*QuarkoniumNLO`z - 3^2*QuarkoniumNLO`r^3*
          QuarkoniumNLO`z))/((32*4)/3), 
      -1/16*((-1 + 3)*(1 + 3)*(-1 + QuarkoniumNLO`z)*
         (12 + 8*QuarkoniumNLO`r - 4*QuarkoniumNLO`r^2 + QuarkoniumNLO`z - 
          2*QuarkoniumNLO`r*QuarkoniumNLO`z + QuarkoniumNLO`r^2*
           QuarkoniumNLO`z))/(4/3), 
      -1/16*((-1 + 3)*(1 + 3)*(-1 + QuarkoniumNLO`z)*
         (12 + 8*QuarkoniumNLO`r - 4*QuarkoniumNLO`r^2 + QuarkoniumNLO`z - 
          2*QuarkoniumNLO`r*QuarkoniumNLO`z + QuarkoniumNLO`r^2*
           QuarkoniumNLO`z))/(4/3)}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPC0[0, -4 + 4*QuarkoniumNLO`z, 
      -2 + 2*QuarkoniumNLO`r + 2*QuarkoniumNLO`z - 2*QuarkoniumNLO`r*
        QuarkoniumNLO`z, 0, 0, 0], "coefficientD" -> 
     -1/2*((-1 + QuarkoniumNLO`z)*(-12 + 12*3^2 + 2*JpsiD - 2*3^2*JpsiD - 
         2*QuarkoniumNLO`r + 2*3^2*QuarkoniumNLO`r + JpsiD*QuarkoniumNLO`r - 
         3^2*JpsiD*QuarkoniumNLO`r + 2*QuarkoniumNLO`r^2 - 
         2*3^2*QuarkoniumNLO`r^2 - JpsiD*QuarkoniumNLO`r^2 + 
         3^2*JpsiD*QuarkoniumNLO`r^2 + 24*(4/3)^2*QuarkoniumNLO`z - 
         16*(4/3)^2*JpsiD*QuarkoniumNLO`z + 2*(4/3)^2*JpsiD^2*
          QuarkoniumNLO`z - (4*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 + 
         8*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z + 
         (2*3*4*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 - 
         8*(4/3)^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z + 
         2*(4/3)^2*JpsiD^2*QuarkoniumNLO`r*QuarkoniumNLO`z + 
         2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 2*3^2*QuarkoniumNLO`r^2*
          QuarkoniumNLO`z - JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
         3^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z))/((4*(-2 + JpsiD))/3), 
    "coefficientEpsilon012" -> 
     {-1/2*((-1 + QuarkoniumNLO`z)*(-2 + 2*3^2 + QuarkoniumNLO`r - 
          3^2*QuarkoniumNLO`r - QuarkoniumNLO`r^2 + 3^2*QuarkoniumNLO`r^2 - 
          4*(4/3)^2*QuarkoniumNLO`z + (2*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/
           3 + 4*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z - 
          QuarkoniumNLO`r^2*QuarkoniumNLO`z + 3^2*QuarkoniumNLO`r^2*
           QuarkoniumNLO`z))/(4/3), (2*(-1 + QuarkoniumNLO`z)*
        (1 - 3^2 + (4/3)^2*QuarkoniumNLO`z + (4/3)^2*QuarkoniumNLO`r*
          QuarkoniumNLO`z))/(4/3), (-2*(-1 + 3)*(1 + 3)*
        (-1 + QuarkoniumNLO`z))/(4/3)}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPC0[0, 0, -4 + 4*QuarkoniumNLO`z, 
      0, 0, 0], "coefficientD" -> 
     -(((-1 + QuarkoniumNLO`z)*(12 - 12*3^2 - 2*JpsiD + 2*3^2*JpsiD - 
         2*QuarkoniumNLO`r + 2*3^2*QuarkoniumNLO`r + JpsiD*QuarkoniumNLO`r - 
         3^2*JpsiD*QuarkoniumNLO`r - 2*QuarkoniumNLO`r^2 + 
         2*3^2*QuarkoniumNLO`r^2 + JpsiD*QuarkoniumNLO`r^2 - 
         3^2*JpsiD*QuarkoniumNLO`r^2 - 24*(4/3)^2*QuarkoniumNLO`z + 
         16*(4/3)^2*JpsiD*QuarkoniumNLO`z - 2*(4/3)^2*JpsiD^2*
          QuarkoniumNLO`z + 4*QuarkoniumNLO`r*QuarkoniumNLO`z - 
         4*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z + 8*(4/3)^2*QuarkoniumNLO`r*
          QuarkoniumNLO`z - 2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z + 
         2*3^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z - 8*(4/3)^2*JpsiD*
          QuarkoniumNLO`r*QuarkoniumNLO`z + 2*(4/3)^2*JpsiD^2*QuarkoniumNLO`r*
          QuarkoniumNLO`z))/((4*(-2 + JpsiD)*(-1 + QuarkoniumNLO`r))/3)), 
    "coefficientEpsilon012" -> 
     {-(((-1 + QuarkoniumNLO`z)*(2 - 2*3^2 + QuarkoniumNLO`r - 
          3^2*QuarkoniumNLO`r + QuarkoniumNLO`r^2 - 3^2*QuarkoniumNLO`r^2 + 
          4*(4/3)^2*QuarkoniumNLO`z - 2*QuarkoniumNLO`r*QuarkoniumNLO`z + 
          2*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z + 4*(4/3)^2*QuarkoniumNLO`r*
           QuarkoniumNLO`z))/((4*(-1 + QuarkoniumNLO`r))/3)), 
      (4*(-1 + QuarkoniumNLO`z)*(-1 + 3^2 - (4/3)^2*QuarkoniumNLO`z + 
         (4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z))/
       ((4*(-1 + QuarkoniumNLO`r))/3), 
      (4*(-1 + 3)*(1 + 3)*(-1 + QuarkoniumNLO`z))/((4*(-1 + QuarkoniumNLO`r))/
        3)}|>, <|"signature" -> QuarkoniumNLO`Private`LPD0[0, 0, 0, 
      -2 - 2*QuarkoniumNLO`r + 2*QuarkoniumNLO`z + 2*QuarkoniumNLO`r*
        QuarkoniumNLO`z, 0, -2 - 2*QuarkoniumNLO`r + 2*QuarkoniumNLO`z + 
       2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0, 0, 0], "coefficientD" -> 0, 
    "coefficientEpsilon012" -> {0, 0, 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPD0[0, 0, -4 + 4*QuarkoniumNLO`z, 
      -2 - 2*QuarkoniumNLO`r + 2*QuarkoniumNLO`z + 2*QuarkoniumNLO`r*
        QuarkoniumNLO`z, 0, -2 - 2*QuarkoniumNLO`r + 2*QuarkoniumNLO`z + 
       2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0, 0, 0], "coefficientD" -> 0, 
    "coefficientEpsilon012" -> {0, 0, 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPD0[0, 0, 0, 
      -2 + 2*QuarkoniumNLO`r + 2*QuarkoniumNLO`z - 2*QuarkoniumNLO`r*
        QuarkoniumNLO`z, 0, -2 + 2*QuarkoniumNLO`r + 2*QuarkoniumNLO`z - 
       2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0, 0, 0], "coefficientD" -> 0, 
    "coefficientEpsilon012" -> {0, 0, 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPD0[0, 0, -4 + 4*QuarkoniumNLO`z, 
      -2 + 2*QuarkoniumNLO`r + 2*QuarkoniumNLO`z - 2*QuarkoniumNLO`r*
        QuarkoniumNLO`z, 0, -2 + 2*QuarkoniumNLO`r + 2*QuarkoniumNLO`z - 
       2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0, 0, 0], "coefficientD" -> 0, 
    "coefficientEpsilon012" -> {0, 0, 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPC0[0, 0, 
      -2*QuarkoniumNLO`z + 2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0, 0], 
    "coefficientD" -> -1/4*(QuarkoniumNLO`z*(-1 + 3^2 - (2*3*4)/3 + 
         QuarkoniumNLO`r - 3^2*QuarkoniumNLO`r + (2*3*4*QuarkoniumNLO`r)/3 - 
         QuarkoniumNLO`z + 3^2*QuarkoniumNLO`z - (2*3*4*QuarkoniumNLO`z)/3 + 
         3*QuarkoniumNLO`r*QuarkoniumNLO`z - 3*3^2*QuarkoniumNLO`r*
          QuarkoniumNLO`z + (2*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 + 
         2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 2*3^2*QuarkoniumNLO`r^2*
          QuarkoniumNLO`z))/(4/3), "coefficientEpsilon012" -> 
     {-1/4*(QuarkoniumNLO`z*(-1 + 3^2 - (2*3*4)/3 + QuarkoniumNLO`r - 
          3^2*QuarkoniumNLO`r + (2*3*4*QuarkoniumNLO`r)/3 - QuarkoniumNLO`z + 
          3^2*QuarkoniumNLO`z - (2*3*4*QuarkoniumNLO`z)/3 + 
          3*QuarkoniumNLO`r*QuarkoniumNLO`z - 3*3^2*QuarkoniumNLO`r*
           QuarkoniumNLO`z + (2*3*4*QuarkoniumNLO`r*QuarkoniumNLO`z)/3 + 
          2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 2*3^2*QuarkoniumNLO`r^2*
           QuarkoniumNLO`z))/(4/3), 0, 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPC0[0, -2 - 2*QuarkoniumNLO`r, 
      -2 - 2*QuarkoniumNLO`r + 2*QuarkoniumNLO`z + 2*QuarkoniumNLO`r*
        QuarkoniumNLO`z, 0, 0, 0], "coefficientD" -> 
     -1/32*((1 + QuarkoniumNLO`r)*QuarkoniumNLO`z*((-128*3*4)/3 + 
         512*(4/3)^2 - 8*JpsiD + 8*3^2*JpsiD - 128*(4/3)^2*JpsiD + 
         40*QuarkoniumNLO`r - 40*3^2*QuarkoniumNLO`r - 
         4*JpsiD*QuarkoniumNLO`r + 4*3^2*JpsiD*QuarkoniumNLO`r - 
         48*QuarkoniumNLO`r^2 + 48*3^2*QuarkoniumNLO`r^2 + 
         16*JpsiD*QuarkoniumNLO`r^2 - 16*3^2*JpsiD*QuarkoniumNLO`r^2 + 
         8*QuarkoniumNLO`r^3 - 8*3^2*QuarkoniumNLO`r^3 - 
         4*JpsiD*QuarkoniumNLO`r^3 + 4*3^2*JpsiD*QuarkoniumNLO`r^3 + 
         2*QuarkoniumNLO`z - 2*3^2*QuarkoniumNLO`z - 
         256*(4/3)^2*QuarkoniumNLO`z + JpsiD*QuarkoniumNLO`z - 
         3^2*JpsiD*QuarkoniumNLO`z + 128*(4/3)^2*JpsiD*QuarkoniumNLO`z - 
         22*QuarkoniumNLO`r*QuarkoniumNLO`z + 22*3^2*QuarkoniumNLO`r*
          QuarkoniumNLO`z + 7*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z - 
         7*3^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z + 22*QuarkoniumNLO`r^2*
          QuarkoniumNLO`z - 22*3^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
         9*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
         9*3^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
         2*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 2*3^2*QuarkoniumNLO`r^3*
          QuarkoniumNLO`z + JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 
         3^2*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z))/
       ((4*(-2 + JpsiD)*(-1 + QuarkoniumNLO`r))/3), 
    "coefficientEpsilon012" -> 
     {-1/32*((1 + QuarkoniumNLO`r)*QuarkoniumNLO`z*(-16 + 16*3^2 - 
          (64*3*4)/3 + 12*QuarkoniumNLO`r - 12*3^2*QuarkoniumNLO`r + 
          8*QuarkoniumNLO`r^2 - 8*3^2*QuarkoniumNLO`r^2 - 
          4*QuarkoniumNLO`r^3 + 4*3^2*QuarkoniumNLO`r^3 + 3*QuarkoniumNLO`z - 
          3*3^2*QuarkoniumNLO`z + 128*(4/3)^2*QuarkoniumNLO`z + 
          3*QuarkoniumNLO`r*QuarkoniumNLO`z - 3*3^2*QuarkoniumNLO`r*
           QuarkoniumNLO`z - 7*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
          7*3^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z + QuarkoniumNLO`r^3*
           QuarkoniumNLO`z - 3^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z))/
        ((4*(-1 + QuarkoniumNLO`r))/3), 
      -1/16*((1 + QuarkoniumNLO`r)*QuarkoniumNLO`z*(-4 + 4*3^2 - (32*3*4)/3 + 
          64*(4/3)^2 + 8*QuarkoniumNLO`r - 8*3^2*QuarkoniumNLO`r - 
          4*QuarkoniumNLO`r^2 + 4*3^2*QuarkoniumNLO`r^2 + QuarkoniumNLO`z - 
          3^2*QuarkoniumNLO`z - 2*QuarkoniumNLO`r*QuarkoniumNLO`z + 
          2*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z + QuarkoniumNLO`r^2*
           QuarkoniumNLO`z - 3^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z))/
        ((4*(-1 + QuarkoniumNLO`r))/3), 
      -1/16*((1 + QuarkoniumNLO`r)*QuarkoniumNLO`z*(-4 + 4*3^2 - (32*3*4)/3 + 
          64*(4/3)^2 + 8*QuarkoniumNLO`r - 8*3^2*QuarkoniumNLO`r - 
          4*QuarkoniumNLO`r^2 + 4*3^2*QuarkoniumNLO`r^2 + QuarkoniumNLO`z - 
          3^2*QuarkoniumNLO`z - 2*QuarkoniumNLO`r*QuarkoniumNLO`z + 
          2*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z + QuarkoniumNLO`r^2*
           QuarkoniumNLO`z - 3^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z))/
        ((4*(-1 + QuarkoniumNLO`r))/3)}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPC0[-4, 0, -4 + 4*QuarkoniumNLO`z, 
      0, 0, 0], "coefficientD" -> 
     (QuarkoniumNLO`z*(-128 + 128*3^2 - (384*3*4)/3 + 1536*(4/3)^2 + 
        24*JpsiD - 24*3^2*JpsiD + (64*3*4*JpsiD)/3 - 640*(4/3)^2*JpsiD + 
        64*(4/3)^2*JpsiD^2 + 104*QuarkoniumNLO`r - 104*3^2*QuarkoniumNLO`r - 
        12*JpsiD*QuarkoniumNLO`r + 12*3^2*JpsiD*QuarkoniumNLO`r + 
        56*QuarkoniumNLO`r^2 - 56*3^2*QuarkoniumNLO`r^2 + 
        (128*3*4*QuarkoniumNLO`r^2)/3 - 512*(4/3)^2*QuarkoniumNLO`r^2 - 
        20*JpsiD*QuarkoniumNLO`r^2 + 20*3^2*JpsiD*QuarkoniumNLO`r^2 - 
        (64*3*4*JpsiD*QuarkoniumNLO`r^2)/3 + 384*(4/3)^2*JpsiD*
         QuarkoniumNLO`r^2 - 64*(4/3)^2*JpsiD^2*QuarkoniumNLO`r^2 - 
        40*QuarkoniumNLO`r^3 + 40*3^2*QuarkoniumNLO`r^3 + 
        12*JpsiD*QuarkoniumNLO`r^3 - 12*3^2*JpsiD*QuarkoniumNLO`r^3 + 
        8*QuarkoniumNLO`r^4 - 8*3^2*QuarkoniumNLO`r^4 - 
        4*JpsiD*QuarkoniumNLO`r^4 + 4*3^2*JpsiD*QuarkoniumNLO`r^4 + 
        2*QuarkoniumNLO`z - 2*3^2*QuarkoniumNLO`z - 
        768*(4/3)^2*QuarkoniumNLO`z + JpsiD*QuarkoniumNLO`z - 
        3^2*JpsiD*QuarkoniumNLO`z + 512*(4/3)^2*JpsiD*QuarkoniumNLO`z - 
        64*(4/3)^2*JpsiD^2*QuarkoniumNLO`z - 20*QuarkoniumNLO`r*
         QuarkoniumNLO`z + 20*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z + 
        8*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z - 8*3^2*JpsiD*QuarkoniumNLO`r*
         QuarkoniumNLO`z + 256*(4/3)^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
        2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
        2*3^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
        256*(4/3)^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
        64*(4/3)^2*JpsiD^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
        20*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 20*3^2*QuarkoniumNLO`r^3*
         QuarkoniumNLO`z - 8*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 
        8*3^2*JpsiD*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 
        2*QuarkoniumNLO`r^4*QuarkoniumNLO`z + 2*3^2*QuarkoniumNLO`r^4*
         QuarkoniumNLO`z + JpsiD*QuarkoniumNLO`r^4*QuarkoniumNLO`z - 
        3^2*JpsiD*QuarkoniumNLO`r^4*QuarkoniumNLO`z))/
      ((16*4*(-2 + JpsiD)*(-1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r))/3), 
    "coefficientEpsilon012" -> 
     {(QuarkoniumNLO`z*(-16 + 16*3^2 - (64*3*4)/3 + 28*QuarkoniumNLO`r - 
         28*3^2*QuarkoniumNLO`r - 12*QuarkoniumNLO`r^2 + 
         12*3^2*QuarkoniumNLO`r^2 - (64*3*4*QuarkoniumNLO`r^2)/3 + 
         4*QuarkoniumNLO`r^3 - 4*3^2*QuarkoniumNLO`r^3 - 
         4*QuarkoniumNLO`r^4 + 4*3^2*QuarkoniumNLO`r^4 + 3*QuarkoniumNLO`z - 
         3*3^2*QuarkoniumNLO`z + 128*(4/3)^2*QuarkoniumNLO`z + 
         6*QuarkoniumNLO`r*QuarkoniumNLO`z - 6*3^2*QuarkoniumNLO`r*
          QuarkoniumNLO`z - 4*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
         4*3^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 128*(4/3)^2*
          QuarkoniumNLO`r^2*QuarkoniumNLO`z - 6*QuarkoniumNLO`r^3*
          QuarkoniumNLO`z + 6*3^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 
         QuarkoniumNLO`r^4*QuarkoniumNLO`z - 3^2*QuarkoniumNLO`r^4*
          QuarkoniumNLO`z))/((16*4*(-1 + QuarkoniumNLO`r)*
         (1 + QuarkoniumNLO`r))/3), 
      -1/8*(QuarkoniumNLO`z*(20 - 20*3^2 + (64*3*4)/3 - 64*(4/3)^2 - 
          20*QuarkoniumNLO`r + 20*3^2*QuarkoniumNLO`r - 4*QuarkoniumNLO`r^2 + 
          4*3^2*QuarkoniumNLO`r^2 - 64*(4/3)^2*QuarkoniumNLO`r^2 + 
          4*QuarkoniumNLO`r^3 - 4*3^2*QuarkoniumNLO`r^3 - QuarkoniumNLO`z + 
          3^2*QuarkoniumNLO`z - 64*(4/3)^2*QuarkoniumNLO`z + 
          QuarkoniumNLO`r*QuarkoniumNLO`z - 3^2*QuarkoniumNLO`r*
           QuarkoniumNLO`z + QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
          3^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z + 64*(4/3)^2*
           QuarkoniumNLO`r^2*QuarkoniumNLO`z - QuarkoniumNLO`r^3*
           QuarkoniumNLO`z + 3^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z))/
        ((4*(-1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r))/3), 
      (QuarkoniumNLO`z*(-20 + 20*3^2 - (64*3*4)/3 + 128*(4/3)^2 + 
         20*QuarkoniumNLO`r - 20*3^2*QuarkoniumNLO`r + 4*QuarkoniumNLO`r^2 - 
         4*3^2*QuarkoniumNLO`r^2 - 4*QuarkoniumNLO`r^3 + 
         4*3^2*QuarkoniumNLO`r^3 + QuarkoniumNLO`z - 3^2*QuarkoniumNLO`z - 
         QuarkoniumNLO`r*QuarkoniumNLO`z + 3^2*QuarkoniumNLO`r*
          QuarkoniumNLO`z - QuarkoniumNLO`r^2*QuarkoniumNLO`z + 
         3^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z + QuarkoniumNLO`r^3*
          QuarkoniumNLO`z - 3^2*QuarkoniumNLO`r^3*QuarkoniumNLO`z))/
       ((8*4*(-1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r))/3)}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPC0[0, 0, 
      -2*QuarkoniumNLO`z - 2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0, 0], 
    "coefficientD" -> ((1 + QuarkoniumNLO`r)*QuarkoniumNLO`z*
       (-10 + 10*3^2 + (4*3*4)/3 + 24*(4/3)^2 + JpsiD - 3^2*JpsiD - 
        (2*3*4*JpsiD)/3 - 16*(4/3)^2*JpsiD + 2*(4/3)^2*JpsiD^2 - 
        (4*3*4*QuarkoniumNLO`r)/3 - 8*(4/3)^2*QuarkoniumNLO`r + 
        (2*3*4*JpsiD*QuarkoniumNLO`r)/3 + 8*(4/3)^2*JpsiD*QuarkoniumNLO`r - 
        2*(4/3)^2*JpsiD^2*QuarkoniumNLO`r + 2*QuarkoniumNLO`r^2 - 
        2*3^2*QuarkoniumNLO`r^2 - JpsiD*QuarkoniumNLO`r^2 + 
        3^2*JpsiD*QuarkoniumNLO`r^2 - 24*(4/3)^2*QuarkoniumNLO`z + 
        16*(4/3)^2*JpsiD*QuarkoniumNLO`z - 2*(4/3)^2*JpsiD^2*
         QuarkoniumNLO`z - 2*QuarkoniumNLO`r*QuarkoniumNLO`z + 
        2*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z + 8*(4/3)^2*QuarkoniumNLO`r*
         QuarkoniumNLO`z + JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z - 
        3^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z - 8*(4/3)^2*JpsiD*
         QuarkoniumNLO`r*QuarkoniumNLO`z + 2*(4/3)^2*JpsiD^2*QuarkoniumNLO`r*
         QuarkoniumNLO`z + 2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
        2*3^2*QuarkoniumNLO`r^2*QuarkoniumNLO`z - JpsiD*QuarkoniumNLO`r^2*
         QuarkoniumNLO`z + 3^2*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z))/
      ((2*4*(-2 + JpsiD)*(-1 + QuarkoniumNLO`r))/3), 
    "coefficientEpsilon012" -> {((1 + QuarkoniumNLO`r)*QuarkoniumNLO`z*
        (-3 + 3*3^2 - (2*3*4)/3 - 4*(4/3)^2 + (2*3*4*QuarkoniumNLO`r)/3 - 
         4*(4/3)^2*QuarkoniumNLO`r - QuarkoniumNLO`r^2 + 
         3^2*QuarkoniumNLO`r^2 + 4*(4/3)^2*QuarkoniumNLO`z + 
         QuarkoniumNLO`r*QuarkoniumNLO`z - 3^2*QuarkoniumNLO`r*
          QuarkoniumNLO`z + 4*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z - 
         QuarkoniumNLO`r^2*QuarkoniumNLO`z + 3^2*QuarkoniumNLO`r^2*
          QuarkoniumNLO`z))/((2*4*(-1 + QuarkoniumNLO`r))/3), 
      (-2*(1 + QuarkoniumNLO`r)*QuarkoniumNLO`z*(1 - 3^2 + (4/3)^2 - 
         (4/3)^2*QuarkoniumNLO`r - (4/3)^2*QuarkoniumNLO`z + 
         (4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z))/
       ((4*(-1 + QuarkoniumNLO`r))/3), 
      (2*(-1 + 3)*(1 + 3)*(1 + QuarkoniumNLO`r)*QuarkoniumNLO`z)/
       ((4*(-1 + QuarkoniumNLO`r))/3)}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPC0[0, -2 + 2*QuarkoniumNLO`r, 
      -2 + 2*QuarkoniumNLO`r + 2*QuarkoniumNLO`z - 2*QuarkoniumNLO`r*
        QuarkoniumNLO`z, 0, 0, 0], "coefficientD" -> 
     (-2*(-1 + QuarkoniumNLO`r)*QuarkoniumNLO`z*(-1 + 3^2 - (2*3*4)/3 + 
        8*(4/3)^2 - 2*(4/3)^2*JpsiD - 4*(4/3)^2*QuarkoniumNLO`z + 
        2*(4/3)^2*JpsiD*QuarkoniumNLO`z))/
      ((4*(-2 + JpsiD)*(1 + QuarkoniumNLO`r))/3), "coefficientEpsilon012" -> 
     {-(((-1 + QuarkoniumNLO`r)*QuarkoniumNLO`z*(-1 + 3^2 - (2*3*4)/3 + 
          4*(4/3)^2*QuarkoniumNLO`z))/((4*(1 + QuarkoniumNLO`r))/3)), 
      -(((-1 + 3^2 - (2*3*4)/3 + 4*(4/3)^2)*(-1 + QuarkoniumNLO`r)*
         QuarkoniumNLO`z)/((4*(1 + QuarkoniumNLO`r))/3)), 
      -(((-1 + 3^2 - (2*3*4)/3 + 4*(4/3)^2)*(-1 + QuarkoniumNLO`r)*
         QuarkoniumNLO`z)/((4*(1 + QuarkoniumNLO`r))/3))}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPC0[0, 0, -4*QuarkoniumNLO`z, 0, 
      0, 0], "coefficientD" -> 
     -((QuarkoniumNLO`z*(-12 + 12*3^2 + 24*(4/3)^2 + 2*JpsiD - 2*3^2*JpsiD - 
         16*(4/3)^2*JpsiD + 2*(4/3)^2*JpsiD^2 + 2*QuarkoniumNLO`r - 
         2*3^2*QuarkoniumNLO`r - 8*(4/3)^2*QuarkoniumNLO`r - 
         JpsiD*QuarkoniumNLO`r + 3^2*JpsiD*QuarkoniumNLO`r + 
         8*(4/3)^2*JpsiD*QuarkoniumNLO`r - 2*(4/3)^2*JpsiD^2*
          QuarkoniumNLO`r + 2*QuarkoniumNLO`r^2 - 2*3^2*QuarkoniumNLO`r^2 - 
         JpsiD*QuarkoniumNLO`r^2 + 3^2*JpsiD*QuarkoniumNLO`r^2 - 
         24*(4/3)^2*QuarkoniumNLO`z + 16*(4/3)^2*JpsiD*QuarkoniumNLO`z - 
         2*(4/3)^2*JpsiD^2*QuarkoniumNLO`z - 4*QuarkoniumNLO`r*
          QuarkoniumNLO`z + 4*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z + 
         8*(4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z + 2*JpsiD*QuarkoniumNLO`r*
          QuarkoniumNLO`z - 2*3^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z - 
         8*(4/3)^2*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z + 
         2*(4/3)^2*JpsiD^2*QuarkoniumNLO`r*QuarkoniumNLO`z))/
       ((4*(-2 + JpsiD)*(-1 + QuarkoniumNLO`r))/3)), 
    "coefficientEpsilon012" -> 
     {-((QuarkoniumNLO`z*(-2 + 2*3^2 - 4*(4/3)^2 - QuarkoniumNLO`r + 
          3^2*QuarkoniumNLO`r - 4*(4/3)^2*QuarkoniumNLO`r - 
          QuarkoniumNLO`r^2 + 3^2*QuarkoniumNLO`r^2 + 
          4*(4/3)^2*QuarkoniumNLO`z + 2*QuarkoniumNLO`r*QuarkoniumNLO`z - 
          2*3^2*QuarkoniumNLO`r*QuarkoniumNLO`z + 4*(4/3)^2*QuarkoniumNLO`r*
           QuarkoniumNLO`z))/((4*(-1 + QuarkoniumNLO`r))/3)), 
      (4*QuarkoniumNLO`z*(1 - 3^2 + (4/3)^2 - (4/3)^2*QuarkoniumNLO`r - 
         (4/3)^2*QuarkoniumNLO`z + (4/3)^2*QuarkoniumNLO`r*QuarkoniumNLO`z))/
       ((4*(-1 + QuarkoniumNLO`r))/3), (-4*(-1 + 3)*(1 + 3)*QuarkoniumNLO`z)/
       ((4*(-1 + QuarkoniumNLO`r))/3)}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPD0[0, 0, 0, 
      -2*QuarkoniumNLO`z - 2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 
      -2*QuarkoniumNLO`z - 2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0, 0, 0], 
    "coefficientD" -> 0, "coefficientEpsilon012" -> {0, 0, 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPD0[0, 0, -4*QuarkoniumNLO`z, 
      -2*QuarkoniumNLO`z - 2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 
      -2*QuarkoniumNLO`z - 2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0, 0, 0], 
    "coefficientD" -> 0, "coefficientEpsilon012" -> {0, 0, 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPD0[0, 0, 0, 
      -2*QuarkoniumNLO`z + 2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 
      -2*QuarkoniumNLO`z + 2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0, 0, 0], 
    "coefficientD" -> 0, "coefficientEpsilon012" -> {0, 0, 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPD0[0, 0, -4*QuarkoniumNLO`z, 
      -2*QuarkoniumNLO`z + 2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 
      -2*QuarkoniumNLO`z + 2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0, 0, 0], 
    "coefficientD" -> 0, "coefficientEpsilon012" -> {0, 0, 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPC0[-4, 0, -2 - 2*QuarkoniumNLO`r, 
      0, 0, 0], "coefficientD" -> 
     -1/32*((-1 + 3)*(1 + 3)*(272 - 48*JpsiD - 360*QuarkoniumNLO`r + 
         84*JpsiD*QuarkoniumNLO`r - 16*QuarkoniumNLO`r^2 - 
         8*JpsiD*QuarkoniumNLO`r^2 + 160*QuarkoniumNLO`r^3 - 
         48*JpsiD*QuarkoniumNLO`r^3 - 64*QuarkoniumNLO`r^4 + 
         24*JpsiD*QuarkoniumNLO`r^4 + 8*QuarkoniumNLO`r^5 - 
         4*JpsiD*QuarkoniumNLO`r^5 - 86*QuarkoniumNLO`z + 
         29*JpsiD*QuarkoniumNLO`z - 194*QuarkoniumNLO`r*QuarkoniumNLO`z + 
         73*JpsiD*QuarkoniumNLO`r*QuarkoniumNLO`z - 4*QuarkoniumNLO`r^2*
          QuarkoniumNLO`z + 14*JpsiD*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 
         60*QuarkoniumNLO`r^3*QuarkoniumNLO`z + 22*JpsiD*QuarkoniumNLO`r^3*
          QuarkoniumNLO`z + 26*QuarkoniumNLO`r^4*QuarkoniumNLO`z - 
         11*JpsiD*QuarkoniumNLO`r^4*QuarkoniumNLO`z - 2*QuarkoniumNLO`r^5*
          QuarkoniumNLO`z + JpsiD*QuarkoniumNLO`r^5*QuarkoniumNLO`z))/
       ((4*(-2 + JpsiD)*(-1 + QuarkoniumNLO`r)^2)/3), 
    "coefficientEpsilon012" -> 
     {-1/32*((-1 + 3)*(1 + 3)*(40 - 12*QuarkoniumNLO`r - 
          24*QuarkoniumNLO`r^2 - 16*QuarkoniumNLO`r^3 + 
          16*QuarkoniumNLO`r^4 - 4*QuarkoniumNLO`r^5 + 15*QuarkoniumNLO`z + 
          49*QuarkoniumNLO`r*QuarkoniumNLO`z + 26*QuarkoniumNLO`r^2*
           QuarkoniumNLO`z + 14*QuarkoniumNLO`r^3*QuarkoniumNLO`z - 
          9*QuarkoniumNLO`r^4*QuarkoniumNLO`z + QuarkoniumNLO`r^5*
           QuarkoniumNLO`z))/((4*(-1 + QuarkoniumNLO`r)^2)/3), 
      -1/16*((-1 + 3)*(1 + 3)*(44 - 48*QuarkoniumNLO`r - 
          8*QuarkoniumNLO`r^2 + 16*QuarkoniumNLO`r^3 - 4*QuarkoniumNLO`r^4 - 
          7*QuarkoniumNLO`z - 12*QuarkoniumNLO`r*QuarkoniumNLO`z + 
          6*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 4*QuarkoniumNLO`r^3*
           QuarkoniumNLO`z + QuarkoniumNLO`r^4*QuarkoniumNLO`z))/
        ((4*(-1 + QuarkoniumNLO`r)^2)/3), 
      -1/16*((-1 + 3)*(1 + 3)*(44 - 48*QuarkoniumNLO`r - 
          8*QuarkoniumNLO`r^2 + 16*QuarkoniumNLO`r^3 - 4*QuarkoniumNLO`r^4 - 
          7*QuarkoniumNLO`z - 12*QuarkoniumNLO`r*QuarkoniumNLO`z + 
          6*QuarkoniumNLO`r^2*QuarkoniumNLO`z - 4*QuarkoniumNLO`r^3*
           QuarkoniumNLO`z + QuarkoniumNLO`r^4*QuarkoniumNLO`z))/
        ((4*(-1 + QuarkoniumNLO`r)^2)/3)}|>}, 
 "quark" -> {<|"signature" -> QuarkoniumNLO`Private`LPB0[
      -4 + 4*QuarkoniumNLO`z, 0, 0], "coefficientD" -> 
     ((-2 + JpsiD)*QuarkoniumNLO`r)/((-1 + QuarkoniumNLO`r)*
       (1 + QuarkoniumNLO`r)*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z), 
    "coefficientEpsilon012" -> {(2*QuarkoniumNLO`r)/((-1 + QuarkoniumNLO`r)*
        (1 + QuarkoniumNLO`r)*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z), 
      (-2*QuarkoniumNLO`r)/((-1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r)*
        (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z), 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPB0[-2 - 2*QuarkoniumNLO`r + 
       2*QuarkoniumNLO`z + 2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0], 
    "coefficientD" -> -1/2*((-2 + JpsiD)*(1 + QuarkoniumNLO`r))/
       ((-1 + QuarkoniumNLO`r)*(-1 + QuarkoniumNLO`z)*(-1 + QuarkoniumNLO`r + 
         2*QuarkoniumNLO`z)), "coefficientEpsilon012" -> 
     {-((1 + QuarkoniumNLO`r)/((-1 + QuarkoniumNLO`r)*(-1 + QuarkoniumNLO`z)*
         (-1 + QuarkoniumNLO`r + 2*QuarkoniumNLO`z))), 
      (1 + QuarkoniumNLO`r)/((-1 + QuarkoniumNLO`r)*(-1 + QuarkoniumNLO`z)*
        (-1 + QuarkoniumNLO`r + 2*QuarkoniumNLO`z)), 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPC0[0, 0, -2 - 2*QuarkoniumNLO`r + 
       2*QuarkoniumNLO`z + 2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0, 0], 
    "coefficientD" -> 0, "coefficientEpsilon012" -> {0, 0, 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPC0[0, -4 + 4*QuarkoniumNLO`z, 
      -2 - 2*QuarkoniumNLO`r + 2*QuarkoniumNLO`z + 2*QuarkoniumNLO`r*
        QuarkoniumNLO`z, 0, 0, 0], "coefficientD" -> 
     (-2*QuarkoniumNLO`r)/QuarkoniumNLO`z, "coefficientEpsilon012" -> 
     {(-2*QuarkoniumNLO`r)/QuarkoniumNLO`z, 0, 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPD0[0, 0, 0, 0, 0, 
      -4 + 4*QuarkoniumNLO`z, 0, 0, 0, 0], "coefficientD" -> 
     (8*(1 + QuarkoniumNLO`r)*(-1 + QuarkoniumNLO`z))/(-1 + QuarkoniumNLO`r), 
    "coefficientEpsilon012" -> 
     {(8*(1 + QuarkoniumNLO`r)*(-1 + QuarkoniumNLO`z))/
       (-1 + QuarkoniumNLO`r), 0, 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPD0[0, 0, 0, 0, 0, 
      -2 - 2*QuarkoniumNLO`r + 2*QuarkoniumNLO`z + 2*QuarkoniumNLO`r*
        QuarkoniumNLO`z, 0, 0, 0, 0], "coefficientD" -> 
     (-4*(1 + QuarkoniumNLO`r)^2*(-1 + QuarkoniumNLO`z))/
      (-1 + QuarkoniumNLO`r), "coefficientEpsilon012" -> 
     {(-4*(1 + QuarkoniumNLO`r)^2*(-1 + QuarkoniumNLO`z))/
       (-1 + QuarkoniumNLO`r), 0, 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPB0[-2 + 2*QuarkoniumNLO`r + 
       2*QuarkoniumNLO`z - 2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0], 
    "coefficientD" -> -1/2*((-2 + JpsiD)*(-1 + QuarkoniumNLO`r))/
       ((1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r - 2*QuarkoniumNLO`z)*
        (-1 + QuarkoniumNLO`z)), "coefficientEpsilon012" -> 
     {-((-1 + QuarkoniumNLO`r)/((1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r - 
          2*QuarkoniumNLO`z)*(-1 + QuarkoniumNLO`z))), 
      (-1 + QuarkoniumNLO`r)/((1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r - 
         2*QuarkoniumNLO`z)*(-1 + QuarkoniumNLO`z)), 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPC0[0, 0, -4 + 4*QuarkoniumNLO`z, 
      0, 0, 0], "coefficientD" -> (-2*(-1 + QuarkoniumNLO`r))/
      (1 + QuarkoniumNLO`r), "coefficientEpsilon012" -> 
     {(-2*(-1 + QuarkoniumNLO`r))/(1 + QuarkoniumNLO`r), 0, 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPC0[0, 0, -2 + 2*QuarkoniumNLO`r + 
       2*QuarkoniumNLO`z - 2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0, 0], 
    "coefficientD" -> -((-1 + QuarkoniumNLO`r)^2/(1 + QuarkoniumNLO`r)), 
    "coefficientEpsilon012" -> 
     {-((-1 + QuarkoniumNLO`r)^2/(1 + QuarkoniumNLO`r)), 0, 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPD0[0, 0, 0, 
      -2 + 2*QuarkoniumNLO`r + 2*QuarkoniumNLO`z - 2*QuarkoniumNLO`r*
        QuarkoniumNLO`z, 0, -2 + 2*QuarkoniumNLO`r + 2*QuarkoniumNLO`z - 
       2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0, 0, 0], 
    "coefficientD" -> 2*(-1 + QuarkoniumNLO`r)^2*(-1 + QuarkoniumNLO`z), 
    "coefficientEpsilon012" -> {2*(-1 + QuarkoniumNLO`r)^2*
       (-1 + QuarkoniumNLO`z), 0, 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPD0[0, 0, -4 + 4*QuarkoniumNLO`z, 
      -2 + 2*QuarkoniumNLO`r + 2*QuarkoniumNLO`z - 2*QuarkoniumNLO`r*
        QuarkoniumNLO`z, 0, -2 + 2*QuarkoniumNLO`r + 2*QuarkoniumNLO`z - 
       2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0, 0, 0], 
    "coefficientD" -> -2*(-1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r)*
      (-1 + QuarkoniumNLO`z), "coefficientEpsilon012" -> 
     {-2*(-1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r)*(-1 + QuarkoniumNLO`z), 
      0, 0}|>, <|"signature" -> QuarkoniumNLO`Private`LPB0[
      -4*QuarkoniumNLO`z, 0, 0], "coefficientD" -> 
     ((-2 + JpsiD)*QuarkoniumNLO`r)/((-1 + QuarkoniumNLO`r)*
       (1 + QuarkoniumNLO`r)*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z), 
    "coefficientEpsilon012" -> {(2*QuarkoniumNLO`r)/((-1 + QuarkoniumNLO`r)*
        (1 + QuarkoniumNLO`r)*(-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z), 
      (-2*QuarkoniumNLO`r)/((-1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r)*
        (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z), 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPB0[-2*QuarkoniumNLO`z - 
       2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0], 
    "coefficientD" -> ((-2 + JpsiD)*(1 + QuarkoniumNLO`r))/
      (2*(-1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r - 2*QuarkoniumNLO`z)*
       QuarkoniumNLO`z), "coefficientEpsilon012" -> 
     {(1 + QuarkoniumNLO`r)/((-1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r - 
         2*QuarkoniumNLO`z)*QuarkoniumNLO`z), 
      -((1 + QuarkoniumNLO`r)/((-1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r - 
          2*QuarkoniumNLO`z)*QuarkoniumNLO`z)), 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPC0[0, 0, 
      -2*QuarkoniumNLO`z - 2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0, 0], 
    "coefficientD" -> 0, "coefficientEpsilon012" -> {0, 0, 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPC0[0, -4*QuarkoniumNLO`z, 
      -2*QuarkoniumNLO`z - 2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0, 0], 
    "coefficientD" -> (2*QuarkoniumNLO`r)/(-1 + QuarkoniumNLO`z), 
    "coefficientEpsilon012" -> {(2*QuarkoniumNLO`r)/(-1 + QuarkoniumNLO`z), 
      0, 0}|>, <|"signature" -> QuarkoniumNLO`Private`LPD0[0, 0, 0, 0, 0, 
      -4*QuarkoniumNLO`z, 0, 0, 0, 0], "coefficientD" -> 
     (-8*(-1 + QuarkoniumNLO`r)*QuarkoniumNLO`z)/(1 + QuarkoniumNLO`r), 
    "coefficientEpsilon012" -> {(-8*(-1 + QuarkoniumNLO`r)*QuarkoniumNLO`z)/
       (1 + QuarkoniumNLO`r), 0, 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPD0[0, 0, 0, 0, 0, 
      -2*QuarkoniumNLO`z - 2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0, 0, 0], 
    "coefficientD" -> 0, "coefficientEpsilon012" -> {0, 0, 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPB0[-2*QuarkoniumNLO`z + 
       2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0], 
    "coefficientD" -> ((-2 + JpsiD)*(-1 + QuarkoniumNLO`r))/
      (2*(1 + QuarkoniumNLO`r)*QuarkoniumNLO`z*(-1 + QuarkoniumNLO`r + 
        2*QuarkoniumNLO`z)), "coefficientEpsilon012" -> 
     {(-1 + QuarkoniumNLO`r)/((1 + QuarkoniumNLO`r)*QuarkoniumNLO`z*
        (-1 + QuarkoniumNLO`r + 2*QuarkoniumNLO`z)), 
      -((-1 + QuarkoniumNLO`r)/((1 + QuarkoniumNLO`r)*QuarkoniumNLO`z*
         (-1 + QuarkoniumNLO`r + 2*QuarkoniumNLO`z))), 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPC0[0, 0, -4*QuarkoniumNLO`z, 0, 
      0, 0], "coefficientD" -> (-2*(-1 + QuarkoniumNLO`r))/
      (1 + QuarkoniumNLO`r), "coefficientEpsilon012" -> 
     {(-2*(-1 + QuarkoniumNLO`r))/(1 + QuarkoniumNLO`r), 0, 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPC0[0, 0, 
      -2*QuarkoniumNLO`z + 2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0, 0], 
    "coefficientD" -> -((-1 + QuarkoniumNLO`r)^2/(1 + QuarkoniumNLO`r)), 
    "coefficientEpsilon012" -> 
     {-((-1 + QuarkoniumNLO`r)^2/(1 + QuarkoniumNLO`r)), 0, 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPD0[0, 0, 0, 
      -2*QuarkoniumNLO`z + 2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 
      -2*QuarkoniumNLO`z + 2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0, 0, 0], 
    "coefficientD" -> -2*(-1 + QuarkoniumNLO`r)^2*QuarkoniumNLO`z, 
    "coefficientEpsilon012" -> {-2*(-1 + QuarkoniumNLO`r)^2*QuarkoniumNLO`z, 
      0, 0}|>, <|"signature" -> QuarkoniumNLO`Private`LPD0[0, 0, 
      -4*QuarkoniumNLO`z, -2*QuarkoniumNLO`z + 2*QuarkoniumNLO`r*
        QuarkoniumNLO`z, 0, -2*QuarkoniumNLO`z + 2*QuarkoniumNLO`r*
        QuarkoniumNLO`z, 0, 0, 0, 0], "coefficientD" -> 
     2*(-1 + QuarkoniumNLO`r)*(1 + QuarkoniumNLO`r)*QuarkoniumNLO`z, 
    "coefficientEpsilon012" -> {2*(-1 + QuarkoniumNLO`r)*
       (1 + QuarkoniumNLO`r)*QuarkoniumNLO`z, 0, 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPB0[-4, 0, 0], 
    "coefficientD" -> -(((-2 + JpsiD)*QuarkoniumNLO`r)/
       ((1 + QuarkoniumNLO`r - 2*QuarkoniumNLO`z)*(-1 + QuarkoniumNLO`z)*
        QuarkoniumNLO`z*(-1 + QuarkoniumNLO`r + 2*QuarkoniumNLO`z))), 
    "coefficientEpsilon012" -> {(-2*QuarkoniumNLO`r)/
       ((1 + QuarkoniumNLO`r - 2*QuarkoniumNLO`z)*(-1 + QuarkoniumNLO`z)*
        QuarkoniumNLO`z*(-1 + QuarkoniumNLO`r + 2*QuarkoniumNLO`z)), 
      (2*QuarkoniumNLO`r)/((1 + QuarkoniumNLO`r - 2*QuarkoniumNLO`z)*
        (-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z*(-1 + QuarkoniumNLO`r + 
         2*QuarkoniumNLO`z)), 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPC0[-4, -2*QuarkoniumNLO`z - 
       2*QuarkoniumNLO`r*QuarkoniumNLO`z, -2 + 2*QuarkoniumNLO`r + 
       2*QuarkoniumNLO`z - 2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0, 0], 
    "coefficientD" -> (-2*(QuarkoniumNLO`r + QuarkoniumNLO`r^2 + 
        2*QuarkoniumNLO`z - JpsiD*QuarkoniumNLO`z - 2*QuarkoniumNLO`r*
         QuarkoniumNLO`z - 2*QuarkoniumNLO`z^2 + JpsiD*QuarkoniumNLO`z^2))/
      ((1 + QuarkoniumNLO`r - 2*QuarkoniumNLO`z)*(-1 + QuarkoniumNLO`z)*
       QuarkoniumNLO`z), "coefficientEpsilon012" -> 
     {(-2*(QuarkoniumNLO`r + QuarkoniumNLO`r^2 - 2*QuarkoniumNLO`z - 
         2*QuarkoniumNLO`r*QuarkoniumNLO`z + 2*QuarkoniumNLO`z^2))/
       ((1 + QuarkoniumNLO`r - 2*QuarkoniumNLO`z)*(-1 + QuarkoniumNLO`z)*
        QuarkoniumNLO`z), 4/(1 + QuarkoniumNLO`r - 2*QuarkoniumNLO`z), 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPC0[0, -4 + 4*QuarkoniumNLO`z, 
      -2 + 2*QuarkoniumNLO`r + 2*QuarkoniumNLO`z - 2*QuarkoniumNLO`r*
        QuarkoniumNLO`z, 0, 0, 0], "coefficientD" -> 
     (-2*QuarkoniumNLO`r - QuarkoniumNLO`z + QuarkoniumNLO`r*QuarkoniumNLO`z)/
      QuarkoniumNLO`z, "coefficientEpsilon012" -> 
     {(-2*QuarkoniumNLO`r - QuarkoniumNLO`z + QuarkoniumNLO`r*
         QuarkoniumNLO`z)/QuarkoniumNLO`z, 0, 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPD0[0, 0, 0, 
      -4 + 4*QuarkoniumNLO`z, 0, -4 + 4*QuarkoniumNLO`z, 0, 0, 0, 0], 
    "coefficientD" -> 0, "coefficientEpsilon012" -> {0, 0, 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPD0[0, 0, -4 + 4*QuarkoniumNLO`z, 
      -4 + 4*QuarkoniumNLO`z, 0, -2 + 2*QuarkoniumNLO`r + 2*QuarkoniumNLO`z - 
       2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0, 0, 0], 
    "coefficientD" -> 4*(1 + QuarkoniumNLO`r)*(-1 + QuarkoniumNLO`z), 
    "coefficientEpsilon012" -> {4*(1 + QuarkoniumNLO`r)*
       (-1 + QuarkoniumNLO`z), 0, 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPC0[-4, -2*QuarkoniumNLO`z + 
       2*QuarkoniumNLO`r*QuarkoniumNLO`z, -2 - 2*QuarkoniumNLO`r + 
       2*QuarkoniumNLO`z + 2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0, 0], 
    "coefficientD" -> (-2*(-QuarkoniumNLO`r + QuarkoniumNLO`r^2 + 
        2*QuarkoniumNLO`z - JpsiD*QuarkoniumNLO`z + 2*QuarkoniumNLO`r*
         QuarkoniumNLO`z - 2*QuarkoniumNLO`z^2 + JpsiD*QuarkoniumNLO`z^2))/
      ((-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z*(-1 + QuarkoniumNLO`r + 
        2*QuarkoniumNLO`z)), "coefficientEpsilon012" -> 
     {(-2*(-QuarkoniumNLO`r + QuarkoniumNLO`r^2 - 2*QuarkoniumNLO`z + 
         2*QuarkoniumNLO`r*QuarkoniumNLO`z + 2*QuarkoniumNLO`z^2))/
       ((-1 + QuarkoniumNLO`z)*QuarkoniumNLO`z*(-1 + QuarkoniumNLO`r + 
         2*QuarkoniumNLO`z)), 4/(-1 + QuarkoniumNLO`r + 2*QuarkoniumNLO`z), 
      0}|>, <|"signature" -> QuarkoniumNLO`Private`LPC0[0, 
      -4*QuarkoniumNLO`z, -2*QuarkoniumNLO`z + 2*QuarkoniumNLO`r*
        QuarkoniumNLO`z, 0, 0, 0], "coefficientD" -> 
     (1 + QuarkoniumNLO`r - QuarkoniumNLO`z + QuarkoniumNLO`r*
        QuarkoniumNLO`z)/(-1 + QuarkoniumNLO`z), "coefficientEpsilon012" -> 
     {(1 + QuarkoniumNLO`r - QuarkoniumNLO`z + QuarkoniumNLO`r*
         QuarkoniumNLO`z)/(-1 + QuarkoniumNLO`z), 0, 0}|>, 
   <|"signature" -> QuarkoniumNLO`Private`LPD0[0, 0, 0, 0, 0, 
      -2*QuarkoniumNLO`z + 2*QuarkoniumNLO`r*QuarkoniumNLO`z, 0, 0, 0, 0], 
    "coefficientD" -> (-4*(-1 + QuarkoniumNLO`r)^2*QuarkoniumNLO`z)/
      (1 + QuarkoniumNLO`r), "coefficientEpsilon012" -> 
     {(-4*(-1 + QuarkoniumNLO`r)^2*QuarkoniumNLO`z)/(1 + QuarkoniumNLO`r), 0, 
      0}|>, <|"signature" -> QuarkoniumNLO`Private`LPD0[0, 0, 
      -4 + 4*QuarkoniumNLO`z, -4 + 4*QuarkoniumNLO`z, 0, 
      -2 - 2*QuarkoniumNLO`r + 2*QuarkoniumNLO`z + 2*QuarkoniumNLO`r*
        QuarkoniumNLO`z, 0, 0, 0, 0], "coefficientD" -> 
     4*(-1 + QuarkoniumNLO`r)*(-1 + QuarkoniumNLO`z), 
    "coefficientEpsilon012" -> {4*(-1 + QuarkoniumNLO`r)*
       (-1 + QuarkoniumNLO`z), 0, 0}|>}|>;
$nrReference=
<|"GluonRelative" -> 32/3 - (3*QuarkoniumNLO`Private`nrW^2*
     ((-16*QuarkoniumNLO`Private`nrBeta*Sqrt[-1 + QuarkoniumNLO`Private`nrW^
           2]*Pi^2*Log[QuarkoniumNLO`Private`nrMuR2/
          QuarkoniumNLO`Private`nrMuH2])/(3*QuarkoniumNLO`Private`nrW^2) - 
      (16*Sqrt[-1 + QuarkoniumNLO`Private`nrW^2]*Pi^2*
        Log[QuarkoniumNLO`Private`nrM2/QuarkoniumNLO`Private`nrMuH2]*
        (-6*(-1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2 - 
           QuarkoniumNLO`Private`nrV^2*QuarkoniumNLO`Private`nrW^4 + 
           QuarkoniumNLO`Private`nrV^3*QuarkoniumNLO`Private`nrW^6)*
          Log[(2*QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)/
            (-1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)] - 
         2*(1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)*
          (3 + 3*QuarkoniumNLO`Private`nrV^2*QuarkoniumNLO`Private`nrW^4)*
          Log[(2*QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)/
            (1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)]))/
       (3*QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^4*
        (-1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)*
        (1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)) + 
      (((QuarkoniumNLO`Private`nrBeta*(-1 + QuarkoniumNLO`Private`nrW^2))/
          (2*QuarkoniumNLO`Private`nrW^2) + 
         3*(-1 - 1/(QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^4) - 
           QuarkoniumNLO`Private`nrW^(-2) + 1/(QuarkoniumNLO`Private`nrV*
             QuarkoniumNLO`Private`nrW^2) + (2 - 2*QuarkoniumNLO`Private`nrV)/
            (1 - QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2))*
          Log[(-2*QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)/
            (-1 - QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)] + 
         3*(-1 + 1/(QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^4) - 
           QuarkoniumNLO`Private`nrW^(-2) - 1/(QuarkoniumNLO`Private`nrV*
             QuarkoniumNLO`Private`nrW^2) + (2 + 2*QuarkoniumNLO`Private`nrV)/
            (1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2))*
          Log[(2*QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)/
            (-1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)])*
        (64*Pi^2*Log[4] + 64*Pi^2*Log[Pi]))/
       (6*Sqrt[-1 + QuarkoniumNLO`Private`nrW^2]) + 
      ((-1 + QuarkoniumNLO`Private`nrW^2)^(3/2)*(Pi^2*(-512 + 768*Log[2]) + 
         384*Pi^2*Log[Pi]))/(18*QuarkoniumNLO`Private`nrW^4) + 
      (Sqrt[-1 + QuarkoniumNLO`Private`nrW^2]*
        (-(Pi^2*(-4096/3 - 256*(-4 - QuarkoniumNLO`Private`nrBeta)*Log[4])) + 
         256*(-4 - QuarkoniumNLO`Private`nrBeta)*Pi^2*Log[Pi]))/
       (48*QuarkoniumNLO`Private`nrW^2) + 
      (Sqrt[-1 + QuarkoniumNLO`Private`nrW^2]*
        (-16*Pi^2*(-32/QuarkoniumNLO`Private`nrW^4 - 
           (48*(1 + QuarkoniumNLO`Private`nrV^2*QuarkoniumNLO`Private`nrW^4)*
             Log[(-2*QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)/(
                -1 - QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)])/
            (QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^4*
             (-1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)) + 
           3*(-16/(QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^4) + 
             16/QuarkoniumNLO`Private`nrW^2 - (32*QuarkoniumNLO`Private`nrV)/
              (1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2))*
            Log[(2*QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)/
              (-1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)])*
          Log[4*Pi] + 16*Pi^2*((4*(-16/QuarkoniumNLO`Private`nrW^4 + 
              32/QuarkoniumNLO`Private`nrW^2 + 2/((-1 - 
                 QuarkoniumNLO`Private`nrV)*QuarkoniumNLO`Private`nrW^2) - 
              2/((1 - QuarkoniumNLO`Private`nrV)*QuarkoniumNLO`Private`nrW^
                 2) - 4*QuarkoniumNLO`Private`nrW^2 - 
              (2*QuarkoniumNLO`Private`nrW^2)/(-1 - 
                QuarkoniumNLO`Private`nrV) + (2*QuarkoniumNLO`Private`nrW^2)/(
                1 - QuarkoniumNLO`Private`nrV) + 
              (-256*QuarkoniumNLO`Private`nrV - 512*QuarkoniumNLO`Private`nrV^
                  2 - 256*QuarkoniumNLO`Private`nrV^3)/(-1 - 
                 QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)^2 + 
              (-272*QuarkoniumNLO`Private`nrV + 256*QuarkoniumNLO`Private`nrV^
                  3)/(-1 - QuarkoniumNLO`Private`nrV*
                 QuarkoniumNLO`Private`nrW^2) + 
              (-256*QuarkoniumNLO`Private`nrV + 512*QuarkoniumNLO`Private`nrV^
                  2 - 256*QuarkoniumNLO`Private`nrV^3)/(1 - 
                 QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)^2 + 
              (272*QuarkoniumNLO`Private`nrV - 256*QuarkoniumNLO`Private`nrV^
                  3)/(1 - QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^
                  2) + (-20/(3*QuarkoniumNLO`Private`nrW^4) + 
                28/(3*QuarkoniumNLO`Private`nrW^2) - 
                (64*QuarkoniumNLO`Private`nrV^2)/(3*QuarkoniumNLO`Private`nrW^
                   2))*Pi^2 + (((64*QuarkoniumNLO`Private`nrV)/3 + 
                 (128*QuarkoniumNLO`Private`nrV^2)/3 + 
                 (64*QuarkoniumNLO`Private`nrV^3)/3)*Pi^2)/(-1 - 
                 QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)^2 + 
              (((74*QuarkoniumNLO`Private`nrV)/3 + 
                 14*QuarkoniumNLO`Private`nrV^2 - 
                 (32*QuarkoniumNLO`Private`nrV^3)/3)*Pi^2)/(-1 - 
                QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
              (((-64*QuarkoniumNLO`Private`nrV)/3 + 
                 (128*QuarkoniumNLO`Private`nrV^2)/3 - 
                 (64*QuarkoniumNLO`Private`nrV^3)/3)*Pi^2)/(1 - 
                 QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)^2 + 
              (((74*QuarkoniumNLO`Private`nrV)/3 - 
                 14*QuarkoniumNLO`Private`nrV^2 - 
                 (32*QuarkoniumNLO`Private`nrV^3)/3)*Pi^2)/(1 - 
                QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)))/3 + 
           3*((64*QuarkoniumNLO`Private`nrV + 128*QuarkoniumNLO`Private`nrV^
                 2 + 64*QuarkoniumNLO`Private`nrV^3)/
              (-1 - QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)^
               2 + (64*QuarkoniumNLO`Private`nrV - 64*
                QuarkoniumNLO`Private`nrV^3)/(-1 - QuarkoniumNLO`Private`nrV*
                QuarkoniumNLO`Private`nrW^2) + 
             (64*QuarkoniumNLO`Private`nrV - 128*QuarkoniumNLO`Private`nrV^
                 2 + 64*QuarkoniumNLO`Private`nrV^3)/
              (1 - QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)^2 + 
             (-64*QuarkoniumNLO`Private`nrV + 64*QuarkoniumNLO`Private`nrV^3)/
              (1 - QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
             (8*QuarkoniumNLO`Private`nrV^2*Pi^2)/QuarkoniumNLO`Private`nrW^
               2 + (((-16*QuarkoniumNLO`Private`nrV)/3 - 
                (32*QuarkoniumNLO`Private`nrV^2)/3 - 
                (16*QuarkoniumNLO`Private`nrV^3)/3)*Pi^2)/
              (-1 - QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)^
               2 + (((-20*QuarkoniumNLO`Private`nrV)/3 - 
                (8*QuarkoniumNLO`Private`nrV^2)/3 + 
                4*QuarkoniumNLO`Private`nrV^3)*Pi^2)/
              (-1 - QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
             (((16*QuarkoniumNLO`Private`nrV)/3 - 
                (32*QuarkoniumNLO`Private`nrV^2)/3 + 
                (16*QuarkoniumNLO`Private`nrV^3)/3)*Pi^2)/
              (1 - QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)^2 + 
             (((-20*QuarkoniumNLO`Private`nrV)/3 + 
                (8*QuarkoniumNLO`Private`nrV^2)/3 + 
                4*QuarkoniumNLO`Private`nrV^3)*Pi^2)/
              (1 - QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)) + 
           3*((-64*QuarkoniumNLO`Private`nrV + 128*QuarkoniumNLO`Private`nrV^
                 2 - 64*QuarkoniumNLO`Private`nrV^3)/
              (-1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)^
               2 + (-64*QuarkoniumNLO`Private`nrV + 64*
                QuarkoniumNLO`Private`nrV^3)/(-1 + QuarkoniumNLO`Private`nrV*
                QuarkoniumNLO`Private`nrW^2) + 
             (-64*QuarkoniumNLO`Private`nrV - 128*QuarkoniumNLO`Private`nrV^
                 2 - 64*QuarkoniumNLO`Private`nrV^3)/
              (1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)^2 + 
             (64*QuarkoniumNLO`Private`nrV - 64*QuarkoniumNLO`Private`nrV^3)/
              (1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
             (8*QuarkoniumNLO`Private`nrV^2*Pi^2)/QuarkoniumNLO`Private`nrW^
               2 + (((16*QuarkoniumNLO`Private`nrV)/3 - 
                (32*QuarkoniumNLO`Private`nrV^2)/3 + 
                (16*QuarkoniumNLO`Private`nrV^3)/3)*Pi^2)/
              (-1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)^
               2 + (((20*QuarkoniumNLO`Private`nrV)/3 - 
                (8*QuarkoniumNLO`Private`nrV^2)/3 - 
                4*QuarkoniumNLO`Private`nrV^3)*Pi^2)/
              (-1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
             (((-16*QuarkoniumNLO`Private`nrV)/3 - 
                (32*QuarkoniumNLO`Private`nrV^2)/3 - 
                (16*QuarkoniumNLO`Private`nrV^3)/3)*Pi^2)/
              (1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)^2 + 
             (((20*QuarkoniumNLO`Private`nrV)/3 + 
                (8*QuarkoniumNLO`Private`nrV^2)/3 - 
                4*QuarkoniumNLO`Private`nrV^3)*Pi^2)/
              (1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)) + 
           (4*(-16/QuarkoniumNLO`Private`nrW^4 + 32/QuarkoniumNLO`Private`nrW^
                2 + 2/((-1 + QuarkoniumNLO`Private`nrV)*
                QuarkoniumNLO`Private`nrW^2) - 
              2/((1 + QuarkoniumNLO`Private`nrV)*QuarkoniumNLO`Private`nrW^
                 2) - 4*QuarkoniumNLO`Private`nrW^2 - 
              (2*QuarkoniumNLO`Private`nrW^2)/(-1 + 
                QuarkoniumNLO`Private`nrV) + (2*QuarkoniumNLO`Private`nrW^2)/(
                1 + QuarkoniumNLO`Private`nrV) + 
              (256*QuarkoniumNLO`Private`nrV - 512*QuarkoniumNLO`Private`nrV^
                  2 + 256*QuarkoniumNLO`Private`nrV^3)/(-1 + 
                 QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)^2 + 
              (272*QuarkoniumNLO`Private`nrV - 256*QuarkoniumNLO`Private`nrV^
                  3)/(-1 + QuarkoniumNLO`Private`nrV*
                 QuarkoniumNLO`Private`nrW^2) + 
              (256*QuarkoniumNLO`Private`nrV + 512*QuarkoniumNLO`Private`nrV^
                  2 + 256*QuarkoniumNLO`Private`nrV^3)/(1 + 
                 QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)^2 + 
              (-272*QuarkoniumNLO`Private`nrV + 256*QuarkoniumNLO`Private`nrV^
                  3)/(1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^
                  2) + (-20/(3*QuarkoniumNLO`Private`nrW^4) + 
                28/(3*QuarkoniumNLO`Private`nrW^2) - 
                (64*QuarkoniumNLO`Private`nrV^2)/(3*QuarkoniumNLO`Private`nrW^
                   2))*Pi^2 + (((-64*QuarkoniumNLO`Private`nrV)/3 + 
                 (128*QuarkoniumNLO`Private`nrV^2)/3 - 
                 (64*QuarkoniumNLO`Private`nrV^3)/3)*Pi^2)/(-1 + 
                 QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)^2 + 
              (((-74*QuarkoniumNLO`Private`nrV)/3 + 
                 14*QuarkoniumNLO`Private`nrV^2 + 
                 (32*QuarkoniumNLO`Private`nrV^3)/3)*Pi^2)/(-1 + 
                QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
              (((64*QuarkoniumNLO`Private`nrV)/3 + 
                 (128*QuarkoniumNLO`Private`nrV^2)/3 + 
                 (64*QuarkoniumNLO`Private`nrV^3)/3)*Pi^2)/(1 + 
                 QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)^2 + 
              (((-74*QuarkoniumNLO`Private`nrV)/3 - 
                 14*QuarkoniumNLO`Private`nrV^2 + 
                 (32*QuarkoniumNLO`Private`nrV^3)/3)*Pi^2)/(1 + 
                QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)))/3 + 
           ((4*(-32/QuarkoniumNLO`Private`nrW^3 + 
                32/QuarkoniumNLO`Private`nrW - (160*QuarkoniumNLO`Private`nrV^
                   2)/QuarkoniumNLO`Private`nrW + 
                32*QuarkoniumNLO`Private`nrV^2*QuarkoniumNLO`Private`nrW - 
                8*QuarkoniumNLO`Private`nrV^2*QuarkoniumNLO`Private`nrW^3 + 
                (-72*QuarkoniumNLO`Private`nrV^2*QuarkoniumNLO`Private`nrW - 
                  64*QuarkoniumNLO`Private`nrV^3*QuarkoniumNLO`Private`nrW)/
                 (-1 - QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^
                    2) + (72*QuarkoniumNLO`Private`nrV^2*
                   QuarkoniumNLO`Private`nrW - 64*QuarkoniumNLO`Private`nrV^3*
                   QuarkoniumNLO`Private`nrW)/(1 - QuarkoniumNLO`Private`nrV*
                   QuarkoniumNLO`Private`nrW^2)))/3 + 
             3*(16/QuarkoniumNLO`Private`nrW^3 - 8/
                QuarkoniumNLO`Private`nrW + (32*QuarkoniumNLO`Private`nrV^2)/
                QuarkoniumNLO`Private`nrW + (16*QuarkoniumNLO`Private`nrV^2*
                  QuarkoniumNLO`Private`nrW + 16*QuarkoniumNLO`Private`nrV^3*
                  QuarkoniumNLO`Private`nrW)/(-1 - QuarkoniumNLO`Private`nrV*
                  QuarkoniumNLO`Private`nrW^2) + 
               (-16*QuarkoniumNLO`Private`nrV^2*QuarkoniumNLO`Private`nrW + 
                 16*QuarkoniumNLO`Private`nrV^3*QuarkoniumNLO`Private`nrW)/
                (1 - QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)))*
            Log[(-1 + QuarkoniumNLO`Private`nrW)/
              (1 + QuarkoniumNLO`Private`nrW)] + 
           (3*(16/QuarkoniumNLO`Private`nrW^3 - 8/QuarkoniumNLO`Private`nrW + 
               (32*QuarkoniumNLO`Private`nrV^2)/QuarkoniumNLO`Private`nrW + 
               (16*QuarkoniumNLO`Private`nrV^2*QuarkoniumNLO`Private`nrW - 
                 16*QuarkoniumNLO`Private`nrV^3*QuarkoniumNLO`Private`nrW)/
                (-1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^
                   2) + (-16*QuarkoniumNLO`Private`nrV^2*
                  QuarkoniumNLO`Private`nrW - 16*QuarkoniumNLO`Private`nrV^3*
                  QuarkoniumNLO`Private`nrW)/(1 + QuarkoniumNLO`Private`nrV*
                  QuarkoniumNLO`Private`nrW^2)) + 
             (4*(-32/QuarkoniumNLO`Private`nrW^3 + 
                32/QuarkoniumNLO`Private`nrW - (160*QuarkoniumNLO`Private`nrV^
                   2)/QuarkoniumNLO`Private`nrW + 
                32*QuarkoniumNLO`Private`nrV^2*QuarkoniumNLO`Private`nrW - 
                8*QuarkoniumNLO`Private`nrV^2*QuarkoniumNLO`Private`nrW^3 + 
                (-72*QuarkoniumNLO`Private`nrV^2*QuarkoniumNLO`Private`nrW + 
                  64*QuarkoniumNLO`Private`nrV^3*QuarkoniumNLO`Private`nrW)/
                 (-1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^
                    2) + (72*QuarkoniumNLO`Private`nrV^2*
                   QuarkoniumNLO`Private`nrW + 64*QuarkoniumNLO`Private`nrV^3*
                   QuarkoniumNLO`Private`nrW)/(1 + QuarkoniumNLO`Private`nrV*
                   QuarkoniumNLO`Private`nrW^2)))/3)*
            Log[(-1 + QuarkoniumNLO`Private`nrW)/
              (1 + QuarkoniumNLO`Private`nrW)] + 
           ((4*(-8/QuarkoniumNLO`Private`nrW^4 + 12/QuarkoniumNLO`Private`nrW^
                  2 - (40*QuarkoniumNLO`Private`nrV^2)/
                 QuarkoniumNLO`Private`nrW^2 + 
                (-2*QuarkoniumNLO`Private`nrV - 26*QuarkoniumNLO`Private`nrV^
                    2 - 20*QuarkoniumNLO`Private`nrV^3)/(-1 - 
                  QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
                (-2*QuarkoniumNLO`Private`nrV + 26*QuarkoniumNLO`Private`nrV^
                    2 - 20*QuarkoniumNLO`Private`nrV^3)/(1 - 
                  QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)))/
              3 + 3*((16*QuarkoniumNLO`Private`nrV^2)/
                QuarkoniumNLO`Private`nrW^2 + (8*QuarkoniumNLO`Private`nrV + 
                 16*QuarkoniumNLO`Private`nrV^2 + 8*QuarkoniumNLO`Private`nrV^
                   3)/(-1 - QuarkoniumNLO`Private`nrV*
                  QuarkoniumNLO`Private`nrW^2) + 
               (8*QuarkoniumNLO`Private`nrV - 16*QuarkoniumNLO`Private`nrV^
                   2 + 8*QuarkoniumNLO`Private`nrV^3)/(1 - 
                 QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)))*
            Log[(-1 + QuarkoniumNLO`Private`nrW)/(1 + 
                QuarkoniumNLO`Private`nrW)]^2 + 
           (3*((16*QuarkoniumNLO`Private`nrV^2)/QuarkoniumNLO`Private`nrW^2 + 
               (-8*QuarkoniumNLO`Private`nrV + 16*QuarkoniumNLO`Private`nrV^
                   2 - 8*QuarkoniumNLO`Private`nrV^3)/(-1 + 
                 QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
               (-8*QuarkoniumNLO`Private`nrV - 16*QuarkoniumNLO`Private`nrV^
                   2 - 8*QuarkoniumNLO`Private`nrV^3)/(1 + 
                 QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)) + 
             (4*(-8/QuarkoniumNLO`Private`nrW^4 + 
                12/QuarkoniumNLO`Private`nrW^2 - 
                (40*QuarkoniumNLO`Private`nrV^2)/QuarkoniumNLO`Private`nrW^
                  2 + (2*QuarkoniumNLO`Private`nrV - 26*
                   QuarkoniumNLO`Private`nrV^2 + 20*QuarkoniumNLO`Private`nrV^
                    3)/(-1 + QuarkoniumNLO`Private`nrV*
                   QuarkoniumNLO`Private`nrW^2) + 
                (2*QuarkoniumNLO`Private`nrV + 26*QuarkoniumNLO`Private`nrV^
                    2 + 20*QuarkoniumNLO`Private`nrV^3)/(1 + 
                  QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)))/3)*
            Log[(-1 + QuarkoniumNLO`Private`nrW)/(1 + 
                QuarkoniumNLO`Private`nrW)]^2 + 
           (3*(-8 + 8/(1 - QuarkoniumNLO`Private`nrV) + 16/
                QuarkoniumNLO`Private`nrW^2 - 8/
                ((1 - QuarkoniumNLO`Private`nrV)*QuarkoniumNLO`Private`nrW^
                  2) + (-16*QuarkoniumNLO`Private`nrV + 
                 16*QuarkoniumNLO`Private`nrV^2)/(-1 - 
                 QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
               (48*QuarkoniumNLO`Private`nrV - 16*QuarkoniumNLO`Private`nrV^
                   2)/(1 - QuarkoniumNLO`Private`nrV*
                  QuarkoniumNLO`Private`nrW^2)) + 
             (4*(-40 - 48*QuarkoniumNLO`Private`nrV - 
                32*QuarkoniumNLO`Private`nrV^2 - 
                (16 - 64*QuarkoniumNLO`Private`nrV)/QuarkoniumNLO`Private`nrW^
                  2 + 4/((1 - QuarkoniumNLO`Private`nrV)^2*
                  QuarkoniumNLO`Private`nrW^2) - 
                8/((1 - QuarkoniumNLO`Private`nrV)*QuarkoniumNLO`Private`nrW^
                   2) + 20*QuarkoniumNLO`Private`nrW^2 + 
                24*QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2 + 
                32*QuarkoniumNLO`Private`nrV^2*QuarkoniumNLO`Private`nrW^2 - 
                4*QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^4 - 
                8*QuarkoniumNLO`Private`nrV^2*QuarkoniumNLO`Private`nrW^4 + 
                48/(1 + QuarkoniumNLO`Private`nrW^2) - 
                16/((1 - QuarkoniumNLO`Private`nrV)*(1 + 
                   QuarkoniumNLO`Private`nrW^2)) + 
                16/((1 - QuarkoniumNLO`Private`nrV)*(-1 - 
                   QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)) + 
                (-16 - 48*QuarkoniumNLO`Private`nrV - 
                  48*QuarkoniumNLO`Private`nrV^2)/(-1 - 
                  QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
                (-80*QuarkoniumNLO`Private`nrV + 80*QuarkoniumNLO`Private`nrV^
                    2)/(1 - QuarkoniumNLO`Private`nrV*
                   QuarkoniumNLO`Private`nrW^2) - 
                16/((1 + QuarkoniumNLO`Private`nrW^2)*(1 - 
                   QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)) + 
                (44 - 16*QuarkoniumNLO`Private`nrW^2 - 
                  4*QuarkoniumNLO`Private`nrW^4)/(1 - 
                  QuarkoniumNLO`Private`nrV) - 
                (4 + 4*QuarkoniumNLO`Private`nrW^2 - 
                  4*QuarkoniumNLO`Private`nrW^4)/
                 (1 - QuarkoniumNLO`Private`nrV)^2))/3)*
            Log[(2*QuarkoniumNLO`Private`nrW^2)/(-1 + 
               QuarkoniumNLO`Private`nrW^2)] + 
           (3*(-8 + 8/(1 + QuarkoniumNLO`Private`nrV) + 16/
                QuarkoniumNLO`Private`nrW^2 - 8/
                ((1 + QuarkoniumNLO`Private`nrV)*QuarkoniumNLO`Private`nrW^
                  2) + (16*QuarkoniumNLO`Private`nrV + 
                 16*QuarkoniumNLO`Private`nrV^2)/(-1 + 
                 QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
               (-48*QuarkoniumNLO`Private`nrV - 16*QuarkoniumNLO`Private`nrV^
                   2)/(1 + QuarkoniumNLO`Private`nrV*
                  QuarkoniumNLO`Private`nrW^2)) + 
             (4*(-40 + 48*QuarkoniumNLO`Private`nrV - 
                32*QuarkoniumNLO`Private`nrV^2 + 
                4/((1 + QuarkoniumNLO`Private`nrV)^2*
                  QuarkoniumNLO`Private`nrW^2) - 
                8/((1 + QuarkoniumNLO`Private`nrV)*QuarkoniumNLO`Private`nrW^
                   2) - (16 + 64*QuarkoniumNLO`Private`nrV)/
                 QuarkoniumNLO`Private`nrW^2 + 20*QuarkoniumNLO`Private`nrW^
                  2 - 24*QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^
                  2 + 32*QuarkoniumNLO`Private`nrV^2*
                 QuarkoniumNLO`Private`nrW^2 + 4*QuarkoniumNLO`Private`nrV*
                 QuarkoniumNLO`Private`nrW^4 - 8*QuarkoniumNLO`Private`nrV^2*
                 QuarkoniumNLO`Private`nrW^4 + 48/(1 + 
                  QuarkoniumNLO`Private`nrW^2) - 
                16/((1 + QuarkoniumNLO`Private`nrV)*(1 + 
                   QuarkoniumNLO`Private`nrW^2)) + 
                16/((1 + QuarkoniumNLO`Private`nrV)*(-1 + 
                   QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)) + 
                (-16 + 48*QuarkoniumNLO`Private`nrV - 
                  48*QuarkoniumNLO`Private`nrV^2)/(-1 + 
                  QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
                (80*QuarkoniumNLO`Private`nrV + 80*QuarkoniumNLO`Private`nrV^
                    2)/(1 + QuarkoniumNLO`Private`nrV*
                   QuarkoniumNLO`Private`nrW^2) - 
                16/((1 + QuarkoniumNLO`Private`nrW^2)*(1 + 
                   QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)) + 
                (44 - 16*QuarkoniumNLO`Private`nrW^2 - 
                  4*QuarkoniumNLO`Private`nrW^4)/(1 + 
                  QuarkoniumNLO`Private`nrV) - 
                (4 + 4*QuarkoniumNLO`Private`nrW^2 - 
                  4*QuarkoniumNLO`Private`nrW^4)/
                 (1 + QuarkoniumNLO`Private`nrV)^2))/3)*
            Log[(2*QuarkoniumNLO`Private`nrW^2)/(-1 + 
               QuarkoniumNLO`Private`nrW^2)] + 
           3*(-16/(QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^4) + 
             (16*QuarkoniumNLO`Private`nrV)/(-1 - QuarkoniumNLO`Private`nrV*
                QuarkoniumNLO`Private`nrW^2) - (16*QuarkoniumNLO`Private`nrV)/
              (1 - QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2))*
            Log[(2*QuarkoniumNLO`Private`nrW^2)/(-1 + 
                QuarkoniumNLO`Private`nrW^2)]^2 + 
           3*(16/(QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^4) - 
             (16*QuarkoniumNLO`Private`nrV)/(-1 + QuarkoniumNLO`Private`nrV*
                QuarkoniumNLO`Private`nrW^2) + (16*QuarkoniumNLO`Private`nrV)/
              (1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2))*
            Log[(2*QuarkoniumNLO`Private`nrW^2)/(-1 + 
                QuarkoniumNLO`Private`nrW^2)]^2 + 
           (3*(8 + (8 - 8/QuarkoniumNLO`Private`nrW^2)/(-1 - 
                 QuarkoniumNLO`Private`nrV) + 
               (-32*QuarkoniumNLO`Private`nrV - 32*QuarkoniumNLO`Private`nrV^
                   2)/(-1 - QuarkoniumNLO`Private`nrV*
                  QuarkoniumNLO`Private`nrW^2) + 
               (32*QuarkoniumNLO`Private`nrV + 32*QuarkoniumNLO`Private`nrV^
                   2)/(1 - QuarkoniumNLO`Private`nrV*
                  QuarkoniumNLO`Private`nrW^2)) + 
             (4*(40 - 48*QuarkoniumNLO`Private`nrV + 
                32*QuarkoniumNLO`Private`nrV^2 + 
                (64*QuarkoniumNLO`Private`nrV)/QuarkoniumNLO`Private`nrW^2 - 
                20*QuarkoniumNLO`Private`nrW^2 + 24*QuarkoniumNLO`Private`nrV*
                 QuarkoniumNLO`Private`nrW^2 - 32*QuarkoniumNLO`Private`nrV^2*
                 QuarkoniumNLO`Private`nrW^2 - 4*QuarkoniumNLO`Private`nrV*
                 QuarkoniumNLO`Private`nrW^4 + 8*QuarkoniumNLO`Private`nrV^2*
                 QuarkoniumNLO`Private`nrW^4 + 
                (128*QuarkoniumNLO`Private`nrV + 128*
                   QuarkoniumNLO`Private`nrV^2)/(-1 - 
                  QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) - 
                32/((-1 - QuarkoniumNLO`Private`nrV)*(1 - 
                   QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)) + 
                (-32 + 96*QuarkoniumNLO`Private`nrV - 
                  96*QuarkoniumNLO`Private`nrV^2)/(1 - 
                  QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
                (44 - 8/QuarkoniumNLO`Private`nrW^2 - 
                  16*QuarkoniumNLO`Private`nrW^2 - 
                  4*QuarkoniumNLO`Private`nrW^4)/(-1 - 
                  QuarkoniumNLO`Private`nrV) + 
                (4 - 4/QuarkoniumNLO`Private`nrW^2 + 
                  4*QuarkoniumNLO`Private`nrW^2 - 4*QuarkoniumNLO`Private`nrW^
                    4)/(-1 - QuarkoniumNLO`Private`nrV)^2))/3)*
            Log[(-2*QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)/
              (-1 - QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)] + 
           3*(-16/(QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^4) - 
             16/QuarkoniumNLO`Private`nrW^2 - (32*QuarkoniumNLO`Private`nrV)/
              (1 - QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2))*
            (2*Log[(2*QuarkoniumNLO`Private`nrW^2)/(-1 + 
                 QuarkoniumNLO`Private`nrW^2)]*
              Log[(-2*QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)/
                (-1 - QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^
                   2)] - Log[(-2*QuarkoniumNLO`Private`nrV*
                 QuarkoniumNLO`Private`nrW^2)/(-1 - QuarkoniumNLO`Private`nrV*
                  QuarkoniumNLO`Private`nrW^2)]^2) + 
           (3*(8 + (8 - 8/QuarkoniumNLO`Private`nrW^2)/(-1 + 
                 QuarkoniumNLO`Private`nrV) + (32*QuarkoniumNLO`Private`nrV - 
                 32*QuarkoniumNLO`Private`nrV^2)/(-1 + 
                 QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
               (-32*QuarkoniumNLO`Private`nrV + 32*QuarkoniumNLO`Private`nrV^
                   2)/(1 + QuarkoniumNLO`Private`nrV*
                  QuarkoniumNLO`Private`nrW^2)) + 
             (4*(40 + 48*QuarkoniumNLO`Private`nrV + 
                32*QuarkoniumNLO`Private`nrV^2 - 
                (64*QuarkoniumNLO`Private`nrV)/QuarkoniumNLO`Private`nrW^2 - 
                20*QuarkoniumNLO`Private`nrW^2 - 24*QuarkoniumNLO`Private`nrV*
                 QuarkoniumNLO`Private`nrW^2 - 32*QuarkoniumNLO`Private`nrV^2*
                 QuarkoniumNLO`Private`nrW^2 + 4*QuarkoniumNLO`Private`nrV*
                 QuarkoniumNLO`Private`nrW^4 + 8*QuarkoniumNLO`Private`nrV^2*
                 QuarkoniumNLO`Private`nrW^4 + 
                (-128*QuarkoniumNLO`Private`nrV + 128*
                   QuarkoniumNLO`Private`nrV^2)/(-1 + 
                  QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) - 
                32/((-1 + QuarkoniumNLO`Private`nrV)*(1 + 
                   QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)) + 
                (-32 - 96*QuarkoniumNLO`Private`nrV - 
                  96*QuarkoniumNLO`Private`nrV^2)/(1 + 
                  QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
                (44 - 8/QuarkoniumNLO`Private`nrW^2 - 
                  16*QuarkoniumNLO`Private`nrW^2 - 
                  4*QuarkoniumNLO`Private`nrW^4)/(-1 + 
                  QuarkoniumNLO`Private`nrV) + 
                (4 - 4/QuarkoniumNLO`Private`nrW^2 + 
                  4*QuarkoniumNLO`Private`nrW^2 - 4*QuarkoniumNLO`Private`nrW^
                    4)/(-1 + QuarkoniumNLO`Private`nrV)^2))/3)*
            Log[(2*QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)/
              (-1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)] + 
           3*(16/(QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^4) - 
             16/QuarkoniumNLO`Private`nrW^2 + (32*QuarkoniumNLO`Private`nrV)/
              (1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2))*
            (2*Log[(2*QuarkoniumNLO`Private`nrW^2)/(-1 + 
                 QuarkoniumNLO`Private`nrW^2)]*
              Log[(2*QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)/
                (-1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^
                   2)] - Log[(2*QuarkoniumNLO`Private`nrV*
                 QuarkoniumNLO`Private`nrW^2)/(-1 + QuarkoniumNLO`Private`nrV*
                  QuarkoniumNLO`Private`nrW^2)]^2) + 
           Sqrt[-1 + (2*(1 - QuarkoniumNLO`Private`nrV))/(1 - 
                QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)]*
            ((4*((144*QuarkoniumNLO`Private`nrV + 128*
                   QuarkoniumNLO`Private`nrV^2)/(-1 - 
                  QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
                (128*QuarkoniumNLO`Private`nrV - 128*
                   QuarkoniumNLO`Private`nrV^2)/(1 - 
                  QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)))/
              3 + 3*((-32*QuarkoniumNLO`Private`nrV - 
                 32*QuarkoniumNLO`Private`nrV^2)/(-1 - 
                 QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
               (-32*QuarkoniumNLO`Private`nrV + 32*QuarkoniumNLO`Private`nrV^
                   2)/(1 - QuarkoniumNLO`Private`nrV*
                  QuarkoniumNLO`Private`nrW^2)))*
            Log[-(((1 - QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^
                   2)*((1 - QuarkoniumNLO`Private`nrV)/(1 - 
                   QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
                 Sqrt[-1 + (2*(1 - QuarkoniumNLO`Private`nrV))/(1 - 
                     QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^
                       2)]))/(QuarkoniumNLO`Private`nrV*(-1 + 
                 QuarkoniumNLO`Private`nrW^2)))] + 
           (-1 + (2*(1 - QuarkoniumNLO`Private`nrV))/
              (1 - QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2))*
            ((4*((4 - 36*QuarkoniumNLO`Private`nrV - 32*
                   QuarkoniumNLO`Private`nrV^2)/(-1 - 
                  QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
                (-32*QuarkoniumNLO`Private`nrV + 32*QuarkoniumNLO`Private`nrV^
                    2)/(1 - QuarkoniumNLO`Private`nrV*
                   QuarkoniumNLO`Private`nrW^2) - 
                (4 - 4*QuarkoniumNLO`Private`nrV)/(-1 + 
                  2*QuarkoniumNLO`Private`nrV - QuarkoniumNLO`Private`nrV*
                   QuarkoniumNLO`Private`nrW^2)))/3 + 
             3*((8 + 16*QuarkoniumNLO`Private`nrV + 
                 8*QuarkoniumNLO`Private`nrV^2)/(-1 - 
                 QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) - 
               (-8*QuarkoniumNLO`Private`nrV + 8*QuarkoniumNLO`Private`nrV^2)/
                (1 - QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) - 
               (8*(1 - QuarkoniumNLO`Private`nrV))/(-1 + 
                 2*QuarkoniumNLO`Private`nrV - QuarkoniumNLO`Private`nrV*
                  QuarkoniumNLO`Private`nrW^2)))*
            Log[-(((1 - QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^
                    2)*((1 - QuarkoniumNLO`Private`nrV)/(1 - 
                    QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
                  Sqrt[-1 + (2*(1 - QuarkoniumNLO`Private`nrV))/(1 - 
                      QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^
                        2)]))/(QuarkoniumNLO`Private`nrV*(-1 + 
                  QuarkoniumNLO`Private`nrW^2)))]^2 + 
           Sqrt[-1 + (2*(1 + QuarkoniumNLO`Private`nrV))/(1 + 
                QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)]*
            ((4*((-144*QuarkoniumNLO`Private`nrV + 128*
                   QuarkoniumNLO`Private`nrV^2)/(-1 + 
                  QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
                (-128*QuarkoniumNLO`Private`nrV - 128*
                   QuarkoniumNLO`Private`nrV^2)/(1 + 
                  QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)))/
              3 + 3*((32*QuarkoniumNLO`Private`nrV - 
                 32*QuarkoniumNLO`Private`nrV^2)/(-1 + 
                 QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
               (32*QuarkoniumNLO`Private`nrV + 32*QuarkoniumNLO`Private`nrV^
                   2)/(1 + QuarkoniumNLO`Private`nrV*
                  QuarkoniumNLO`Private`nrW^2)))*
            Log[((1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)*(
                (1 + QuarkoniumNLO`Private`nrV)/(1 + 
                  QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
                Sqrt[-1 + (2*(1 + QuarkoniumNLO`Private`nrV))/(1 + 
                    QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)]))/
              (QuarkoniumNLO`Private`nrV*(-1 + QuarkoniumNLO`Private`nrW^
                 2))] + (-1 + (2*(1 + QuarkoniumNLO`Private`nrV))/
              (1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2))*
            (3*((8 - 16*QuarkoniumNLO`Private`nrV + 
                 8*QuarkoniumNLO`Private`nrV^2)/(-1 + 
                 QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) - 
               (8*QuarkoniumNLO`Private`nrV + 8*QuarkoniumNLO`Private`nrV^2)/
                (1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) - 
               (8*(1 + QuarkoniumNLO`Private`nrV))/(-1 - 
                 2*QuarkoniumNLO`Private`nrV + QuarkoniumNLO`Private`nrV*
                  QuarkoniumNLO`Private`nrW^2)) + 
             (4*((4 + 36*QuarkoniumNLO`Private`nrV - 32*
                   QuarkoniumNLO`Private`nrV^2)/(-1 + 
                  QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
                (32*QuarkoniumNLO`Private`nrV + 32*QuarkoniumNLO`Private`nrV^
                    2)/(1 + QuarkoniumNLO`Private`nrV*
                   QuarkoniumNLO`Private`nrW^2) - 
                (4 + 4*QuarkoniumNLO`Private`nrV)/(-1 - 
                  2*QuarkoniumNLO`Private`nrV + QuarkoniumNLO`Private`nrV*
                   QuarkoniumNLO`Private`nrW^2)))/3)*
            Log[((1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)*
                ((1 + QuarkoniumNLO`Private`nrV)/(1 + 
                   QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
                 Sqrt[-1 + (2*(1 + QuarkoniumNLO`Private`nrV))/(1 + 
                     QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^
                       2)]))/(QuarkoniumNLO`Private`nrV*(-1 + 
                 QuarkoniumNLO`Private`nrW^2))]^2 + 
           (3*(-16/(QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^4) + 
               16/QuarkoniumNLO`Private`nrW^2 + (32*QuarkoniumNLO`Private`nrV^
                  2)/QuarkoniumNLO`Private`nrW^2 + 
               (32*QuarkoniumNLO`Private`nrV - 64*QuarkoniumNLO`Private`nrV^
                   2 + 32*QuarkoniumNLO`Private`nrV^3)/
                (-1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)^
                 2 + (32*QuarkoniumNLO`Private`nrV - 
                 32*QuarkoniumNLO`Private`nrV^3)/(-1 + 
                 QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) - 
               (32*QuarkoniumNLO`Private`nrV)/(1 + QuarkoniumNLO`Private`nrV*
                  QuarkoniumNLO`Private`nrW^2)) + 
             (4*(8/QuarkoniumNLO`Private`nrW^2 + 
                (32*QuarkoniumNLO`Private`nrV)/QuarkoniumNLO`Private`nrW^2 - 
                (64*QuarkoniumNLO`Private`nrV^2)/QuarkoniumNLO`Private`nrW^
                  2 + (-128*QuarkoniumNLO`Private`nrV + 256*
                   QuarkoniumNLO`Private`nrV^2 - 128*
                   QuarkoniumNLO`Private`nrV^3)/(-1 + 
                   QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)^2 + 
                (-80*QuarkoniumNLO`Private`nrV - 16*QuarkoniumNLO`Private`nrV^
                    2 + 96*QuarkoniumNLO`Private`nrV^3)/(-1 + 
                  QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
                (16*QuarkoniumNLO`Private`nrV - 16*QuarkoniumNLO`Private`nrV^
                    2 - 32*QuarkoniumNLO`Private`nrV^3)/(1 + 
                  QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)))/3)*
            PolyLog[2, (1 - QuarkoniumNLO`Private`nrV)/
              (QuarkoniumNLO`Private`nrV*(-1 + QuarkoniumNLO`Private`nrW^
                 2))] + (3*(16/(QuarkoniumNLO`Private`nrV*
                 QuarkoniumNLO`Private`nrW^4) + 16/QuarkoniumNLO`Private`nrW^
                 2 + (32*QuarkoniumNLO`Private`nrV^2)/
                QuarkoniumNLO`Private`nrW^2 + 
               (-32*QuarkoniumNLO`Private`nrV - 64*QuarkoniumNLO`Private`nrV^
                   2 - 32*QuarkoniumNLO`Private`nrV^3)/
                (-1 - QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)^
                 2 + (-32*QuarkoniumNLO`Private`nrV + 
                 32*QuarkoniumNLO`Private`nrV^3)/(-1 - 
                 QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
               (32*QuarkoniumNLO`Private`nrV)/(1 - QuarkoniumNLO`Private`nrV*
                  QuarkoniumNLO`Private`nrW^2)) + 
             (4*(8/QuarkoniumNLO`Private`nrW^2 - 
                (32*QuarkoniumNLO`Private`nrV)/QuarkoniumNLO`Private`nrW^2 - 
                (64*QuarkoniumNLO`Private`nrV^2)/QuarkoniumNLO`Private`nrW^
                  2 + (128*QuarkoniumNLO`Private`nrV + 256*
                   QuarkoniumNLO`Private`nrV^2 + 128*
                   QuarkoniumNLO`Private`nrV^3)/(-1 - 
                   QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)^2 + 
                (80*QuarkoniumNLO`Private`nrV - 16*QuarkoniumNLO`Private`nrV^
                    2 - 96*QuarkoniumNLO`Private`nrV^3)/(-1 - 
                  QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
                (-16*QuarkoniumNLO`Private`nrV - 16*QuarkoniumNLO`Private`nrV^
                    2 + 32*QuarkoniumNLO`Private`nrV^3)/(1 - 
                  QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)))/3)*
            PolyLog[2, -((1 + QuarkoniumNLO`Private`nrV)/(
                QuarkoniumNLO`Private`nrV*(-1 + QuarkoniumNLO`Private`nrW^
                  2)))] + ((4*(-8/QuarkoniumNLO`Private`nrW^4 + 
                8/QuarkoniumNLO`Private`nrW^2 - (48*QuarkoniumNLO`Private`nrV^
                   2)/QuarkoniumNLO`Private`nrW^2 + 
                (-24*QuarkoniumNLO`Private`nrV^2 - 24*
                   QuarkoniumNLO`Private`nrV^3)/(-1 - 
                  QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
                (24*QuarkoniumNLO`Private`nrV^2 - 24*
                   QuarkoniumNLO`Private`nrV^3)/(1 - 
                  QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)))/
              3 + 3*(-16/QuarkoniumNLO`Private`nrW^2 + (16*
                 QuarkoniumNLO`Private`nrV^2)/QuarkoniumNLO`Private`nrW^2 + 
               (-8*QuarkoniumNLO`Private`nrV + 16*QuarkoniumNLO`Private`nrV^
                   2 + 8*QuarkoniumNLO`Private`nrV^3)/(-1 - 
                 QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
               (-8*QuarkoniumNLO`Private`nrV - 16*QuarkoniumNLO`Private`nrV^
                   2 + 8*QuarkoniumNLO`Private`nrV^3)/(1 - 
                 QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)))*
            PolyLog[2, (1 + QuarkoniumNLO`Private`nrW^2)/
              (1 - QuarkoniumNLO`Private`nrW^2)] + 
           (3*(-16/QuarkoniumNLO`Private`nrW^2 + (16*
                 QuarkoniumNLO`Private`nrV^2)/QuarkoniumNLO`Private`nrW^2 + 
               (8*QuarkoniumNLO`Private`nrV + 16*QuarkoniumNLO`Private`nrV^
                   2 - 8*QuarkoniumNLO`Private`nrV^3)/(-1 + 
                 QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
               (8*QuarkoniumNLO`Private`nrV - 16*QuarkoniumNLO`Private`nrV^
                   2 - 8*QuarkoniumNLO`Private`nrV^3)/(1 + 
                 QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)) + 
             (4*(-8/QuarkoniumNLO`Private`nrW^4 + 8/QuarkoniumNLO`Private`nrW^
                  2 - (48*QuarkoniumNLO`Private`nrV^2)/
                 QuarkoniumNLO`Private`nrW^2 + (-24*QuarkoniumNLO`Private`nrV^
                    2 + 24*QuarkoniumNLO`Private`nrV^3)/(-1 + 
                  QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
                (24*QuarkoniumNLO`Private`nrV^2 + 24*
                   QuarkoniumNLO`Private`nrV^3)/(1 + 
                  QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)))/3)*
            PolyLog[2, (1 + QuarkoniumNLO`Private`nrW^2)/
              (1 - QuarkoniumNLO`Private`nrW^2)] + 
           (3*(8*QuarkoniumNLO`Private`nrV - 16/(QuarkoniumNLO`Private`nrV*
                 QuarkoniumNLO`Private`nrW^4) + (32*
                 QuarkoniumNLO`Private`nrV)/QuarkoniumNLO`Private`nrW^2 + 
               (16*QuarkoniumNLO`Private`nrV + 32*QuarkoniumNLO`Private`nrV^
                   2 + 16*QuarkoniumNLO`Private`nrV^3)/(-1 - 
                 QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
               (-16*QuarkoniumNLO`Private`nrV + 32*QuarkoniumNLO`Private`nrV^
                   2 - 16*QuarkoniumNLO`Private`nrV^3)/(1 - 
                 QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)) + 
             (4*(-16*QuarkoniumNLO`Private`nrV - 32*QuarkoniumNLO`Private`nrV^
                  3 + 32*QuarkoniumNLO`Private`nrV^3*
                 QuarkoniumNLO`Private`nrW^2 - 8*QuarkoniumNLO`Private`nrV^3*
                 QuarkoniumNLO`Private`nrW^4 + 
                (-16*QuarkoniumNLO`Private`nrV - 32*QuarkoniumNLO`Private`nrV^
                    2 - 16*QuarkoniumNLO`Private`nrV^3)/(-1 - 
                  QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
                (16*QuarkoniumNLO`Private`nrV - 32*QuarkoniumNLO`Private`nrV^
                    2 + 16*QuarkoniumNLO`Private`nrV^3)/(1 - 
                  QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)))/3)*
            (PolyLog[2, 1/(QuarkoniumNLO`Private`nrV*
                QuarkoniumNLO`Private`nrW^2)] + PolyLog[2, 
              (1 - QuarkoniumNLO`Private`nrV)/(1 - QuarkoniumNLO`Private`nrV*
                 QuarkoniumNLO`Private`nrW)] + PolyLog[2, 
              (1 - QuarkoniumNLO`Private`nrV)/(1 + QuarkoniumNLO`Private`nrV*
                 QuarkoniumNLO`Private`nrW)] + PolyLog[2, 
              (-1 - QuarkoniumNLO`Private`nrV)/(-1 + 
                QuarkoniumNLO`Private`nrV^2*QuarkoniumNLO`Private`nrW^2)]) + 
           ((4*(16*QuarkoniumNLO`Private`nrV + 32*QuarkoniumNLO`Private`nrV^
                  3 - 32*QuarkoniumNLO`Private`nrV^3*
                 QuarkoniumNLO`Private`nrW^2 + 8*QuarkoniumNLO`Private`nrV^3*
                 QuarkoniumNLO`Private`nrW^4 + 
                (16*QuarkoniumNLO`Private`nrV - 32*QuarkoniumNLO`Private`nrV^
                    2 + 16*QuarkoniumNLO`Private`nrV^3)/(-1 + 
                  QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
                (-16*QuarkoniumNLO`Private`nrV - 32*QuarkoniumNLO`Private`nrV^
                    2 - 16*QuarkoniumNLO`Private`nrV^3)/(1 + 
                  QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)))/
              3 + 3*(-8*QuarkoniumNLO`Private`nrV + 16/
                (QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^4) - 
               (32*QuarkoniumNLO`Private`nrV)/QuarkoniumNLO`Private`nrW^2 + 
               (-16*QuarkoniumNLO`Private`nrV + 32*QuarkoniumNLO`Private`nrV^
                   2 - 16*QuarkoniumNLO`Private`nrV^3)/(-1 + 
                 QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
               (16*QuarkoniumNLO`Private`nrV + 32*QuarkoniumNLO`Private`nrV^
                   2 + 16*QuarkoniumNLO`Private`nrV^3)/(1 + 
                 QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)))*
            (PolyLog[2, -(1/(QuarkoniumNLO`Private`nrV*
                 QuarkoniumNLO`Private`nrW^2))] + PolyLog[2, 
              (1 + QuarkoniumNLO`Private`nrV)/(1 - QuarkoniumNLO`Private`nrV*
                 QuarkoniumNLO`Private`nrW)] + PolyLog[2, 
              (1 + QuarkoniumNLO`Private`nrV)/(1 + QuarkoniumNLO`Private`nrV*
                 QuarkoniumNLO`Private`nrW)] + PolyLog[2, 
              (-1 + QuarkoniumNLO`Private`nrV)/(-1 + 
                QuarkoniumNLO`Private`nrV^2*QuarkoniumNLO`Private`nrW^2)]))))/
       24))/(16*Sqrt[-1 + QuarkoniumNLO`Private`nrW^2]*Pi^2), 
 "QuarkOverGluonBorn" -> (-3*QuarkoniumNLO`Private`nrW^2*
    ((-256*Sqrt[-1 + QuarkoniumNLO`Private`nrW^2]*Pi^2*
       Log[QuarkoniumNLO`Private`nrM2/QuarkoniumNLO`Private`nrMuH2]*
       ((-1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)*
         Log[(2*QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)/
           (-1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)] + 
        (1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)*
         Log[(2*QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)/
           (1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)]))/
      (9*QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^4*
       (-1 + QuarkoniumNLO`Private`nrV^2*QuarkoniumNLO`Private`nrW^4)) + 
     (((1/(QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^4) + 
          QuarkoniumNLO`Private`nrW^(-2) - 1/(QuarkoniumNLO`Private`nrV*
            QuarkoniumNLO`Private`nrW^2) + (-1 + QuarkoniumNLO`Private`nrV)/
           (1 - QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2))*
         Log[(-2*QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)/
           (-1 - QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)] + 
        (-(1/(QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^4)) + 
          QuarkoniumNLO`Private`nrW^(-2) + 1/(QuarkoniumNLO`Private`nrV*
            QuarkoniumNLO`Private`nrW^2) + (-1 - QuarkoniumNLO`Private`nrV)/
           (1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2))*
         Log[(2*QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)/
           (-1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)])*
       (1024*Pi^2*Log[4] + 1024*Pi^2*Log[Pi]))/
      (36*Sqrt[-1 + QuarkoniumNLO`Private`nrW^2]) + 
     (Sqrt[-1 + QuarkoniumNLO`Private`nrW^2]*
       (-16*Pi^2*((64*Log[(-2*QuarkoniumNLO`Private`nrV*
               QuarkoniumNLO`Private`nrW^2)/(-1 - QuarkoniumNLO`Private`nrV*
                QuarkoniumNLO`Private`nrW^2)])/(QuarkoniumNLO`Private`nrV*
            QuarkoniumNLO`Private`nrW^4*(-1 + QuarkoniumNLO`Private`nrV*
              QuarkoniumNLO`Private`nrW^2)) + 
          (64*Log[(2*QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)/
              (-1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)])/
           (QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^4*
            (1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)))*
         Log[4*Pi] + 16*Pi^2*(2*(-64/QuarkoniumNLO`Private`nrW^3 + 
            32/QuarkoniumNLO`Private`nrW)*
           Log[(-1 + QuarkoniumNLO`Private`nrW)/
             (1 + QuarkoniumNLO`Private`nrW)] + 
          (32 + 16/(-1 - QuarkoniumNLO`Private`nrV) - 
            16/(1 - QuarkoniumNLO`Private`nrV) - 64/QuarkoniumNLO`Private`nrW^
              2 - 16/((-1 - QuarkoniumNLO`Private`nrV)*
              QuarkoniumNLO`Private`nrW^2) + 
            16/((1 - QuarkoniumNLO`Private`nrV)*QuarkoniumNLO`Private`nrW^2))*
           Log[(2*QuarkoniumNLO`Private`nrW^2)/(-1 + 
              QuarkoniumNLO`Private`nrW^2)] + 
          (32 + 16/(-1 + QuarkoniumNLO`Private`nrV) - 
            16/(1 + QuarkoniumNLO`Private`nrV) - 64/QuarkoniumNLO`Private`nrW^
              2 - 16/((-1 + QuarkoniumNLO`Private`nrV)*
              QuarkoniumNLO`Private`nrW^2) + 
            16/((1 + QuarkoniumNLO`Private`nrV)*QuarkoniumNLO`Private`nrW^2))*
           Log[(2*QuarkoniumNLO`Private`nrW^2)/(-1 + 
              QuarkoniumNLO`Private`nrW^2)] + 
          (-32 - 32/(-1 - QuarkoniumNLO`Private`nrV) + 
            32/((-1 - QuarkoniumNLO`Private`nrV)*QuarkoniumNLO`Private`nrW^
               2) - (64*QuarkoniumNLO`Private`nrV)/
             (1 - QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2))*
           Log[(-2*QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)/
             (-1 - QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)] + 
          (64/(QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^4) + 
            64/QuarkoniumNLO`Private`nrW^2 + (64*QuarkoniumNLO`Private`nrV)/
             (1 - QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2))*
           (2*Log[(2*QuarkoniumNLO`Private`nrW^2)/(-1 + 
                QuarkoniumNLO`Private`nrW^2)]*
             Log[(-2*QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)/(
                -1 - QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^
                  2)] - Log[(-2*QuarkoniumNLO`Private`nrV*
                QuarkoniumNLO`Private`nrW^2)/(-1 - QuarkoniumNLO`Private`nrV*
                 QuarkoniumNLO`Private`nrW^2)]^2) + 
          (-32 - 32/(-1 + QuarkoniumNLO`Private`nrV) + 
            32/((-1 + QuarkoniumNLO`Private`nrV)*QuarkoniumNLO`Private`nrW^
               2) + (64*QuarkoniumNLO`Private`nrV)/
             (1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2))*
           Log[(2*QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)/
             (-1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)] + 
          (-64/(QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^4) + 
            64/QuarkoniumNLO`Private`nrW^2 - (64*QuarkoniumNLO`Private`nrV)/
             (1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2))*
           (2*Log[(2*QuarkoniumNLO`Private`nrW^2)/(-1 + 
                QuarkoniumNLO`Private`nrW^2)]*
             Log[(2*QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2)/(
                -1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^
                  2)] - Log[(2*QuarkoniumNLO`Private`nrV*
                QuarkoniumNLO`Private`nrW^2)/(-1 + QuarkoniumNLO`Private`nrV*
                 QuarkoniumNLO`Private`nrW^2)]^2) + 
          (64/(QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^4) - 
            64/QuarkoniumNLO`Private`nrW^2 + (64*QuarkoniumNLO`Private`nrV)/
             (1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2))*
           PolyLog[2, (1 - QuarkoniumNLO`Private`nrV)/
             (QuarkoniumNLO`Private`nrV*(-1 + QuarkoniumNLO`Private`nrW^
                2))] + (-64/(QuarkoniumNLO`Private`nrV*
              QuarkoniumNLO`Private`nrW^4) - 64/QuarkoniumNLO`Private`nrW^2 - 
            (64*QuarkoniumNLO`Private`nrV)/(1 - QuarkoniumNLO`Private`nrV*
               QuarkoniumNLO`Private`nrW^2))*PolyLog[2, 
            -((1 + QuarkoniumNLO`Private`nrV)/(QuarkoniumNLO`Private`nrV*(
                -1 + QuarkoniumNLO`Private`nrW^2)))] + 
          (64/QuarkoniumNLO`Private`nrW^2 + (32*QuarkoniumNLO`Private`nrV)/
             (-1 - QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2) + 
            (32*QuarkoniumNLO`Private`nrV)/(1 - QuarkoniumNLO`Private`nrV*
               QuarkoniumNLO`Private`nrW^2))*PolyLog[2, 
            (1 + QuarkoniumNLO`Private`nrW^2)/(1 - QuarkoniumNLO`Private`nrW^
               2)] + (64/QuarkoniumNLO`Private`nrW^2 - 
            (32*QuarkoniumNLO`Private`nrV)/(-1 + QuarkoniumNLO`Private`nrV*
               QuarkoniumNLO`Private`nrW^2) - (32*QuarkoniumNLO`Private`nrV)/
             (1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^2))*
           PolyLog[2, (1 + QuarkoniumNLO`Private`nrW^2)/
             (1 - QuarkoniumNLO`Private`nrW^2)] + 
          (32*QuarkoniumNLO`Private`nrV + 64/(QuarkoniumNLO`Private`nrV*
              QuarkoniumNLO`Private`nrW^4) - (64*QuarkoniumNLO`Private`nrV)/
             QuarkoniumNLO`Private`nrW^2)*
           (PolyLog[2, 1/(QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^
                2)] + PolyLog[2, (1 - QuarkoniumNLO`Private`nrV)/
              (1 - QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW)] + 
            PolyLog[2, (1 - QuarkoniumNLO`Private`nrV)/
              (1 + QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW)] + 
            PolyLog[2, (-1 - QuarkoniumNLO`Private`nrV)/
              (-1 + QuarkoniumNLO`Private`nrV^2*QuarkoniumNLO`Private`nrW^
                 2)]) + (-32*QuarkoniumNLO`Private`nrV - 
            64/(QuarkoniumNLO`Private`nrV*QuarkoniumNLO`Private`nrW^4) + 
            (64*QuarkoniumNLO`Private`nrV)/QuarkoniumNLO`Private`nrW^2)*
           (PolyLog[2, -(1/(QuarkoniumNLO`Private`nrV*
                QuarkoniumNLO`Private`nrW^2))] + PolyLog[2, 
             (1 + QuarkoniumNLO`Private`nrV)/(1 - QuarkoniumNLO`Private`nrV*
                QuarkoniumNLO`Private`nrW)] + PolyLog[2, 
             (1 + QuarkoniumNLO`Private`nrV)/(1 + QuarkoniumNLO`Private`nrV*
                QuarkoniumNLO`Private`nrW)] + PolyLog[2, 
             (-1 + QuarkoniumNLO`Private`nrV)/(-1 + QuarkoniumNLO`Private`nrV^
                 2*QuarkoniumNLO`Private`nrW^2)]))))/36))/
   (16*Sqrt[-1 + QuarkoniumNLO`Private`nrW^2]*Pi^2), 
 "Paper" -> 
  "Flett, Gracey, Jones, Teubner, JHEP 08 (2021) 150, arXiv:2105.07657v2", 
 "OriginalURL" -> "https://arxiv.org/src/2105.07657v2/anc/hvm_electro.m", 
 "OriginalSHA256" -> 
  "1e35bfcd811165c05f74fc87e0de556f8bc58193d31e2f95b28fdda99360c395"|>;

(* Independent literature transcription: Ivanov:2004zv, corrected arXiv
   hep-ph/0407207v2, Eqs. (14)-(19), at muR=muH=muPhi=muIC=Q.
   The standard dimensional gluon convention additionally contains -J. *)
litR[zz_,y_]:=zz Log[-y]+(1-zz)Log[1+y]+zz Log[zz]+(1-zz)Log[1-zz];
litH[zz_,y_]:=PolyLog[2,1+y]-PolyLog[2,-y]+PolyLog[2,zz]-PolyLog[2,1-zz]+
 Log[-y]Log[1-zz]-Log[1+y]Log[zz];
litGBlock[zz_,y_]:=Module[{c1=4/3,c2=-1/6,rr=litR[zz,y],hh=litH[zz,y],
 a=Log[-y],b=Log[1+y],zb=1-zz},
 2(c1-c2)*(y^2+(y+1)^2)/(y(y+1))*((y+1)b-y a)-
 c1/2*(y a/(y+1)+(y+1)b/y)-c1*(3/2+2zz Log[zb])-2c1-
 c1*(2y+1)rr/(2(y+zz))-(3c1-4c2)/4*(y a^2/(y+1)+(y+1)b^2/y)+
 c1*(1+3zz)Log[zb]+(a+b)*(c1*(zb Log[zz]-1/4)+2c2)-
 (c1-c2)*(Log[zz zb]-2)*(y a/(y+1)+(y+1)b/y)+c1 zz Log[zb]^2+
 (c1-c2)*(2y+1)Log[-y/(y+1)]*(3/2+Log[zz zb]+a+b)+
 (c1*(y(y+1)+(y+zz)^2)-c2*(2y+1)*(y+zz))*(-rr/(y+zz)^2+
  (a-b+Log[zz]-Log[zb])/(2(y+zz))+(y(y+1)+(y+zz)^2)/(y+zz)^3*hh)
];
litQBlock[zz_,y_]:=(2y+1)/(y(y+1))*(y Log[-y]^2/2-(y+1)Log[1+y]^2/2+
 Log[zz]*(y Log[-y]-(y+1)Log[1+y]))-litR[zz,y]/(y+zz)+
 (y Log[-y]+(y+1)Log[1+y])/(y(y+1))+
 (y(y+1)+(y+zz)^2)/(y+zz)^2*litH[zz,y];
Options[LiteratureCollinearReference]={WorkingPrecision->60};
LiteratureCollinearReference[rv_?NumericQ,zv_?NumericQ,OptionsPattern[]]:=Module[
 {wp=OptionValue[WorkingPrecision],rr,zz,y,g,q,j},
 If[!TrueQ[Im[rv]==0&&rv>=0&&rv!=1&&Im[zv]==0&&0<zv<1],
  Return[Failure["LiteratureDomain",<||>]]];
 rr=N[rv,wp+100]+I 10^(-wp-30);zz=N[zv,wp+100];y=(rr-1)/2;
 g=N[litGBlock[zz,y]+litGBlock[1-zz,y],wp-15];
 q=N[-(litQBlock[zz,y]+litQBlock[1-zz,y])/(2zz(1-zz)),wp-15];
 j=MixingJ[N[rv,wp+100]];
 <|"GluonBeforeFiniteConversion"->g,"FiniteProjectorConversion"->N[-j,wp-15],
  "GluonRelativeNLO"->N[g-j,wp-15],"QuarkProductionNLO"->q,
  "Reference"->"Ivanov:2004zv, corrected 2015 version; finite gluon -J conversion included once."|>
];

lpLog[s_]:=Log[4/(-s)];
lpBubble[s_]:={0,1,2+lpLog[s]};
lpTriangleOne[s_]:={1,lpLog[s],lpLog[s]^2/2-Pi^2/12}/s;
lpTriangleTwo[s_,t_]:=If[TrueQ[s==t],{0,-1,-lpLog[s]}/s,
 {0,(lpLog[s]-lpLog[t])/(s-t),(lpLog[s]^2-lpLog[t]^2)/(2(s-t))}];
lpTriangleThree[q2_,v_,zz_]:=Module[{lv,l1v,dv},
 If[TrueQ[v==zz],Return[2/q2*(Log[1-zz]/zz+Log[zz]/(1-zz))]];
 lv=If[TrueQ[v<0],Log[-v]-I Pi,Log[v]];
 l1v=If[TrueQ[v>1],Log[v-1]-I Pi,Log[1-v]];
 dv=If[TrueQ[v>1],Pi^2/6-PolyLog[2,1-v]-Log[v]Log[v-1]+I Pi Log[v],PolyLog[2,v]];
 -(2dv-2PolyLog[2,zz]+(lv+Log[zz])(l1v-Log[1-zz]))/(q2*(v-zz))
];
lpBoxOne[s_]:={0,-2,-2(lpLog[s]-1)}/s^2;
lpBoxTwo[s_]:={0,2,2lpLog[s]}/s^2;
lpBoxThree[a_,b_]:=Which[
 TrueQ[b==0]&&!TrueQ[a==0],lpBoxTwo[a],
 TrueQ[a==0]&&!TrueQ[b==0],lpBoxOne[b],
 TrueQ[a==b],{0,0,-1/a^2},
 True,{0,0,-2(b/a-1+lpLog[b]-lpLog[a])/(a-b)^2}];

lpMaster[LPB0[s_,0,0],rv_,zv_]:=lpBubble[s/.{r->rv,z->zv}];
lpMaster[LPC0[s_,t_,v_,0,0,0],rv_,zv_]:=Module[{nz,vals,zz},
 nz=DeleteCases[{s,t,v},0];vals=nz/.{r->rv,z->zv};
 Switch[Length[nz],
  1,lpTriangleOne[First[vals]],
  2,lpTriangleTwo[vals[[1]],vals[[2]]],
  3,zz=If[Together[t+2(1+r)z]===0,zv,1-zv];
    {0,0,lpTriangleThree[4,(1+rv)/2,zz]},
  _,$Failed]
];
lpMaster[LPD0[0,0,0,0,0,s_,0,0,0,0],rv_,zv_]:=lpBoxOne[s/.{r->rv,z->zv}];
lpMaster[LPD0[0,0,0,s_,0,s_,0,0,0,0],rv_,zv_]:=lpBoxTwo[s/.{r->rv,z->zv}];
lpMaster[LPD0[0,0,a_,a_,0,b_,0,0,0,0],rv_,zv_]:=lpBoxThree[a/.{r->rv,z->zv},b/.{r->rv,z->zv}];
lpMaster[LPD0[0,0,a_,b_,0,b_,0,0,0,0],rv_,zv_]:=lpBoxThree[b/.{r->rv,z->zv},a/.{r->rv,z->zv}];
lpFinite[channel_,rv_,zv_]:=Total[Table[
 With[{cv=row["coefficientEpsilon012"]/.{r->rv,z->zv},mv=lpMaster[row["signature"],rv,zv]},
  cv[[1]]mv[[3]]+cv[[2]]mv[[2]]+cv[[3]]mv[[1]]],
 {row,$lpTables[channel]}]];

Options[CollinearReference]={WorkingPrecision->60};
CollinearReference[rv_?NumericQ,zv_?NumericQ,OptionsPattern[]]:=Module[
 {wp=OptionValue[WorkingPrecision],rr,zz,gluon,quark,j},
 If[!TrueQ[Im[rv]==0&&rv>=0&&rv!=1&&Im[zv]==0&&0<zv<1&&
  1+rv!=2zv&&rv-1!=-2zv],Return[Failure["LPDomain",<||>]]];
 rr=N[rv,wp+60];zz=N[zv,wp+60];
 gluon=lpFinite["gluon",rr,zz];quark=lpFinite["quark",rr,zz];j=MixingJ[rr];
 If[!And@@(NumberQ/@{gluon,quark,j}),Return[Failure["LPReference",<||>]]];
 <|"GluonBeforeFiniteConversion"->N[gluon,wp-15],
  "FiniteProjectorConversion"->N[-j,wp-15],
  "GluonRelativeNLO"->N[gluon-j,wp-15],
  "QuarkProductionNLO"->N[quark,wp-15]|>
];

Options[MasslessKernel]={WorkingPrecision->60};
MasslessKernel[rv_?NumericQ,zv_?NumericQ,q2_?NumericQ,scales_Association,nl_Integer:3,OptionsPattern[]]:=Module[
 {wp=OptionValue[WorkingPrecision],ref,w,g,q,rr,zz,k,logs},
 ref=CollinearReference[rv,zv,WorkingPrecision->wp];If[FailureQ[ref],Return[ref]];
 rr=N[rv,wp+60];zz=N[zv,wp+60];w=ScaleWeights[rr,zz,0,nl];
 logs=N[Log[Lookup[scales,Keys[w]]/q2],wp+60];
 g=ref["GluonRelativeNLO"]+Values[w].logs;
 k=-2rr/(zz(1-zz))*(CausalLog[(1-rr)/2]/(1+rr)+Log[(1+rr)/2]/(1-rr));
 q=ref["QuarkProductionNLO"]+k Log[q2/scales["muH2"]];
 <|"BornWeight"->N[BornWeight[zz,0],wp-15],"GluonRelativeNLO"->N[g,wp-15],
  "QuarkProductionNLO"->N[q,wp-15],
  "QuarkSourceNLO"->N[1024(rr^2-1)q/3,wp-15],
  "GluonScaleWeights"->w,"MasslessEndpoint"->True|>
];

Options[NRQCDReference]={WorkingPrecision->60};
NRQCDReference[rv_?NumericQ,q2_?NumericQ,m2_?NumericQ,mur2_?NumericQ,muh2_?NumericQ,nl_Integer:3,OptionsPattern[]]:=Module[
 {wp=OptionValue[WorkingPrecision],rho,rr,rules,g,q},
 If[!TrueQ[Im[rv]==0&&rv>0&&rv!=1&&q2>0&&m2>0&&mur2>0&&muh2>0],
  Return[Failure["NRQCDDomain",<||>]]];
 rho=1/(1+4m2/q2);rr=N[rv,wp+80]+I 10^(-wp-30);
 rules={nrW->N[1/Sqrt[rho],wp+100],nrV->N[rho/rr,wp+100],
  nrMuR2->mur2,nrMuH2->muh2,nrM2->m2,nrBeta->11-2nl/3};
 g=N[$nrReference["GluonRelative"]/.rules,wp-15];
 (* GPD measures and the independently fixed relative quark sign give
    Pq_NR = 2 rho/(CF r) [cq1/cg0]_published. *)
 q=N[(2rho/((4/3)rv))*($nrReference["QuarkOverGluonBorn"]/.rules),wp-15];
 If[!And@@(NumberQ/@{g,q}),Return[Failure["NRQCDReference",<||>]]];
 <|"GluonRelativeNLO"->g,"QuarkProductionNLO"->q,
  "Reference"->"Flett:2021ghh, arXiv:2105.07657v2 ancillary; +8 CF physical-current conversion; explicit production quark-sign/measure conversion."|>
];


numericBoundary[rr_,zz_,kk_,wp_]:=Module[{key,rules,tables,masters,args,vals,results,m2},
 key=ToString[{rr,zz,kk,wp},InputForm];
 If[KeyExistsQ[$boundaryCache,key],Return[$boundaryCache[key]]];
 rules={r->rr,z->zz,tau->kk/(zz(1-zz))};m2=4kk;
 tables=Values[$tables];
 masters=DeleteDuplicates[Flatten[(#["Masters"]/.rules)&/@tables]];
 vals=Table[
  args=List@@master;
  master->masterValue[Head[master],args,m2,wp+20],{master,masters}];
 If[!And@@(NumberQ[Last[#]]&/@vals),Return[Failure["ScalarMaster",<||>]]];
 results=Table[N[(table["Rational"]/.rules)+
   N[table["Coefficients"]/.rules,wp+60].(table["Masters"]/.rules/.vals),wp],
  {table,tables}];
 If[!VectorQ[results,NumberQ],Return[Failure["Kinematics",<|"Message"->"Use a combined limit at removable Gram singularities."|>]]];
 AssociateTo[$boundaryCache,key->AssociationThread[Keys[$tables],results]];
 $boundaryCache[key]
];
Options[EvaluateKernel]={WorkingPrecision->60};
EvaluateKernel[point_Association,scales_Association,nl_Integer:3,OptionsPattern[]]:=Module[
 {rr,zz,q2,m2,kk,wp=OptionValue[WorkingPrecision],base,da,w,logs,g,q,rho,mu2},
 {rr,zz,q2,m2}=Lookup[point,{"r","z","Q2","mQ2"}];
 mu2=Lookup[scales,{"muR2","muH2","muPhi2","muIC2"}];
 If[!And@@(NumericQ/@Join[{rr,zz,q2,m2},mu2])||
  !TrueQ[Im[rr]>=0&&Re[rr]>=0&&rr!=1&&Im[zz]==0&&0<zz<1&&
   Im[q2]==0&&q2>0&&Im[m2]==0&&m2>=0&&And@@Thread[mu2>0]&&IntegerQ[wp]&&wp>=40],
  Return[Failure["Domain",<|"Message"->"Positive Q2/scales, nonnegative mQ2, 0<z<1, positive-r physical boundary or upper local arc, precision>=40 required."|>]]];
 If[TrueQ[m2==0],Return[MasslessKernel[rr,zz,q2,scales,nl,WorkingPrecision->wp]]];
 If[TrueQ[zz==1/2],Return[Failure["Midpoint",<|"Message"->"Use the combined z->1/2 limit; see ReproduceLimits.nb. Individual massive master coefficients are singular at the midpoint."|>]]];
 kk=m2/q2;base=numericBoundary[rr,zz,kk,wp];
 If[FailureQ[base],Return[base]];
 da=DAMoments[zz,kk,WorkingPrecision->wp];If[FailureQ[da],Return[da]];
 w=ScaleWeights[N[rr,wp+60],zz,N[kk,wp+60],nl];
 logs=N[Log[mu2/m2],wp+60];
 g=base["GluonProduction"]-da["Finite"]+Values[w].logs;
 q=base["QuarkFinite"]+base["QuarkPole"]logs[[2]];
 rho=zz(1-zz)BornWeight[zz,kk];
 <|"BornWeight"->N[BornWeight[zz,kk],wp-15],
  "GluonRelativeNLO"->N[g,wp-15],
  "QuarkProductionNLO"->N[3rho q/(1024(rr^2-1)),wp-15],
  "QuarkSourceNLO"->N[q,wp-15],"DAFinite"->da["Finite"],
  "ERBLMoment"->da["ERBL"],"GluonScaleWeights"->w,
  "GeneratedHeavyRelativeNLO"->N[GeneratedHeavy[rr,m2,scales["muIC2"]],wp-15],
  "InternalPairMassSquared"->m2/(zz(1-zz)),"WorkingPrecision"->wp,
  "Scope"->"Fixed-mQ longitudinal projection; retained-Born heavy-GPD prescription; full complex threshold term retained."|>
];
End[];
EndPackage[];

(* Loading the file returns the symbolic coefficient directly. *)
QuarkoniumNLO`HardCoefficient = QuarkoniumNLO`KernelExpression[
 <|"r"->QuarkoniumNLO`r,"z"->QuarkoniumNLO`z,
   "Q2"->QuarkoniumNLO`Q2,"mQ2"->QuarkoniumNLO`mQ2|>,
 <|"muR2"->QuarkoniumNLO`muR2,"muH2"->QuarkoniumNLO`muH2,
   "muPhi2"->QuarkoniumNLO`muPhi2,"muIC2"->QuarkoniumNLO`muIC2|>];
QuarkoniumNLO`HardCoefficient

